Peculiar modules for 4-ended tangles

With a 4-ended tangle $T$, we associate a Heegaard Floer invariant $\operatorname{CFT^\partial}(T)$, the peculiar module of $T$. Based on Zarev's bordered sutured Heegaard Floer theory, we prove a glueing formula for this invariant which recovers link Floer homology $\operatorname{\widehat{HFL}}$. Moreover, we classify peculiar modules in terms of immersed curves on the 4-punctured sphere. In fact, based on an algorithm of Hanselman, Rasmussen and Watson, we prove general classification results for the category of curved complexes over a marked surface with arc system. This allows us to reinterpret the glueing formula for peculiar modules in terms of Lagrangian intersection Floer theory on the 4-punctured sphere. We then study some applications: firstly, we show that peculiar modules detect rational tangles. Secondly, we give short proofs of various skein exact triangles. Thirdly, we compute the peculiar modules of the 2-stranded pretzel tangles $T_{2n,-(2m+1)}$ for $n,m>0$ using nice diagrams. We then observe that these peculiar modules enjoy certain symmetries which imply that mutation of the tangles $T_{2n,-(2m+1)}$ preserves $\delta$-graded, and for some orientations even bigraded link Floer homology.

==> anc/PQM1.0/10m5pt.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    530547,      11265]
NotebookOptionsPosition[    523926,      11135]
NotebookOutlinePosition[    524459,      11155]
CellTagsIndexPosition[    524416,      11152]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["6m9pt.nb", "Title",
 CellChangeTimes->{{3.683902871124304*^9, 3.68390290606082*^9}, {
   3.6839498343279467`*^9, 3.683949835151998*^9}, {3.684141648169284*^9, 
   3.684141649737145*^9}, {3.6841417156830883`*^9, 3.684141717706863*^9}, 
   3.685713748603252*^9, {3.721997299453223*^9, 3.721997308341963*^9}, {
   3.734435047793572*^9, 3.7344350596606903`*^9}, {3.734438345692878*^9, 
   3.734438345916757*^9}, {3.734438389983255*^9, 3.734438390227153*^9}, {
   3.734458955082519*^9, 3.734458958278798*^9}, {3.734521986162489*^9, 
   3.734521986541957*^9}, {3.735477729478283*^9, 3.7354777392023*^9}, {
   3.735515325784783*^9, 3.735515327786469*^9}, {3.7355631542122993`*^9, 
   3.73556315582952*^9}, {3.735778965150041*^9, 
   3.7301349049878693`*^9}},ExpressionUUID->"107a71e7-8f52-4226-b132-\
0e967f30dd4e"],

Cell["\<\
Description: 
We compute the peculiar modules for the (6,-9)-pretzel tangle (case n=3,m=4 \
in the peculiar modules paper).\
\>", "Text",
 CellChangeTimes->{{3.683950109886711*^9, 3.68395027867488*^9}, {
   3.683950357452958*^9, 3.683950446367662*^9}, 3.6857137535923758`*^9, {
   3.721997336851955*^9, 3.721997354905903*^9}, {3.7344350651940107`*^9, 
   3.734435098201968*^9}, {3.734438343972773*^9, 3.734438344231786*^9}, {
   3.734438392035844*^9, 3.7344383923106728`*^9}, {3.7344589609664927`*^9, 
   3.7344589710726843`*^9}, {3.7345219895385733`*^9, 
   3.7345220543412313`*^9}, {3.7354777476831093`*^9, 3.73547777288273*^9}, {
   3.735515332895157*^9, 3.7355153583703413`*^9}, {3.735563117000121*^9, 
   3.735563147159915*^9}, {3.735778969936661*^9, 
   3.730134738637445*^9}},ExpressionUUID->"86714498-7fc8-46cf-bb82-\
16594a564408"],

Cell[CellGroupData[{

Cell["Setup for backups", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
   3.6839024516165123`*^9, 3.683902475521956*^9}, {3.68390335323253*^9, 
   3.683903371168364*^9}, {3.683949830312366*^9, 3.683949830550836*^9}, {
   3.685186908447523*^9, 3.6851869085320377`*^9}, {3.685187100587757*^9, 
   3.685187104979512*^9}, {3.685187153661024*^9, 3.68518716342925*^9}, {
   3.685198090550712*^9, 3.6851980924296083`*^9}, 
   3.68519813049438*^9},ExpressionUUID->"220edbd4-55f4-4afb-bae0-\
68d014a1d1d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"BackupFilePath", "=", 
      RowBox[{"<", 
       RowBox[{"path", " ", "for", " ", "backup"}], ">"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"To", " ", "save", " ", "all", " ", "variables"}]}], ",", " ", 
    RowBox[{
     RowBox[{"use", ":", " ", 
      RowBox[{"DumpSave", "[", 
       RowBox[{
        RowBox[{"BackupFilePath", "<>", "\"\<.mx\>\""}], ",", 
        "\"\<Global`\>\""}], "]"}]}], ";", "\n", 
     RowBox[{
     "To", " ", "load", " ", "all", " ", "variables", " ", "from", " ", 
      "this", " ", "file"}]}], ",", " ", 
    RowBox[{
     RowBox[{"use", ":", " ", 
      RowBox[{"<<", 
       RowBox[{"(", 
        RowBox[{"BackupFilePath", "<>", "\"\<.mx\>\""}], ")"}]}]}], ";"}]}], 
   "\[IndentingNewLine]", "*)"}], "\n", 
  RowBox[{"BackupFilePath", "=", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<\>\"", "<>", 
    RowBox[{"StringDrop", "[", 
     RowBox[{
      RowBox[{"FileNameTake", "[", 
       RowBox[{"NotebookFileName", "[", "]"}], "]"}], ",", 
      RowBox[{"-", "3"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.685187085220419*^9, 3.685187085619646*^9}, {
   3.685187115996806*^9, 3.685187117420495*^9}, {3.685187180166778*^9, 
   3.685187271160758*^9}, {3.6851876607312403`*^9, 3.685187679762589*^9}, {
   3.6851877211005583`*^9, 3.6851878014470453`*^9}, {3.685188020564032*^9, 
   3.685188024022112*^9}, {3.6851880573745403`*^9, 3.6851882124099407`*^9}, {
   3.685188243804207*^9, 3.6851882507369843`*^9}, {3.685202300849607*^9, 
   3.68520234868612*^9}, 3.722004361789242*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"5ee26624-ad40-4b2b-903d-0a36c77b1bf8"],

Cell[BoxData["\<\"/home/knotkobold/PQM/10m5pt\"\>"], "Output",
 CellChangeTimes->{
  3.735687183277158*^9, 3.7357342524956503`*^9, 3.735737714928472*^9, 
   3.735738794054707*^9, 3.73576789079675*^9, 3.735768382857789*^9, 
   3.735771051998982*^9, 3.735771211840469*^9, 3.735778677601116*^9, 
   3.7357789775794888`*^9, {3.735781529819922*^9, 3.7357815380311003`*^9}, 
   3.735781894964966*^9, 3.7358109816528254`*^9, 3.7358120543781843`*^9, 
   3.735813255670651*^9, 3.735813635877598*^9, 3.7358318062106867`*^9, 
   3.735845062198689*^9, 3.735845188577664*^9, 3.735845227671289*^9, 
   3.735850603861816*^9, 3.7358528859011602`*^9, 3.7359876360258303`*^9, 
   3.736079137611796*^9, {3.736080913335663*^9, 3.730134741829747*^9}, 
   3.730139228675866*^9, 3.7301401335277*^9, 3.730141225943038*^9, 
   3.730141505923174*^9, 3.7301490603764267`*^9, 3.730150332888296*^9, 
   3.763489425905122*^9, 3.763592636647902*^9, 3.763594110617382*^9, 
   3.763594293543247*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"d5d50127-f164-4281-8989-af2a8dd3dc38"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load package PQM.m", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.68390335323253*^9, 
  3.683903371168364*^9}, {3.683949830312366*^9, 3.683949830550836*^9}, {
  3.685186908447523*^9, 3.6851869085320377`*^9}, {3.685198191575903*^9, 
  3.685198207056624*^9}, {3.735557465660816*^9, 3.735557466593074*^9}, {
  3.735568413397132*^9, 
  3.735568413792287*^9}},ExpressionUUID->"4bc9b38f-fe8d-42e8-a59f-\
fb4922598a1c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "\"\</home/knotkobold/PQM/PQM1.0.m\>\""}]], "Input",
 CellChangeTimes->{{3.7234157660847197`*^9, 3.723415778527389*^9}, {
   3.72366717098398*^9, 3.723667171647027*^9}, {3.723738020904642*^9, 
   3.723738022568219*^9}, {3.723753564638088*^9, 3.723753564806628*^9}, 
   3.723938482922879*^9, {3.727009509359693*^9, 3.727009523401498*^9}, 
   3.733605360707992*^9, {3.733609001704913*^9, 3.733609001835444*^9}, {
   3.733755340564538*^9, 3.7337553407648487`*^9}, {3.734435021611693*^9, 
   3.734435029450039*^9}, {3.735477781914023*^9, 3.735477786472728*^9}, {
   3.735557469880583*^9, 3.735557482253549*^9}, {3.763594114773849*^9, 
   3.763594123592849*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b7515543-8eae-4fc5-9388-47692851d359"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This is PQM.m, version 1.0, \\na tool for computing peculiar \
modules for 4-ended tangles,\\nwritten in Mathematica 10.3.1.0 for Linux x86 \
(64-bit). \\nFor more background on peculiar modules for 4-ended tangles, see\
\\n\\n   [Zib17] C.B. Zibrowius, \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"Peculiar modules for 4-ended tangles\"\>",
    StripOnInput->False,
    FontSlant->Italic], 
   "\[InvisibleSpace]", "\<\", arXiv: 1712.05050v2. \\n\\nFor questions, \
suggestions or comments, please email claudius.zibrowius-deleteme\"\>", 
   "\[InvisibleSpace]", "\<\"@\"\>", 
   "\[InvisibleSpace]", "\<\"posteo.net. \\n\\n    Copyright (C) 2019 \
Claudius Zibrowius\\n\\n    This program is free software: you can \
redistribute it and/or modify\\n    it under the terms of the GNU Affero \
General Public License as published by\\n    the Free Software Foundation, \
either version 3 of the License, or\\n    (at your option) any later version.\
\\n\\n    This program is distributed in the hope that it will be useful,\\n  \
  but WITHOUT ANY WARRANTY; without even the implied warranty of\\n    \
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the\\n    GNU \
Affero General Public License for more details.\\n\\n    You should have \
received a copy of the GNU Affero General Public License\\n    along with \
this program.  If not, see <http://www.gnu.org/licenses/>.\"\>"}],
  SequenceForm[
  "This is PQM.m, version 1.0, \na tool for computing peculiar modules for \
4-ended tangles,\nwritten in Mathematica 10.3.1.0 for Linux x86 (64-bit). \n\
For more background on peculiar modules for 4-ended tangles, see\n\n   \
[Zib17] C.B. Zibrowius, ", 
   Style["Peculiar modules for 4-ended tangles", Italic], 
   ", arXiv: 1712.05050v2. \n\nFor questions, suggestions or comments, please \
email claudius.zibrowius-deleteme", "@", 
   "posteo.net. \n\n    Copyright (C) 2019 Claudius Zibrowius\n\n    This \
program is free software: you can redistribute it and/or modify\n    it under \
the terms of the GNU Affero General Public License as published by\n    the \
Free Software Foundation, either version 3 of the License, or\n    (at your \
option) any later version.\n\n    This program is distributed in the hope \
that it will be useful,\n    but WITHOUT ANY WARRANTY; without even the \
implied warranty of\n    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. \
 See the\n    GNU Affero General Public License for more details.\n\n    You \
should have received a copy of the GNU Affero General Public License\n    \
along with this program.  If not, see <http://www.gnu.org/licenses/>."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557482627152*^9, 3.7355575557989807`*^9, 3.735557795222953*^9, 
   3.735557919113883*^9, 3.735560323762542*^9, 3.735560647323764*^9, 
   3.735560892495534*^9, 3.735560942963539*^9, 3.735561463929591*^9, 
   3.735561509074588*^9, 3.735561620497518*^9, 3.735562937274626*^9, 
   3.7355631672415857`*^9, 3.7356379506280603`*^9, 3.735654068658052*^9, 
   3.735664192796029*^9, 3.735664687367641*^9, 3.7356652327222013`*^9, 
   3.7356652908681803`*^9, 3.7356656568647003`*^9, 3.735668162842*^9, 
   3.735669148218101*^9, 3.735669222654146*^9, 3.7356781820752773`*^9, 
   3.735678321046874*^9, 3.7356783809852533`*^9, {3.735678459969136*^9, 
   3.735678498954022*^9}, 3.735679367205884*^9, 3.735679586257614*^9, 
   3.735679624367546*^9, 3.7356798086463213`*^9, 3.7356798761541557`*^9, 
   3.735679987633277*^9, 3.7356801129139147`*^9, 3.7356811160032473`*^9, 
   3.735681149280066*^9, {3.7356813063811817`*^9, 3.735681328356174*^9}, {
   3.735681389126017*^9, 3.735681411260057*^9}, 3.735681521925927*^9, 
   3.735681622542039*^9, 3.735681709696999*^9, 3.735683472187283*^9, 
   3.7356837605991907`*^9, 3.735683858939413*^9, 3.735684111805032*^9, 
   3.735684173155012*^9, 3.735684434257546*^9, 3.735684511962275*^9, 
   3.7356850557394867`*^9, 3.735685287161744*^9, {3.735685359135577*^9, 
   3.735685386498437*^9}, 3.735685436212611*^9, 3.735685479579327*^9, 
   3.735685544506404*^9, 3.735685764078689*^9, 3.735686205571493*^9, 
   3.735686316380941*^9, 3.7356864353355494`*^9, 3.735686584442584*^9, 
   3.7356866664837837`*^9, 3.735686881922545*^9, {3.735687143558092*^9, 
   3.7356871582852077`*^9}, 3.735687191089683*^9, 3.735734256082588*^9, 
   3.735737717417583*^9, 3.735738795082409*^9, 3.735767894402382*^9, 
   3.7357683856397877`*^9, 3.735771052653411*^9, 3.735771212640401*^9, 
   3.73577841007082*^9, 3.735778678888083*^9, 3.735778980091834*^9, 
   3.735779517077703*^9, 3.735781448108212*^9, 3.7357815386009893`*^9, 
   3.7357818962831507`*^9, 3.7358109824462137`*^9, 3.735812057492758*^9, 
   3.735813256145006*^9, 3.7358136366011267`*^9, 3.73581367682546*^9, 
   3.7358139835633793`*^9, 3.735814871288629*^9, 3.735815049695981*^9, 
   3.735815174257522*^9, 3.7358158617059298`*^9, 3.735831808963241*^9, 
   3.735831966853526*^9, 3.735834158411388*^9, 3.735845062734129*^9, 
   3.735845189199937*^9, 3.735845228322945*^9, 3.7358506050280724`*^9, 
   3.735987637124716*^9, 3.736079139192748*^9, 3.736079326219215*^9, 
   3.736080913546526*^9, {3.736081378041774*^9, 3.730134744810081*^9}, 
   3.73013923600042*^9, 3.7301401357965937`*^9, {3.730141229364725*^9, 
   3.730141231978026*^9}, 3.730141506670847*^9, 3.730149061275242*^9, 
   3.730150333689713*^9, 3.763489427839439*^9, 3.7634924914668903`*^9, 
   3.7635013932767572`*^9, 3.763592637874969*^9, 3.7635941256085463`*^9, 
   3.7635942955856752`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"0763c5ad-e19a-45fc-815f-7035621f2b7a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input data from nice Heegaard diagram", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.723672617767543*^9, 
  3.723672620817971*^9}},ExpressionUUID->"970886f6-1329-4384-87e2-\
13a1ca0afc1d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"regionsInput", "=", " ", 
   TagBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "2", "1", "23", "21"},
        {"2", "3", "2", "21", "20"},
        {"3", "4", "3", "20", "19"},
        {"4", "5", "4", "19", "18"},
        {"5", "6", "5", "18", "17"},
        {"6", "7", "6", "17", "16"},
        {"7", "8", "7", "16", "15"},
        {"8", "9", "8", "15", "14"},
        {"9", "10", "9", "14", "13"},
        {"10", "11", "10", "13", "12"},
        {"11", "38", "11", "12", "37"},
        {"12", "37", "36", "39", "38"},
        {"13", "36", "35", "40", "39"},
        {"14", "35", "34", "41", "40"},
        {"15", "34", "33", "42", "41"},
        {"16", "33", "32", "43", "42"},
        {"17", "32", "31", "44", "43"},
        {"18", "31", "30", "45", "44"},
        {"19", "30", "29", "46", "45"},
        {"20", "29", "28", "47", "46"},
        {"21", "28", "27", "48", "47"},
        {"22", "27", "26", "49", "48"},
        {"23", "26", "25", "50", "49"},
        {"24", "25", "24", "51", "50"},
        {"25", "22", "58", "53", "52"},
        {"26", "58", "57", "54", "53"},
        {"27", "57", "56", "55", "54"},
        {"28", "56", "55", "\[Placeholder]", "\[Placeholder]"},
        {"29", "40", "41", "\[Placeholder]", "\[Placeholder]"},
        {"30", "39", "40", "41", "42"},
        {"31", "38", "39", "42", "43"},
        {"32", "11", "38", "43", "44"},
        {"33", "35", "36", "45", "46"},
        {"34", "34", "35", "46", "47"},
        {"35", "33", "34", "47", "48"},
        {"36", "32", "33", "48", "49"},
        {"37", "31", "32", "49", "50"},
        {"38", "30", "31", "50", "51"},
        {"39", "29", "30", "51", "52"},
        {"40", "28", "29", "52", "53"},
        {"41", "27", "28", "53", "54"},
        {"42", "26", "27", "54", "55"},
        {"43", "25", "26", "55", "56"},
        {"44", "24", "25", "56", "57"},
        {"45", "23", "24", "57", "58"},
        {"46", "21", "23", "58", "22"},
        {"47", "20", "21", "22", "1"},
        {"48", "19", "20", "1", "2"},
        {"49", "18", "19", "2", "3"},
        {"50", "17", "18", "3", "4"},
        {"51", "16", "17", "4", "5"},
        {"52", "15", "16", "5", "6"},
        {"53", "14", "15", "6", "7"},
        {"54", "13", "14", "7", "8"},
        {"55", "12", "13", "8", "9"},
        {"56", "37", "12", "9", "10"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"alphasInput", "=", 
    RowBox[{"(", GridBox[{
       {"1", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"1", ",", "10"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"11", ",", "22"}], "}"}], ",", 
          RowBox[{"Range", "[", 
           RowBox[{"38", ",", "58"}], "]"}]}], "]"}]},
       {"2", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"12", ",", "21"}], "]"}], ",", 
          RowBox[{"Range", "[", 
           RowBox[{"23", ",", "37"}], "]"}]}], "]"}]}
      }], ")"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"betasInput", "=", 
    RowBox[{"(", GridBox[{
       {"1", 
        RowBox[{"{", 
         RowBox[{
         "57", ",", "54", ",", "24", ",", "51", ",", "27", ",", "48", ",", 
          "30", ",", "45", ",", "33", ",", "42", ",", "36", ",", "39"}], 
         "}"}]},
       {"2", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "58", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "57", ",", "54", ",", "24", ",", "51", ",", "27", ",", "48", ",", 
            "30", ",", "45", ",", "33", ",", "42", ",", "36", ",", "39"}], 
           "}"}]}], "]"}]}
      }], ")"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cancellationSortListInput", "=", 
   TagBox[
    RowBox[{"{", "}"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphaArcs", "=", 
   RowBox[{"(", GridBox[{
      {"\"\<a\>\"", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", "10"}], "]"}]},
      {"\"\<b\>\"", 
       RowBox[{"{", 
        RowBox[{"11", ",", "38", ",", "39", ",", "40"}], "}"}]},
      {"\"\<c\>\"", 
       RowBox[{"Range", "[", 
        RowBox[{"41", ",", "55"}], "]"}]},
      {"\"\<d\>\"", 
       RowBox[{"{", 
        RowBox[{"56", ",", "57", ",", "58", ",", "22"}], "}"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basepointRegions", "=", 
   RowBox[{"(", GridBox[{
      {"10", "p", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], 
       RowBox[{"-", "2"}]},
      {"14", "p", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], 
       RowBox[{"-", "2"}]},
      {"28", "p", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], 
       RowBox[{"-", "2"}]},
      {"47", "q", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], 
       RowBox[{"-", "2"}]},
      {"29", "q", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], 
       RowBox[{"-", "2"}]},
      {"43", "q", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], 
       RowBox[{"-", "2"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"multiplicity0Regions", "=", 
   RowBox[{"(", GridBox[{
      {"57", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"22", ",", "52"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"51", ",", "24"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"23", ",", "1"}], "}"}]}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], 
       RowBox[{"-", "4"}]},
      {"58", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"11", ",", "44"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"45", ",", "36"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"37", ",", "10"}], "}"}]}], "}"}], 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], 
       RowBox[{"-", "4"}]}
     }], ")"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{"Step1Preparation", ";"}]}], "Input",
 CellChangeTimes->{{3.6497530722503233`*^9, 3.6497531640105715`*^9}, {
   3.649753200182641*^9, 3.6497532306203814`*^9}, {3.649753295437089*^9, 
   3.6497537205584044`*^9}, {3.649753809663501*^9, 3.6497540947948093`*^9}, {
   3.64975417591745*^9, 3.6497544232615967`*^9}, {3.649754582102682*^9, 
   3.6497546193148108`*^9}, {3.6497597447969356`*^9, 3.649759820857286*^9}, {
   3.6497598739923253`*^9, 3.6497600406208553`*^9}, {3.6498348056844025`*^9, 
   3.649834809398615*^9}, {3.6500118158196554`*^9, 3.6500119552486305`*^9}, {
   3.6500120907763824`*^9, 3.650012100424934*^9}, {3.6500121318167295`*^9, 
   3.6500121752402134`*^9}, {3.650012235023633*^9, 3.6500124904712434`*^9}, {
   3.6500125549099293`*^9, 3.6500135229893*^9}, {3.6500137752877307`*^9, 
   3.6500137980100307`*^9}, {3.650014346297391*^9, 3.6500144942018504`*^9}, {
   3.651649531551473*^9, 3.651649715648744*^9}, {3.651649748025792*^9, 
   3.651650111090334*^9}, {3.651650146439418*^9, 3.6516501589804354`*^9}, {
   3.651650192001482*^9, 3.651650433735837*^9}, {3.6516504753718996`*^9, 
   3.6516519704441*^9}, {3.651652054997223*^9, 3.651652060628233*^9}, {
   3.6519345605327864`*^9, 3.6519345810648155`*^9}, {3.6519358757890897`*^9, 
   3.6519358917171125`*^9}, {3.6519359368331766`*^9, 
   3.6519359370731773`*^9}, {3.651935978236236*^9, 3.6519360167562904`*^9}, {
   3.651936124565445*^9, 3.651936172629513*^9}, {3.651936220229581*^9, 
   3.6519362497016225`*^9}, {3.651936345052758*^9, 3.651937012110732*^9}, {
   3.6519370562627954`*^9, 3.651937314038168*^9}, {3.651937665336673*^9, 
   3.651937669427678*^9}, {3.6519377101977406`*^9, 3.651937863584965*^9}, {
   3.651937897214015*^9, 3.6519381861784363`*^9}, {3.6519382217124863`*^9, 
   3.6519384265657835`*^9}, {3.6519384666458426`*^9, 3.651938520239919*^9}, {
   3.6519385515209646`*^9, 3.6519388240813603`*^9}, {3.651938855954406*^9, 
   3.6519388862824492`*^9}, {3.6519392745537353`*^9, 
   3.6519392799437428`*^9}, {3.6519393372788243`*^9, 
   3.6519393914219007`*^9}, {3.651939423092946*^9, 3.6519395761171694`*^9}, {
   3.651939612384222*^9, 3.651939714064367*^9}, {3.65193975111042*^9, 
   3.6519399760747414`*^9}, {3.651941430807907*^9, 3.6519414332769117`*^9}, {
   3.651945362054637*^9, 3.651945363210703*^9}, {3.6519454225397882`*^9, 
   3.6519455694779973`*^9}, {3.651945720107213*^9, 3.6519457916863155`*^9}, {
   3.6519458487563953`*^9, 3.651945862358415*^9}, {3.651945927406509*^9, 
   3.651946006478621*^9}, {3.6519460579536943`*^9, 3.6519461737618604`*^9}, {
   3.651946204178903*^9, 3.651946227686937*^9}, {3.651946265880993*^9, 
   3.6519466589295626`*^9}, {3.651946690234609*^9, 3.6519467289476686`*^9}, {
   3.6519467600477147`*^9, 3.651946934603969*^9}, {3.6519469707200203`*^9, 
   3.6519470228180943`*^9}, {3.6519472390614033`*^9, 
   3.6519472412114067`*^9}, {3.6519472854534683`*^9, 
   3.6519473691605873`*^9}, {3.651948557668288*^9, 3.651948558138289*^9}, {
   3.6523417291331387`*^9, 3.652341766577015*^9}, {3.652343691754648*^9, 
   3.652343701715831*^9}, {3.65234386740432*^9, 3.6523439446431303`*^9}, {
   3.652344032687261*^9, 3.6523440596433907`*^9}, {3.652358747272119*^9, 
   3.652358986818255*^9}, {3.6523590916238422`*^9, 3.652359092089066*^9}, {
   3.652378686654628*^9, 3.652378730052348*^9}, {3.652378811671297*^9, 
   3.652378858709206*^9}, {3.6523789541849403`*^9, 3.65237921139062*^9}, 
   3.652379257576953*^9, {3.652507866916305*^9, 3.652507867239162*^9}, {
   3.6527159962477207`*^9, 3.652716042325199*^9}, {3.652716363312395*^9, 
   3.65271680328963*^9}, {3.6527169177729797`*^9, 3.652716918059433*^9}, {
   3.652717303055015*^9, 3.65271730330694*^9}, {3.652790736845571*^9, 
   3.65279074215808*^9}, {3.652790774966799*^9, 3.652790789743931*^9}, 
   3.653124165618794*^9, 3.653125890605195*^9, {3.6534471181783257`*^9, 
   3.653447122852326*^9}, {3.6534471620035152`*^9, 3.653447327499275*^9}, {
   3.653447448194496*^9, 3.6534478276643457`*^9}, {3.653447881673066*^9, 
   3.6534480504974194`*^9}, {3.653448089596459*^9, 3.653448208613467*^9}, {
   3.653448239094824*^9, 3.653449345615569*^9}, {3.653449384296937*^9, 
   3.653449507080082*^9}, {3.653449554328115*^9, 3.653449742551841*^9}, {
   3.653449805976263*^9, 3.653449861005069*^9}, {3.653449898022132*^9, 
   3.653450094006476*^9}, {3.653450148433264*^9, 3.653450416688586*^9}, {
   3.653450457907782*^9, 3.6534505694720583`*^9}, {3.653450608674986*^9, 
   3.653450773591426*^9}, {3.653450808496027*^9, 3.653450926856135*^9}, {
   3.6534509667392807`*^9, 3.653451123128397*^9}, {3.6534511645267897`*^9, 
   3.653451624907023*^9}, {3.653451768110091*^9, 3.653451773589279*^9}, {
   3.653645392293866*^9, 3.653645459559637*^9}, {3.653645700349249*^9, 
   3.6536458264115257`*^9}, {3.653645860138418*^9, 3.653646117204277*^9}, {
   3.6536462030397873`*^9, 3.653646512275378*^9}, {3.6536491677669697`*^9, 
   3.6536491695033207`*^9}, {3.653649648307026*^9, 3.653649650931691*^9}, {
   3.6539023990312862`*^9, 3.6539024120716743`*^9}, {3.654001721429076*^9, 
   3.654001725411331*^9}, {3.654001834747726*^9, 3.654001838677055*^9}, {
   3.654001886392312*^9, 3.6540018902218723`*^9}, {3.654001924972046*^9, 
   3.6540019274664392`*^9}, {3.654002021825857*^9, 3.654002050814403*^9}, {
   3.6540020837955217`*^9, 3.654002209262237*^9}, {3.654080975998732*^9, 
   3.654080986792881*^9}, {3.6540841797305727`*^9, 3.654084580791286*^9}, {
   3.654084647424561*^9, 3.654084938895278*^9}, {3.654084975695881*^9, 
   3.654085188005872*^9}, {3.654189112984047*^9, 3.6541891306026983`*^9}, {
   3.654279101274822*^9, 3.654279110214291*^9}, 3.670226470106555*^9, 
   3.672564778125291*^9, {3.6736107144428673`*^9, 3.67361071673802*^9}, {
   3.673610785955585*^9, 3.67361135996733*^9}, {3.673773958449003*^9, 
   3.67377396487294*^9}, {3.673886685926611*^9, 3.6738866862138453`*^9}, {
   3.6738885485791597`*^9, 3.673888548784831*^9}, 3.67532364078561*^9, 
   3.675510019026894*^9, 3.675510051233177*^9, 3.6755754684527073`*^9, {
   3.675580786025653*^9, 3.67558086913097*^9}, {3.675591097902276*^9, 
   3.675591098195758*^9}, {3.67559116628647*^9, 3.6755911669263783`*^9}, {
   3.6755911999068737`*^9, 3.675591200173562*^9}, {3.6755915244292*^9, 
   3.6755918989747963`*^9}, {3.675592002522607*^9, 3.675592022435896*^9}, {
   3.675592089113963*^9, 3.675592089701181*^9}, {3.675593425511962*^9, 
   3.675593429599656*^9}, {3.675593470474856*^9, 3.6755935621622753`*^9}, {
   3.675595252252369*^9, 3.675595317034992*^9}, {3.675681759366687*^9, 
   3.675681806490787*^9}, {3.675851569617619*^9, 3.675851637197174*^9}, {
   3.6759226733014708`*^9, 3.675922683031599*^9}, {3.675924874544126*^9, 
   3.6759250783099422`*^9}, {3.675925765316263*^9, 3.675925853845504*^9}, {
   3.6759386639242983`*^9, 3.6759387209604273`*^9}, {3.6759584239651003`*^9, 
   3.6759585214012747`*^9}, {3.675958553821933*^9, 3.675958570771214*^9}, {
   3.6759600153765717`*^9, 3.675960057712853*^9}, {3.6759602372898693`*^9, 
   3.675960242562107*^9}, {3.6759602873497257`*^9, 3.6759603900916567`*^9}, {
   3.6759604399252377`*^9, 3.675960446607627*^9}, 3.676005272937895*^9, 
   3.6760053240393467`*^9, 3.676021482545515*^9, {3.676021560052281*^9, 
   3.676022127436892*^9}, {3.676022216512494*^9, 3.6760229843015423`*^9}, {
   3.676023177212393*^9, 3.676023546449527*^9}, {3.676024271478404*^9, 
   3.676024603324912*^9}, {3.676024665484136*^9, 3.676024782787224*^9}, {
   3.676024854119236*^9, 3.6760248640841513`*^9}, {3.6760250088069153`*^9, 
   3.676025057439742*^9}, {3.676025249390964*^9, 3.6760253009161587`*^9}, {
   3.676025343840477*^9, 3.676025454046672*^9}, {3.676119221103794*^9, 
   3.676119228237918*^9}, {3.6761193013380613`*^9, 3.676119510407556*^9}, {
   3.676119543752206*^9, 3.676119727419374*^9}, {3.676119761094864*^9, 
   3.676119890665061*^9}, {3.676120078015214*^9, 3.676120083406232*^9}, {
   3.676121221198847*^9, 3.676121921702248*^9}, {3.6761219691023912`*^9, 
   3.676122334365264*^9}, {3.676122380870414*^9, 3.676122406798971*^9}, {
   3.67612244311215*^9, 3.6761225221941767`*^9}, {3.676122639453322*^9, 
   3.676122939279006*^9}, {3.676123227018145*^9, 3.676123257096648*^9}, {
   3.6761237135454493`*^9, 3.676123734364585*^9}, {3.6761250122199507`*^9, 
   3.676125012376691*^9}, {3.676125176189796*^9, 3.67612517638523*^9}, {
   3.677676312748744*^9, 3.677676327903968*^9}, {3.677676991863443*^9, 
   3.67767729526375*^9}, {3.677677333016506*^9, 3.677677490646119*^9}, {
   3.677677523157702*^9, 3.677677667586739*^9}, {3.677677718868541*^9, 
   3.6776778204809504`*^9}, {3.677677873168643*^9, 3.677677927030601*^9}, {
   3.67767796875508*^9, 3.6776780297813463`*^9}, {3.677678064052412*^9, 
   3.677678451162526*^9}, {3.677678660504642*^9, 3.677678916339388*^9}, {
   3.67767894672374*^9, 3.6776792507558193`*^9}, {3.6776793205431004`*^9, 
   3.677679488099471*^9}, {3.677679533149323*^9, 3.677679754394271*^9}, 
   3.677681168910832*^9, {3.678722500020762*^9, 3.678722518955509*^9}, {
   3.6787230661747*^9, 3.678723242930275*^9}, {3.678723283137291*^9, 
   3.67872332957576*^9}, {3.678723365853586*^9, 3.67872383272751*^9}, {
   3.6787238948014593`*^9, 3.6787239608564997`*^9}, {3.678724796691175*^9, 
   3.678724820003809*^9}, {3.67872485860867*^9, 3.678724868788558*^9}, {
   3.678729313739044*^9, 3.67872933221128*^9}, {3.6787294763543367`*^9, 
   3.6787299065469646`*^9}, {3.6787300710280848`*^9, 3.678730071422598*^9}, {
   3.678730322495199*^9, 3.678730323785355*^9}, {3.6787303950068274`*^9, 
   3.678730395674675*^9}, {3.678765758197289*^9, 3.678766381340143*^9}, {
   3.67876643099756*^9, 3.6787665616908283`*^9}, {3.678768317890379*^9, 
   3.678768318508003*^9}, {3.678768423156954*^9, 3.6787684278849363`*^9}, {
   3.678768509959207*^9, 3.6787685197194843`*^9}, {3.678768553818428*^9, 
   3.678768554569421*^9}, {3.678768589208424*^9, 3.678769290619643*^9}, {
   3.678769326536812*^9, 3.678769428639135*^9}, {3.678769493829928*^9, 
   3.678769509433446*^9}, {3.678769549578459*^9, 3.678769590779674*^9}, {
   3.6787704361854763`*^9, 3.678770641273473*^9}, {3.678773223101853*^9, 
   3.678773239704031*^9}, 3.679373090029645*^9, {3.683894359412177*^9, 
   3.683894407306477*^9}, {3.6838945110481052`*^9, 3.6838945173890753`*^9}, 
   3.68389683590415*^9, {3.683901863456834*^9, 3.683901890387862*^9}, 
   3.6839019752670717`*^9, {3.683902018178482*^9, 3.683902048968762*^9}, {
   3.683902118716179*^9, 3.6839021222572412`*^9}, {3.683902287755432*^9, 
   3.683902287917288*^9}, {3.683906644387364*^9, 3.6839066446741962`*^9}, {
   3.68390670210072*^9, 3.68390670236974*^9}, {3.68398447852845*^9, 
   3.6839844790536222`*^9}, {3.684038701674336*^9, 3.684038706669203*^9}, {
   3.685188570586812*^9, 3.685188599093625*^9}, {3.685189608057357*^9, 
   3.685189623863472*^9}, {3.6851900509380713`*^9, 3.685190072082631*^9}, {
   3.685190109244026*^9, 3.685190247420245*^9}, {3.685190334233671*^9, 
   3.685190360919217*^9}, {3.685197303680831*^9, 3.6851973889965363`*^9}, {
   3.685197420990172*^9, 3.685197617340919*^9}, {3.6851976971770067`*^9, 
   3.685197772978985*^9}, {3.685197845150587*^9, 3.685197845392006*^9}, {
   3.685713782727233*^9, 3.685713833952775*^9}, {3.685713879256155*^9, 
   3.685713945014422*^9}, 3.7219974339670343`*^9, {3.721997480722775*^9, 
   3.72199759374489*^9}, {3.7219976343971233`*^9, 3.721997668078792*^9}, {
   3.721997880708281*^9, 3.721998366232369*^9}, {3.7219983997312*^9, 
   3.721998483675221*^9}, {3.7219985177249117`*^9, 3.721998666328614*^9}, {
   3.72199870451763*^9, 3.721998852162629*^9}, {3.7219989768556213`*^9, 
   3.721999314925338*^9}, {3.7219993809372168`*^9, 3.721999556335834*^9}, {
   3.7219995994835443`*^9, 3.721999640717476*^9}, {3.721999680206262*^9, 
   3.721999815449955*^9}, {3.721999849009622*^9, 3.72199993768156*^9}, {
   3.722000003359634*^9, 3.722000127720542*^9}, {3.7220001857021008`*^9, 
   3.72200018592206*^9}, 3.722000420628166*^9, {3.7220005898027287`*^9, 
   3.722000592532983*^9}, {3.722000644255308*^9, 3.722000656138236*^9}, {
   3.722007870852025*^9, 3.722007898780375*^9}, {3.722017503370961*^9, 
   3.722017640662939*^9}, {3.722017682239951*^9, 3.722017693201975*^9}, {
   3.722020227197534*^9, 3.722020231005019*^9}, 3.722092908273079*^9, {
   3.722093080740468*^9, 3.722093082114749*^9}, {3.723415790787979*^9, 
   3.723416404706965*^9}, {3.723416468889824*^9, 3.723416579911195*^9}, {
   3.7234168569572897`*^9, 3.723416963499167*^9}, {3.7234170042668467`*^9, 
   3.7234171977293*^9}, {3.723417239503413*^9, 3.723417295022846*^9}, {
   3.72341734144635*^9, 3.723417401530109*^9}, {3.723417586311758*^9, 
   3.7234177313962584`*^9}, {3.723419287106214*^9, 3.723419294199361*^9}, {
   3.7236660878025618`*^9, 3.723666172431576*^9}, {3.723666208944489*^9, 
   3.723666307629771*^9}, {3.723666382623555*^9, 3.723666386365075*^9}, {
   3.72366642274685*^9, 3.7236664291071663`*^9}, {3.7236673903259783`*^9, 
   3.723667419912175*^9}, {3.723667701841367*^9, 3.723667702282302*^9}, {
   3.723671437179936*^9, 3.723671437416304*^9}, {3.7236715720246267`*^9, 
   3.723671638070697*^9}, {3.7236725777781353`*^9, 3.7236725785813313`*^9}, {
   3.723735551982193*^9, 3.7237355555417223`*^9}, {3.7237356138966846`*^9, 
   3.723735617299025*^9}, 3.723743811664345*^9, 3.7237440060110292`*^9, {
   3.7237447285835342`*^9, 3.723744742579185*^9}, 3.723744777957954*^9, {
   3.7237451468981533`*^9, 3.7237451500506773`*^9}, {3.723745374913101*^9, 
   3.723745423872678*^9}, {3.7237455307223663`*^9, 3.72374553724334*^9}, 
   3.723745789739831*^9, {3.7237547633137407`*^9, 3.7237547638962107`*^9}, {
   3.72375704654773*^9, 3.7237570471620703`*^9}, {3.7239315100745687`*^9, 
   3.7239315506807203`*^9}, {3.723931610804687*^9, 3.723931643900478*^9}, {
   3.7239335833035192`*^9, 3.723933584503089*^9}, {3.724018466512412*^9, 
   3.72401846682948*^9}, 3.7240206729222603`*^9, {3.724022507992247*^9, 
   3.724022510370962*^9}, {3.7270095310591516`*^9, 3.7270095312158318`*^9}, {
   3.7270209634364357`*^9, 3.72702096567369*^9}, {3.733605695189417*^9, 
   3.733605704871434*^9}, {3.733605872125587*^9, 3.733605914441181*^9}, {
   3.733606010308193*^9, 3.7336061088104763`*^9}, {3.733606141203178*^9, 
   3.733606371008328*^9}, {3.7336064236227207`*^9, 3.733606622722334*^9}, {
   3.733606714381365*^9, 3.733606730163526*^9}, {3.733606790324892*^9, 
   3.733606921026422*^9}, {3.733606999798793*^9, 3.7336070539952097`*^9}, {
   3.733607103087698*^9, 3.733607103383068*^9}, {3.733607194051852*^9, 
   3.7336071973707247`*^9}, {3.733607262887135*^9, 3.7336072630825043`*^9}, {
   3.7336079387259493`*^9, 3.733607953655712*^9}, {3.733608014451995*^9, 
   3.733608015010807*^9}, {3.7336082141490393`*^9, 3.733608237771854*^9}, {
   3.7336082779263144`*^9, 3.733608333408827*^9}, {3.7337553631410933`*^9, 
   3.733755410055134*^9}, {3.734379360059757*^9, 3.734379360277059*^9}, {
   3.7343794425691833`*^9, 3.734379449820031*^9}, 3.734382118856283*^9, {
   3.734384943784169*^9, 3.7343849543752117`*^9}, {3.734384999856145*^9, 
   3.734385004074483*^9}, {3.734435111257887*^9, 3.734435113747119*^9}, {
   3.7344356949901257`*^9, 3.734435966156664*^9}, {3.734436626431243*^9, 
   3.734436781710971*^9}, {3.7344374315268087`*^9, 3.734437467426601*^9}, {
   3.734437499569891*^9, 3.734437500155129*^9}, {3.7344375366398783`*^9, 
   3.734437597376424*^9}, {3.734437895527596*^9, 3.734437895862267*^9}, {
   3.734438399217408*^9, 3.73443841858202*^9}, {3.734458988658173*^9, 
   3.7344596587584133`*^9}, {3.734459950705719*^9, 3.734460256175251*^9}, {
   3.734460326852746*^9, 3.7344603280056677`*^9}, {3.734460367212645*^9, 
   3.734460375965604*^9}, {3.734460407054327*^9, 3.7344604257678757`*^9}, {
   3.734460498284203*^9, 3.734460680198518*^9}, {3.734460746405047*^9, 
   3.734460775328206*^9}, {3.7344608190769787`*^9, 3.734460865466704*^9}, {
   3.734522075655295*^9, 3.734522105508852*^9}, {3.735477824601119*^9, 
   3.735477948541395*^9}, {3.7354779914364347`*^9, 3.735477993333153*^9}, {
   3.735478226920479*^9, 3.735478286636072*^9}, {3.7354784663475122`*^9, 
   3.735478528390295*^9}, {3.735478596043805*^9, 3.73547879186208*^9}, {
   3.73547907119697*^9, 3.7354791263969803`*^9}, {3.735479157276063*^9, 
   3.735479266456127*^9}, {3.735479297398624*^9, 3.735479704660005*^9}, {
   3.735479738416294*^9, 3.735479771481502*^9}, {3.735479810503015*^9, 
   3.735480107350754*^9}, {3.7354813262221003`*^9, 3.735481330258074*^9}, {
   3.735482773617423*^9, 3.735482828565971*^9}, {3.735483952363434*^9, 
   3.735483973685232*^9}, {3.735487944661458*^9, 3.735488007943564*^9}, {
   3.735488397456354*^9, 3.735488460830673*^9}, 3.735488982703229*^9, {
   3.735489083157647*^9, 3.735489084200151*^9}, {3.735504248948567*^9, 
   3.735504251745212*^9}, {3.735504285445032*^9, 3.735504357712351*^9}, {
   3.7355048638825283`*^9, 3.735504864676787*^9}, {3.735505716589641*^9, 
   3.7355057279589367`*^9}, {3.735505925509409*^9, 3.735505938344729*^9}, {
   3.7355074937853622`*^9, 3.735507541909398*^9}, {3.735509323968052*^9, 
   3.7355093283300343`*^9}, {3.7355153776871233`*^9, 3.735515780981627*^9}, {
   3.735515881746106*^9, 3.735516042387282*^9}, {3.735518803200366*^9, 
   3.735518803961022*^9}, {3.73555676199957*^9, 3.7355567837324133`*^9}, {
   3.735556820354247*^9, 3.735556833335104*^9}, {3.735556921788508*^9, 
   3.735556936469487*^9}, {3.735557430453372*^9, 3.735557436306328*^9}, {
   3.73556317530097*^9, 3.735563408981894*^9}, 3.735563489149131*^9, {
   3.7356594261470346`*^9, 3.735659519414563*^9}, {3.7356603456603127`*^9, 
   3.735660406411346*^9}, {3.735664196219716*^9, 3.7356641969978027`*^9}, {
   3.735665419824291*^9, 3.735665491943348*^9}, {3.735665558676401*^9, 
   3.7356655817212677`*^9}, {3.735666050725916*^9, 3.7356660583575573`*^9}, {
   3.7356678352076473`*^9, 3.735667963532589*^9}, {3.7356679996655827`*^9, 
   3.735668069129388*^9}, 3.7356701496863337`*^9, {3.735670467548008*^9, 
   3.735670467901977*^9}, {3.735671447074965*^9, 3.735671447683468*^9}, {
   3.735671484520451*^9, 3.735671546677541*^9}, {3.73567175926162*^9, 
   3.7356717670589027`*^9}, 3.735677625987803*^9, {3.735677775077282*^9, 
   3.735677775362664*^9}, {3.735677962186784*^9, 3.735677962667438*^9}, {
   3.7356788924091454`*^9, 3.73567890240119*^9}, {3.735678936638294*^9, 
   3.735678942711276*^9}, {3.7356793227937613`*^9, 3.7356793442379293`*^9}, {
   3.735679431957033*^9, 3.735679437975356*^9}, {3.735778991401964*^9, 
   3.735779075860433*^9}, {3.735779118203652*^9, 3.735779134565152*^9}, 
   3.735779189297572*^9, {3.735779304580207*^9, 3.735779356572057*^9}, {
   3.735779411973406*^9, 3.735779418209216*^9}, {3.735779602258471*^9, 
   3.7357796432326117`*^9}, {3.735779673290985*^9, 3.735779732440832*^9}, 
   3.735779775455207*^9, {3.735811966588732*^9, 3.735811980402109*^9}, {
   3.736079143172369*^9, 3.730134765425116*^9}, {3.7301348263887997`*^9, 
   3.730134826921001*^9}, {3.7301349405365553`*^9, 3.7301349420569*^9}, {
   3.730135575384104*^9, 3.7301361692105503`*^9}, {3.730136380890513*^9, 
   3.730136452352626*^9}, {3.730136531764473*^9, 3.730136574481023*^9}, {
   3.730136613597999*^9, 3.730136633029352*^9}, {3.73013667846284*^9, 
   3.730136687120717*^9}, {3.730136738162175*^9, 3.730136966127349*^9}, {
   3.7301371302498703`*^9, 3.730137193445197*^9}, {3.730137274212215*^9, 
   3.730137365094488*^9}, {3.730137587817202*^9, 3.7301375916847687`*^9}, {
   3.7301376475088577`*^9, 3.730137658815426*^9}, {3.730137697884426*^9, 
   3.730137700558227*^9}, {3.730138038167845*^9, 3.7301381322176533`*^9}, 
   3.730138219326014*^9, {3.730138300319313*^9, 3.730138377540976*^9}, {
   3.7301384211087027`*^9, 3.730138493846627*^9}, {3.730138562014038*^9, 
   3.7301385623319483`*^9}, {3.730138645138733*^9, 3.730138820106612*^9}, 
   3.730138891040329*^9, {3.7301390582524347`*^9, 3.730139090035866*^9}, {
   3.7301401404147453`*^9, 3.730140921630219*^9}, {3.7301409593075123`*^9, 
   3.730141087360241*^9}, {3.730141205101976*^9, 3.730141205601449*^9}, {
   3.7301413668531713`*^9, 3.730141368733077*^9}, {3.730141954519925*^9, 
   3.730141960239047*^9}, {3.730141998516746*^9, 3.73014200853094*^9}, 
   3.730148170622381*^9, 3.730149330193488*^9, {3.730150198446768*^9, 
   3.73015019935079*^9}, {3.730150317474585*^9, 3.730150319478026*^9}, {
   3.763492475665329*^9, 3.7634924757873993`*^9}, {3.763592642243031*^9, 
   3.7635926500502453`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"ceb78ccf-0901-4e46-8175-f921bce9f2a5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"CHECK THE FOLLOWING FEEDBACK CAREFULLY! \"\>"], "Print",
 CellChangeTimes->{
  3.730141233287569*^9, 3.730141372345112*^9, 3.7301415087463408`*^9, 
   3.730149063722857*^9, 3.730149331876191*^9, 3.730150200565551*^9, {
   3.730150321453969*^9, 3.7301503359112787`*^9}, 3.763489485975127*^9, 
   3.763489568054659*^9, 3.76349249432059*^9, 3.763501401357645*^9, 
   3.763592650524352*^9, 3.7635941354490843`*^9, 3.7635943111623173`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"4c14065a-00e4-4d78-b35c-35627c62511c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NR=#{regions}=\"\>", "\[InvisibleSpace]", "56"}],
  SequenceForm["NR=#{regions}=", 56],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.730141233287569*^9, 3.730141372345112*^9, 3.7301415087463408`*^9, 
   3.730149063722857*^9, 3.730149331876191*^9, 3.730150200565551*^9, {
   3.730150321453969*^9, 3.7301503359112787`*^9}, 3.763489485975127*^9, 
   3.763489568054659*^9, 3.76349249432059*^9, 3.763501401357645*^9, 
   3.763592650524352*^9, 3.7635941354490843`*^9, 3.7635943111878557`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"dbdd7e19-75b9-420b-8442-4a74955686a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NI=#{intersection points}=\"\>", "\[InvisibleSpace]", "58"}],
  SequenceForm["NI=#{intersection points}=", 58],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.730141233287569*^9, 3.730141372345112*^9, 3.7301415087463408`*^9, 
   3.730149063722857*^9, 3.730149331876191*^9, 3.730150200565551*^9, {
   3.730150321453969*^9, 3.7301503359112787`*^9}, 3.763489485975127*^9, 
   3.763489568054659*^9, 3.76349249432059*^9, 3.763501401357645*^9, 
   3.763592650524352*^9, 3.7635941354490843`*^9, 3.7635943112108994`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"630db81c-eb79-49f7-af89-1812b4768e4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" 0 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9",
      ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", 
     "18", ",", "19", ",", "20", ",", "21", ",", "25", ",", "26", ",", "27", 
     ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", 
     "34", ",", "35", ",", "38", ",", "39", ",", "40", ",", "41", ",", "42", 
     ",", "43", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", 
     "53", ",", "54", ",", "55", ",", "56", ",", "57", ",", "58"}], "}"}]}],
  SequenceForm[
  " 0 vertices = ", {2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 17, 18, 19, 
   20, 21, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 38, 39, 40, 41, 42, 43,
    46, 47, 48, 49, 50, 53, 54, 55, 56, 57, 58}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.730141233287569*^9, 3.730141372345112*^9, 3.7301415087463408`*^9, 
   3.730149063722857*^9, 3.730149331876191*^9, 3.730150200565551*^9, {
   3.730150321453969*^9, 3.7301503359112787`*^9}, 3.763489485975127*^9, 
   3.763489568054659*^9, 3.76349249432059*^9, 3.763501401357645*^9, 
   3.763592650524352*^9, 3.7635941354490843`*^9, 3.76359431123064*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"5213fae5-daad-4bc6-a46c-c2048d34f33f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+1 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"11", ",", "22", ",", "23", ",", "37", ",", "45", ",", "51"}], 
    "}"}]}],
  SequenceForm["+1 vertices = ", {11, 22, 23, 37, 45, 51}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.730141233287569*^9, 3.730141372345112*^9, 3.7301415087463408`*^9, 
   3.730149063722857*^9, 3.730149331876191*^9, 3.730150200565551*^9, {
   3.730150321453969*^9, 3.7301503359112787`*^9}, 3.763489485975127*^9, 
   3.763489568054659*^9, 3.76349249432059*^9, 3.763501401357645*^9, 
   3.763592650524352*^9, 3.7635941354490843`*^9, 3.763594311251113*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"9d6000a3-92bb-457b-b30d-470e55888947"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-1 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "10", ",", "24", ",", "36", ",", "44", ",", "52"}], 
    "}"}]}],
  SequenceForm["-1 vertices = ", {1, 10, 24, 36, 44, 52}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.730141233287569*^9, 3.730141372345112*^9, 3.7301415087463408`*^9, 
   3.730149063722857*^9, 3.730149331876191*^9, 3.730150200565551*^9, {
   3.730150321453969*^9, 3.7301503359112787`*^9}, 3.763489485975127*^9, 
   3.763489568054659*^9, 3.76349249432059*^9, 3.763501401357645*^9, 
   3.763592650524352*^9, 3.7635941354490843`*^9, 3.7635943112785673`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"479f8b8c-efdd-4660-baa1-727745562242"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+2 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["+2 vertices = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.730141233287569*^9, 3.730141372345112*^9, 3.7301415087463408`*^9, 
   3.730149063722857*^9, 3.730149331876191*^9, 3.730150200565551*^9, {
   3.730150321453969*^9, 3.7301503359112787`*^9}, 3.763489485975127*^9, 
   3.763489568054659*^9, 3.76349249432059*^9, 3.763501401357645*^9, 
   3.763592650524352*^9, 3.7635941354490843`*^9, 3.763594311291891*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"484064ee-7d7a-4366-b00c-53a2b36f2b6a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-2 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["-2 vertices = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.730141233287569*^9, 3.730141372345112*^9, 3.7301415087463408`*^9, 
   3.730149063722857*^9, 3.730149331876191*^9, 3.730150200565551*^9, {
   3.730150321453969*^9, 3.7301503359112787`*^9}, 3.763489485975127*^9, 
   3.763489568054659*^9, 3.76349249432059*^9, 3.763501401357645*^9, 
   3.763592650524352*^9, 3.7635941354490843`*^9, 3.763594311305015*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"f57fe189-bdaf-4445-9c7e-e1c1bd77c445"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"bigon regions = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "29"}], "}"}]}],
  SequenceForm["bigon regions = ", {28, 29}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.730141233287569*^9, 3.730141372345112*^9, 3.7301415087463408`*^9, 
   3.730149063722857*^9, 3.730149331876191*^9, 3.730150200565551*^9, {
   3.730150321453969*^9, 3.7301503359112787`*^9}, 3.763489485975127*^9, 
   3.763489568054659*^9, 3.76349249432059*^9, 3.763501401357645*^9, 
   3.763592650524352*^9, 3.7635941354490843`*^9, 3.7635943113183727`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"396278b0-e3f4-4d14-8266-d3a256be4120"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Intersection points in generators whose cancellation will be \
attempted last: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8",
      ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", 
     "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", 
     ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", 
     "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "34", 
     ",", "35", ",", "36", ",", "37", ",", "38", ",", "39", ",", "40", ",", 
     "41", ",", "42", ",", "43", ",", "44", ",", "45", ",", "46", ",", "47", 
     ",", "48", ",", "49", ",", "50", ",", "51", ",", "52", ",", "53", ",", 
     "54", ",", "55", ",", "56", ",", "57", ",", "58"}], "}"}]}],
  SequenceForm[
  "Intersection points in generators whose cancellation will be attempted \
last: ", {1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 
   20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38,
    39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 
   57, 58}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.730141233287569*^9, 3.730141372345112*^9, 3.7301415087463408`*^9, 
   3.730149063722857*^9, 3.730149331876191*^9, 3.730150200565551*^9, {
   3.730150321453969*^9, 3.7301503359112787`*^9}, 3.763489485975127*^9, 
   3.763489568054659*^9, 3.76349249432059*^9, 3.763501401357645*^9, 
   3.763592650524352*^9, 3.7635941354490843`*^9, 3.763594311332741*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"16a34f7f-8c8f-449b-9bdc-8bd070cf232c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of the peculiar module", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.683902551851089*^9}, {3.683902843994619*^9, 3.6839028464994917`*^9}, {
  3.683903880670438*^9, 3.683903893160449*^9}, {3.6851906152290363`*^9, 
  3.6851906281173563`*^9}, {3.735813782649857*^9, 
  3.735813787909481*^9}},ExpressionUUID->"ee2ac017-b048-432b-8672-\
4586c7aa34b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step2Generators", ";"}]], "Input",
 CellChangeTimes->{3.735557549332223*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"d4ced5b7-fe5a-4f36-b7a4-df983ed81b5d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total number of generators = \"\>", "\[InvisibleSpace]", "270",
    "\[InvisibleSpace]", "\<\". The first \"\>", 
   "\[InvisibleSpace]", "\<\"5\"\>", 
   "\[InvisibleSpace]", "\<\" generators are = \"\>", "\[InvisibleSpace]", 
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"24"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"24"},
            {"2"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"24"},
            {"3"}
           },
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"24"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"24"},
            {"5"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]]}],
  SequenceForm[
  "Total number of generators = ", 270, ". The first ", "5", 
   " generators are = ", 
   TableForm[{{
      MatrixForm[{24, 1}], 
      MatrixForm[{24, 2}], 
      MatrixForm[{24, 3}], 
      MatrixForm[{24, 4}], 
      MatrixForm[{24, 5}]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557559887576*^9, 3.735557799951638*^9, 3.7355606560977297`*^9, 
   3.735562945193695*^9, 3.735563498087846*^9, 3.73565407695728*^9, 
   3.735664202834319*^9, 3.735664730614932*^9, 3.7356652983116093`*^9, 
   3.735665663335363*^9, 3.735668074286085*^9, 3.73566817681091*^9, 
   3.735669157461844*^9, 3.735679590752034*^9, 3.73567962814361*^9, 
   3.7356798133274927`*^9, 3.735679880699011*^9, 3.735679992006222*^9, 
   3.735680116970401*^9, 3.735681120881137*^9, 3.735684182224018*^9, 
   3.735686891067919*^9, 3.735687206019573*^9, 3.735734267558114*^9, 
   3.735737725008712*^9, 3.735767901296323*^9, 3.735768393357852*^9, 
   3.7357710608722887`*^9, 3.735771218797106*^9, 3.735778687529089*^9, 
   3.735779794335642*^9, 3.735781544675735*^9, 3.735781902227091*^9, 
   3.735810990893271*^9, 3.735812063826223*^9, 3.735813642634512*^9, 
   3.73583182223079*^9, 3.735834162450914*^9, 3.735845236858354*^9, 
   3.7358506114564543`*^9, 3.735987645016885*^9, 3.736079150319893*^9, {
   3.736080919073916*^9, 3.730137596999672*^9}, 3.730138137421597*^9, 
   3.7301383813839827`*^9, 3.730138896238874*^9, 3.730139138979604*^9, 
   3.730139246103857*^9, 3.730141098174789*^9, 3.73014123654981*^9, 
   3.730141375325142*^9, 3.7301415236353827`*^9, 3.7301490680477877`*^9, 
   3.730149337912744*^9, 3.73015033944882*^9, 3.763489572044276*^9, 
   3.763492497099388*^9, 3.7635014041225243`*^9, 3.763594163822507*^9, 
   3.763594339091359*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"268a79d7-1f78-4bb6-887b-93e2f7defb4e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"After the initial cancellation (de-niceification), we expect \
to have \"\>", "\[InvisibleSpace]", "270", 
   "\[InvisibleSpace]", "\<\" generators left:\\n\"\>", "\[InvisibleSpace]", 
   TagBox[GridBox[{
      {"\<\"site\"\>", "\<\"a\"\>", "\<\"b\"\>", "\<\"d\"\>", "\<\"c\"\>"},
      {"\<\"#{generators}\"\>", "50", "35", "35", "150"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Right}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$, TableAlignments -> Right]]]}],
  SequenceForm[
  "After the initial cancellation (de-niceification), we expect to have ", 
   270, " generators left:\n", 
   TableForm[{{"site", "a", "b", "d", "c"}, {
     "#{generators}", 50, 35, 35, 150}}, TableAlignments -> Right]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557559887576*^9, 3.735557799951638*^9, 3.7355606560977297`*^9, 
   3.735562945193695*^9, 3.735563498087846*^9, 3.73565407695728*^9, 
   3.735664202834319*^9, 3.735664730614932*^9, 3.7356652983116093`*^9, 
   3.735665663335363*^9, 3.735668074286085*^9, 3.73566817681091*^9, 
   3.735669157461844*^9, 3.735679590752034*^9, 3.73567962814361*^9, 
   3.7356798133274927`*^9, 3.735679880699011*^9, 3.735679992006222*^9, 
   3.735680116970401*^9, 3.735681120881137*^9, 3.735684182224018*^9, 
   3.735686891067919*^9, 3.735687206019573*^9, 3.735734267558114*^9, 
   3.735737725008712*^9, 3.735767901296323*^9, 3.735768393357852*^9, 
   3.7357710608722887`*^9, 3.735771218797106*^9, 3.735778687529089*^9, 
   3.735779794335642*^9, 3.735781544675735*^9, 3.735781902227091*^9, 
   3.735810990893271*^9, 3.735812063826223*^9, 3.735813642634512*^9, 
   3.73583182223079*^9, 3.735834162450914*^9, 3.735845236858354*^9, 
   3.7358506114564543`*^9, 3.735987645016885*^9, 3.736079150319893*^9, {
   3.736080919073916*^9, 3.730137596999672*^9}, 3.730138137421597*^9, 
   3.7301383813839827`*^9, 3.730138896238874*^9, 3.730139138979604*^9, 
   3.730139246103857*^9, 3.730141098174789*^9, 3.73014123654981*^9, 
   3.730141375325142*^9, 3.7301415236353827`*^9, 3.7301490680477877`*^9, 
   3.730149337912744*^9, 3.73015033944882*^9, 3.763489572044276*^9, 
   3.763492497099388*^9, 3.7635014041225243`*^9, 3.763594163822507*^9, 
   3.763594339319618*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"357fd804-546f-4ad8-bb09-03e4903b6a18"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3Domains", ";"}]], "Input",
 CellChangeTimes->{
  3.735557662975731*^9, {3.735813455694653*^9, 3.735813455805048*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"7c54ebde-5c44-458f-94b4-c30b2c706ebf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "1582", 
   "\[InvisibleSpace]", "\<\" rectangles, bigons or boundary rectangles. Here \
is a random selection of up to 10 of these:\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"373", "490", "948", "525", "877", "124", "1454", "1376", "59", "276"},
       {
        RowBox[{"{", 
         RowBox[{
         "9", ",", "56", ",", "8", ",", "55", ",", "7", ",", "54", ",", "6", 
          ",", "53", ",", "5", ",", "52", ",", "4", ",", "51", ",", "3", ",", 
          "50", ",", "2", ",", "49"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "21", ",", "20", ",", "19", ",", "18", ",", "17", ",", "16", ",", 
          "15", ",", "14", ",", "13", ",", "12", ",", "11", ",", "10", ",", 
          "9", ",", "8", ",", "7", ",", "6", ",", "5", ",", "4", ",", "3"}], 
         "}"}], 
        RowBox[{"{", 
         RowBox[{
         "17", ",", "37", ",", "16", ",", "36", ",", "15", ",", "35", ",", 
          "14", ",", "34", ",", "13", ",", "33"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "50", ",", "5", ",", "52", ",", "7", ",", "49", ",", "4", ",", "51", 
          ",", "6"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "27", ",", "42", ",", "22", ",", "36", ",", "16", ",", "31", ",", 
          "12"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "40", ",", "25", ",", "46", ",", "1", ",", "48", ",", "3", ",", "50",
           ",", "5", ",", "52"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "49", ",", "48", ",", "47", ",", "46", ",", "45", ",", "44", ",", 
          "43", ",", "42", ",", "41"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "53", ",", "52", ",", "51", ",", "50", ",", "49", ",", "48", ",", 
          "47", ",", "46", ",", "45", ",", "44", ",", "43", ",", "42", ",", 
          "41", ",", "40", ",", "39", ",", "38", ",", "37"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "12", ",", "31", ",", "16", ",", "13", ",", "30", ",", "15", ",", 
          "14", ",", "29"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "15", ",", "14", ",", "13", ",", "12", ",", "11", ",", "10", ",", 
          "9", ",", "8", ",", "7", ",", "6", ",", "5", ",", "4", ",", "3", 
          ",", "2", ",", "1"}], "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 1582, 
   " rectangles, bigons or boundary rectangles. Here is a random selection of \
up to 10 of these:", 
   MatrixForm[{{373, 490, 948, 525, 877, 124, 1454, 1376, 59, 
     276}, {{9, 56, 8, 55, 7, 54, 6, 53, 5, 52, 4, 51, 3, 50, 2, 49}, {21, 20,
       19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3}, {17, 37, 
      16, 36, 15, 35, 14, 34, 13, 33}, {50, 5, 52, 7, 49, 4, 51, 6}, {27, 42, 
      22, 36, 16, 31, 12}, {40, 25, 46, 1, 48, 3, 50, 5, 52}, {49, 48, 47, 46,
       45, 44, 43, 42, 41}, {53, 52, 51, 50, 49, 48, 47, 46, 45, 44, 43, 42, 
      41, 40, 39, 38, 37}, {12, 31, 16, 13, 30, 15, 14, 29}, {15, 14, 13, 12, 
      11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557805562256*^9, 3.735560670977683*^9, 3.735562952105124*^9, 
   3.735563501687546*^9, 3.735654089377204*^9, 3.7356642068372803`*^9, 
   3.735664734800898*^9, 3.735665301836913*^9, 3.7356656669683867`*^9, 
   3.735668179501134*^9, 3.735669160425087*^9, {3.7356811240359*^9, 
   3.735681153883833*^9}, {3.7356813127614117`*^9, 3.7356813330471888`*^9}, 
   3.735681416342949*^9, 3.735683998370269*^9, 3.735684185754163*^9, 
   3.7356845183243427`*^9, 3.735686893713373*^9, 3.73568721156679*^9, 
   3.735734270840609*^9, 3.735737727382617*^9, 3.735767904379068*^9, 
   3.7357683990597553`*^9, 3.7357710636458187`*^9, 3.735771221477872*^9, 
   3.735778691349038*^9, 3.735779811646975*^9, 3.735781562337676*^9, 
   3.735781920793213*^9, 3.735811007783287*^9, 3.7358120796850853`*^9, 
   3.735813659479896*^9, 3.7358318376766577`*^9, 3.735834180889962*^9, 
   3.735845253150947*^9, 3.735850627048748*^9, 3.7359876605706253`*^9, 
   3.736079168172827*^9, {3.736080935616012*^9, 3.7301376129406033`*^9}, 
   3.730138156436421*^9, 3.730138981747637*^9, 3.7301392706819963`*^9, 
   3.730141246157359*^9, 3.730141385172521*^9, 3.7301415335949574`*^9, 
   3.730149079476076*^9, 3.730149348606941*^9, 3.73015034922414*^9, 
   3.763492507482378*^9, 3.7635014141842012`*^9, 3.763594190101927*^9, 
   3.7635943627941113`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"8bae65bd-fd9f-4aa2-8004-ba280863a188"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step4Gradings", ";"}]], "Input",
 CellChangeTimes->{{3.735813412166132*^9, 3.735813414835384*^9}, {
  3.735813457814343*^9, 3.7358134580364113`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"9f7d0df3-8207-4531-bcf9-eb8f09724e02"],

Cell[BoxData["\<\"Grading calculations completed successfully.\"\>"], "Print",
 CellChangeTimes->{
  3.735813990333171*^9, 3.735831837869562*^9, 3.735834181412095*^9, 
   3.7358452533634863`*^9, 3.735850627267288*^9, 3.735987660766952*^9, 
   3.73607916836832*^9, {3.736080935819921*^9, 3.7301376130570803`*^9}, 
   3.730138178431869*^9, 3.730138986849224*^9, 3.730139271706367*^9, 
   3.7301412462471123`*^9, 3.730141385261221*^9, 3.730141533682343*^9, 
   3.730149082817515*^9, 3.730149172892407*^9, 3.730150349305957*^9, 
   3.763492785654784*^9, 3.763501414376367*^9, 3.763594191986137*^9, 
   3.763594365115717*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"ba257aed-fd72-44d3-a516-8b4aa2fb788c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step5Differentials", ";"}]], "Input",
 CellChangeTimes->{
  3.735557662975731*^9, {3.735557779646669*^9, 3.735557779878378*^9}, {
   3.735813468018567*^9, 3.735813480322652*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"3875664d-6939-4b82-9425-86815fe70277"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This process took \"\>", 
   "\[InvisibleSpace]", "\<\"0.315614 minutes\"\>", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["This process took ", "0.315614 minutes", "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735681155265368*^9, 3.7356811588831367`*^9}, {
   3.735681315009974*^9, 3.735681364758891*^9}, 3.735681396236443*^9, 
   3.7356814286928797`*^9, 3.735681550604288*^9, 3.735681651476552*^9, 
   3.735681737961137*^9, 3.735683477943829*^9, 3.735684001592988*^9, 
   3.7356841890647917`*^9, 3.735684519749371*^9, 3.735686897133494*^9, 
   3.735687212605501*^9, 3.7357342739150963`*^9, 3.735737728722599*^9, 
   3.735767907507346*^9, 3.7357684026761293`*^9, 3.735771065665161*^9, 
   3.735771222896476*^9, 3.735778694564251*^9, 3.7357798228795357`*^9, 
   3.7357815732571373`*^9, 3.735781932026288*^9, 3.735811019335326*^9, 
   3.7358120907258368`*^9, 3.7358136973904057`*^9, 3.7358149044783688`*^9, 
   3.7358318502104387`*^9, 3.73583419471627*^9, 3.735845265949345*^9, 
   3.73585063972815*^9, 3.735987673071374*^9, 3.7360791805802317`*^9, {
   3.736080947057357*^9, 3.730138188884729*^9}, 3.730138996037682*^9, 
   3.7301392877596483`*^9, 3.730141250082006*^9, 3.7301413892961197`*^9, 
   3.7301415378765087`*^9, 3.7301491007001543`*^9, 3.730149178898226*^9, 
   3.7301494775279427`*^9, 3.7301503580991907`*^9, 3.763492791828135*^9, 
   3.763501419630192*^9, 3.763594212064925*^9, 3.763594391271556*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"236d17ae-1380-461b-a976-6a14c4598624"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/home/knotkobold/PQM/10m5pt_BeforeCancellation.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/home/knotkobold/PQM/10m5pt_BeforeCancellation.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735681155265368*^9, 3.7356811588831367`*^9}, {
   3.735681315009974*^9, 3.735681364758891*^9}, 3.735681396236443*^9, 
   3.7356814286928797`*^9, 3.735681550604288*^9, 3.735681651476552*^9, 
   3.735681737961137*^9, 3.735683477943829*^9, 3.735684001592988*^9, 
   3.7356841890647917`*^9, 3.735684519749371*^9, 3.735686897133494*^9, 
   3.735687212605501*^9, 3.7357342739150963`*^9, 3.735737728722599*^9, 
   3.735767907507346*^9, 3.7357684026761293`*^9, 3.735771065665161*^9, 
   3.735771222896476*^9, 3.735778694564251*^9, 3.7357798228795357`*^9, 
   3.7357815732571373`*^9, 3.735781932026288*^9, 3.735811019335326*^9, 
   3.7358120907258368`*^9, 3.7358136973904057`*^9, 3.7358149044783688`*^9, 
   3.7358318502104387`*^9, 3.73583419471627*^9, 3.735845265949345*^9, 
   3.73585063972815*^9, 3.735987673071374*^9, 3.7360791805802317`*^9, {
   3.736080947057357*^9, 3.730138188884729*^9}, 3.730138996037682*^9, 
   3.7301392877596483`*^9, 3.730141250082006*^9, 3.7301413892961197`*^9, 
   3.7301415378765087`*^9, 3.7301491007001543`*^9, 3.730149178898226*^9, 
   3.7301494775279427`*^9, 3.7301503580991907`*^9, 3.763492791828135*^9, 
   3.763501419630192*^9, 3.763594212064925*^9, 3.7635943917646923`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a569f8f8-2b89-47c0-a1bb-4970abbbb03f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cancellation", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
  3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
  3.6839028035945807`*^9}, {3.73573434944131*^9, 
  3.735734376283196*^9}},ExpressionUUID->"5ac9d76c-6497-40e0-9aa2-\
35b70210b5a2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Step6Cancellation", ";"}], "\n", 
 RowBox[{
  RowBox[{"CancellationData", "=", 
   RowBox[{"Cancellation", "[", 
    RowBox[{"differentials", ",", "generators", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD1", "=", 
    RowBox[{"CancellationData", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "differentials", " ", "of", " ", "the", " ", "peculiar", " ", 
    "module", " ", "after", " ", "cancellation"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GG1", "=", 
    RowBox[{"CancellationData", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "generators", " ", "of", " ", "the", " ", "peculiar", " ", 
    "module", " ", "after", " ", "cancellation"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx\>\""}], ",", 
    "\"\<Global`\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< << backup saved at: \>\"", " ", ",", 
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx >>\>\""}]}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.735557876805584*^9, {3.735563508434785*^9, 3.7355635093852386`*^9}, 
   3.735737739583996*^9, {3.735781919098844*^9, 3.735781919297241*^9}, {
   3.73581349828578*^9, 3.735813498705171*^9}, {3.735814148155685*^9, 
   3.7358141777545013`*^9}, {3.735814622158751*^9, 3.735814642594913*^9}, {
   3.7358147355969353`*^9, 3.7358148051485243`*^9}, 3.735814881643536*^9, {
   3.7358149222894793`*^9, 3.7358149279032593`*^9}, 3.735814977434218*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"c71749df-b6bf-456a-abca-b1b62e425bac"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This calculation finished after 72 iterations and took \"\>", 
   "\[InvisibleSpace]", "\<\"0.055498 minutes\"\>", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "This calculation finished after 72 iterations and took ", 
   "0.055498 minutes", "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735814883360785*^9, 3.735814929673683*^9}, 
   3.735814978573629*^9, 3.735831850984058*^9, 3.735834195454186*^9, 
   3.735845266800703*^9, 3.7358506406556673`*^9, 3.7359876741033382`*^9, 
   3.736079181868821*^9, {3.736080948044961*^9, 3.730138191614718*^9}, 
   3.730138998884491*^9, 3.730139288835473*^9, 3.730141391056559*^9, 
   3.730141538359539*^9, 3.730149180952403*^9, 3.730150361001648*^9, 
   3.76349279496642*^9, 3.7635014204137506`*^9, 3.763594153297991*^9, 
   3.7635942273993177`*^9, 3.763594399297237*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"e88aa24f-6bbf-4d6b-bb9b-87e209d086ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "126", 
   "\[InvisibleSpace]", "\<\" generators left.\"\>", 
   "\[InvisibleSpace]", "\<\" The cancelled generators were: \\n\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"(260)\"\>", "\<\"(140)\"\>", "\<\"(158)\"\>", "\<\"(178)\"\>", "\
\<\"(176)\"\>", "\<\"(174)\"\>", "\<\"(190)\"\>", "\<\"(210)\"\>", "\<\"(208)\
\"\>", "\<\"(206)\"\>", "\<\"(222)\"\>", "\<\"(239)\"\>", "\<\"(131)\"\>", \
"\<\"(148)\"\>", "\<\"(185)\"\>", "\<\"(200)\"\>", "\<\"(161)\"\>", \
"\<\"(178)\"\>", "\<\"(192)\"\>", "\<\"(207)\"\>", "\<\"(223)\"\>", \
"\<\"(159)\"\>", "\<\"(157)\"\>", "\<\"(155)\"\>", "\<\"(183)\"\>", \
"\<\"(121)\"\>", "\<\"(137)\"\>", "\<\"(163)\"\>", "\<\"(161)\"\>", \
"\<\"(209)\"\>", "\<\"(101)\"\>", "\<\"(115)\"\>", "\<\"(130)\"\>", \
"\<\"(113)\"\>", "\<\"(138)\"\>", "\<\"(152)\"\>", "\<\"(137)\"\>", \
"\<\"(134)\"\>", "\<\"(178)\"\>", "\<\"(192)\"\>", "\<\"(12)\"\>", \
"\<\"(26)\"\>", "\<\"(43)\"\>", "\<\"(42)\"\>", "\<\"(62)\"\>", \
"\<\"(81)\"\>", "\<\"(67)\"\>", "\<\"(66)\"\>", "\<\"(64)\"\>", \
"\<\"(63)\"\>", "\<\"(62)\"\>", "\<\"(76)\"\>", "\<\"(27)\"\>", \
"\<\"(43)\"\>", "\<\"(60)\"\>", "\<\"(73)\"\>", "\<\"(43)\"\>", \
"\<\"(42)\"\>", "\<\"(41)\"\>", "\<\"(12)\"\>", "\<\"(26)\"\>", \
"\<\"(39)\"\>", "\<\"(39)\"\>", "\<\"(25)\"\>", "\<\"(52)\"\>", \
"\<\"(64)\"\>", "\<\"(12)\"\>", "\<\"(24)\"\>", "\<\"(23)\"\>", \
"\<\"(35)\"\>", "\<\"(48)\"\>", "\<\"(47)\"\>"},
       {"\<\"260\"\>", "\<\"141\"\>", "\<\"161\"\>", "\<\"183\"\>", \
"\<\"182\"\>", "\<\"181\"\>", "\<\"201\"\>", "\<\"223\"\>", "\<\"222\"\>", \
"\<\"221\"\>", "\<\"241\"\>", "\<\"261\"\>", "\<\"144\"\>", "\<\"164\"\>", \
"\<\"207\"\>", "\<\"227\"\>", "\<\"184\"\>", "\<\"204\"\>", "\<\"224\"\>", \
"\<\"243\"\>", "\<\"263\"\>", "\<\"188\"\>", "\<\"187\"\>", "\<\"186\"\>", \
"\<\"225\"\>", "\<\"148\"\>", "\<\"168\"\>", "\<\"205\"\>", "\<\"203\"\>", \
"\<\"267\"\>", "\<\"131\"\>", "\<\"150\"\>", "\<\"170\"\>", "\<\"151\"\>", \
"\<\"189\"\>", "\<\"210\"\>", "\<\"191\"\>", "\<\"185\"\>", "\<\"250\"\>", \
"\<\"270\"\>", "\<\"13\"\>", "\<\"39\"\>", "\<\"66\"\>", "\<\"65\"\>", \
"\<\"91\"\>", "\<\"118\"\>", "\<\"99\"\>", "\<\"98\"\>", "\<\"96\"\>", \
"\<\"95\"\>", "\<\"94\"\>", "\<\"119\"\>", "\<\"47\"\>", "\<\"72\"\>", \
"\<\"97\"\>", "\<\"123\"\>", "\<\"73\"\>", "\<\"71\"\>", "\<\"70\"\>", \
"\<\"24\"\>", "\<\"49\"\>", "\<\"75\"\>", "\<\"76\"\>", "\<\"46\"\>", \
"\<\"101\"\>", "\<\"127\"\>", "\<\"25\"\>", "\<\"52\"\>", "\<\"38\"\>", \
"\<\"77\"\>", "\<\"104\"\>", "\<\"90\"\>"},
       {"\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", \
"\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>"},
       {"\<\"12\"\>", "\<\"14\"\>", "\<\"15\"\>", "\<\"16\"\>", "\<\"17\"\>", \
"\<\"18\"\>", "\<\"19\"\>", "\<\"20\"\>", "\<\"21\"\>", "\<\"22\"\>", "\<\"23\
\"\>", "\<\"26\"\>", "\<\"40\"\>", "\<\"41\"\>", "\<\"42\"\>", "\<\"43\"\>", \
"\<\"44\"\>", "\<\"45\"\>", "\<\"48\"\>", "\<\"50\"\>", "\<\"51\"\>", "\<\"67\
\"\>", "\<\"68\"\>", "\<\"69\"\>", "\<\"74\"\>", "\<\"92\"\>", "\<\"93\"\>", \
"\<\"100\"\>", "\<\"102\"\>", "\<\"103\"\>", "\<\"115\"\>", "\<\"117\"\>", \
"\<\"120\"\>", "\<\"121\"\>", "\<\"122\"\>", "\<\"124\"\>", "\<\"125\"\>", \
"\<\"126\"\>", "\<\"128\"\>", "\<\"129\"\>", "\<\"142\"\>", "\<\"143\"\>", \
"\<\"145\"\>", "\<\"146\"\>", "\<\"147\"\>", "\<\"149\"\>", "\<\"162\"\>", \
"\<\"163\"\>", "\<\"165\"\>", "\<\"166\"\>", "\<\"167\"\>", "\<\"169\"\>", \
"\<\"202\"\>", "\<\"206\"\>", "\<\"208\"\>", "\<\"209\"\>", "\<\"226\"\>", \
"\<\"228\"\>", "\<\"229\"\>", "\<\"242\"\>", "\<\"244\"\>", "\<\"245\"\>", \
"\<\"246\"\>", "\<\"247\"\>", "\<\"248\"\>", "\<\"249\"\>", "\<\"262\"\>", \
"\<\"264\"\>", "\<\"265\"\>", "\<\"266\"\>", "\<\"268\"\>", "\<\"269\"\>"},
       {"\<\"(12)\"\>", "\<\"(13)\"\>", "\<\"(13)\"\>", "\<\"(13)\"\>", \
"\<\"(13)\"\>", "\<\"(13)\"\>", "\<\"(13)\"\>", "\<\"(13)\"\>", \
"\<\"(13)\"\>", "\<\"(13)\"\>", "\<\"(13)\"\>", "\<\"(15)\"\>", \
"\<\"(28)\"\>", "\<\"(28)\"\>", "\<\"(28)\"\>", "\<\"(28)\"\>", \
"\<\"(28)\"\>", "\<\"(28)\"\>", "\<\"(30)\"\>", "\<\"(31)\"\>", \
"\<\"(31)\"\>", "\<\"(46)\"\>", "\<\"(46)\"\>", "\<\"(46)\"\>", \
"\<\"(50)\"\>", "\<\"(67)\"\>", "\<\"(67)\"\>", "\<\"(73)\"\>", \
"\<\"(74)\"\>", "\<\"(74)\"\>", "\<\"(85)\"\>", "\<\"(86)\"\>", \
"\<\"(88)\"\>", "\<\"(88)\"\>", "\<\"(88)\"\>", "\<\"(89)\"\>", \
"\<\"(89)\"\>", "\<\"(89)\"\>", "\<\"(90)\"\>", "\<\"(90)\"\>", \
"\<\"(100)\"\>", "\<\"(99)\"\>", "\<\"(98)\"\>", "\<\"(97)\"\>", \
"\<\"(96)\"\>", "\<\"(95)\"\>", "\<\"(103)\"\>", "\<\"(102)\"\>", \
"\<\"(101)\"\>", "\<\"(100)\"\>", "\<\"(99)\"\>", "\<\"(98)\"\>", \
"\<\"(117)\"\>", "\<\"(116)\"\>", "\<\"(115)\"\>", "\<\"(114)\"\>", \
"\<\"(123)\"\>", "\<\"(122)\"\>", "\<\"(121)\"\>", "\<\"(131)\"\>", \
"\<\"(130)\"\>", "\<\"(129)\"\>", "\<\"(128)\"\>", "\<\"(127)\"\>", \
"\<\"(126)\"\>", "\<\"(125)\"\>", "\<\"(133)\"\>", "\<\"(132)\"\>", \
"\<\"(131)\"\>", "\<\"(130)\"\>", "\<\"(129)\"\>", "\<\"(128)\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 126, " generators left.", 
   " The cancelled generators were: \n", 
   MatrixForm[{{
     "(260)", "(140)", "(158)", "(178)", "(176)", "(174)", "(190)", "(210)", 
      "(208)", "(206)", "(222)", "(239)", "(131)", "(148)", "(185)", "(200)", 
      "(161)", "(178)", "(192)", "(207)", "(223)", "(159)", "(157)", "(155)", 
      "(183)", "(121)", "(137)", "(163)", "(161)", "(209)", "(101)", "(115)", 
      "(130)", "(113)", "(138)", "(152)", "(137)", "(134)", "(178)", "(192)", 
      "(12)", "(26)", "(43)", "(42)", "(62)", "(81)", "(67)", "(66)", "(64)", 
      "(63)", "(62)", "(76)", "(27)", "(43)", "(60)", "(73)", "(43)", "(42)", 
      "(41)", "(12)", "(26)", "(39)", "(39)", "(25)", "(52)", "(64)", "(12)", 
      "(24)", "(23)", "(35)", "(48)", "(47)"}, {
     "260", "141", "161", "183", "182", "181", "201", "223", "222", "221", 
      "241", "261", "144", "164", "207", "227", "184", "204", "224", "243", 
      "263", "188", "187", "186", "225", "148", "168", "205", "203", "267", 
      "131", "150", "170", "151", "189", "210", "191", "185", "250", "270", 
      "13", "39", "66", "65", "91", "118", "99", "98", "96", "95", "94", 
      "119", "47", "72", "97", "123", "73", "71", "70", "24", "49", "75", 
      "76", "46", "101", "127", "25", "52", "38", "77", "104", "90"}, {
     "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]"}, {
     "12", "14", "15", "16", "17", "18", "19", "20", "21", "22", "23", "26", 
      "40", "41", "42", "43", "44", "45", "48", "50", "51", "67", "68", "69", 
      "74", "92", "93", "100", "102", "103", "115", "117", "120", "121", 
      "122", "124", "125", "126", "128", "129", "142", "143", "145", "146", 
      "147", "149", "162", "163", "165", "166", "167", "169", "202", "206", 
      "208", "209", "226", "228", "229", "242", "244", "245", "246", "247", 
      "248", "249", "262", "264", "265", "266", "268", "269"}, {
     "(12)", "(13)", "(13)", "(13)", "(13)", "(13)", "(13)", "(13)", "(13)", 
      "(13)", "(13)", "(15)", "(28)", "(28)", "(28)", "(28)", "(28)", "(28)", 
      "(30)", "(31)", "(31)", "(46)", "(46)", "(46)", "(50)", "(67)", "(67)", 
      "(73)", "(74)", "(74)", "(85)", "(86)", "(88)", "(88)", "(88)", "(89)", 
      "(89)", "(89)", "(90)", "(90)", "(100)", "(99)", "(98)", "(97)", "(96)",
       "(95)", "(103)", "(102)", "(101)", "(100)", "(99)", "(98)", "(117)", 
      "(116)", "(115)", "(114)", "(123)", "(122)", "(121)", "(131)", "(130)", 
      "(129)", "(128)", "(127)", "(126)", "(125)", "(133)", "(132)", "(131)", 
      "(130)", "(129)", "(128)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735814883360785*^9, 3.735814929673683*^9}, 
   3.735814978573629*^9, 3.735831850984058*^9, 3.735834195454186*^9, 
   3.735845266800703*^9, 3.7358506406556673`*^9, 3.7359876741033382`*^9, 
   3.736079181868821*^9, {3.736080948044961*^9, 3.730138191614718*^9}, 
   3.730138998884491*^9, 3.730139288835473*^9, 3.730141391056559*^9, 
   3.730141538359539*^9, 3.730149180952403*^9, 3.730150361001648*^9, 
   3.76349279496642*^9, 3.7635014204137506`*^9, 3.763594153297991*^9, 
   3.7635942273993177`*^9, 3.763594399393607*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"477eeac2-050a-47a9-8a3b-e65872ccc3ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", "\<\"/home/knotkobold/PQM/10m5pt_AfterCancellation.mx \
>>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/home/knotkobold/PQM/10m5pt_AfterCancellation.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735814883360785*^9, 3.735814929673683*^9}, 
   3.735814978573629*^9, 3.735831850984058*^9, 3.735834195454186*^9, 
   3.735845266800703*^9, 3.7358506406556673`*^9, 3.7359876741033382`*^9, 
   3.736079181868821*^9, {3.736080948044961*^9, 3.730138191614718*^9}, 
   3.730138998884491*^9, 3.730139288835473*^9, 3.730141391056559*^9, 
   3.730141538359539*^9, 3.730149180952403*^9, 3.730150361001648*^9, 
   3.76349279496642*^9, 3.7635014204137506`*^9, 3.763594153297991*^9, 
   3.7635942273993177`*^9, 3.7635943999525642`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"f8faf134-df26-43fd-a239-879948639603"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"<<", 
  RowBox[{"(", 
   RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx\>\""}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.735508411824272*^9, 3.7355084119655447`*^9}, {
   3.73550844232157*^9, 3.735508443932693*^9}, 
   3.735814935273699*^9},ExpressionUUID->"c8f356cf-c1bd-4838-96ff-\
96a7725f5932"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Post-processing: Homotopies", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
   3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
   3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
   3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
   3.6839028035945807`*^9}, {3.683906361254035*^9, 3.683906397535213*^9}, 
   3.735734339558434*^9},ExpressionUUID->"cc657d26-b697-4b53-83c5-\
b8f97eb97c53"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Step7PostProcessing", ";"}], "\[IndentingNewLine]", 
 RowBox[{"GenTableWithIdems", "[", "GG1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DSquared0Q", "[", "DD1", "]"}]}], "Input",
 CellChangeTimes->{
  3.683897532395102*^9, {3.6839058148344393`*^9, 3.683905815122682*^9}, {
   3.683905991192045*^9, 3.6839059922611847`*^9}, {3.685194541520829*^9, 
   3.685194543848864*^9}, {3.685248894086935*^9, 3.6852488943255787`*^9}, {
   3.685693093120482*^9, 3.685693117431604*^9}, {3.685695524119947*^9, 
   3.685695530703979*^9}, 3.7237456255488567`*^9, {3.735560291746826*^9, 
   3.7355602979312963`*^9}, 3.7355603553560762`*^9, 3.735560774272912*^9, {
   3.735686801800623*^9, 3.7356868062038116`*^9}, {3.7357784719736767`*^9, 
   3.735778479543705*^9}, {3.73581518383873*^9, 3.735815184068981*^9}, {
   3.735815830907671*^9, 3.7358158313344727`*^9}, {3.735831867186116*^9, 
   3.735831870930188*^9}, 3.7358515586847687`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"3f33974c-1a9b-4765-acd0-6f3e74e8de22"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"a\"\>", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", 
        "8", ",", "9", ",", "10", ",", "12", ",", "13", ",", "14", ",", "15", 
        ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", ",",
         "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", 
        "29", ",", "30", ",", "31", ",", "32", ",", "36", ",", "37", ",", 
        "38", ",", "39", ",", "40", ",", "41", ",", "42", ",", "43", ",", 
        "44", ",", "45", ",", "47", ",", "48", ",", "49", ",", "50", ",", 
        "51", ",", "52", ",", "53", ",", "54", ",", "55", ",", "56"}], "}"}]},
     {"\<\"b\"\>", 
      RowBox[{"{", 
       RowBox[{
       "11", ",", "22", ",", "33", ",", "46", ",", "59", ",", "60", ",", "61",
         ",", "62", ",", "63", ",", "64", ",", "65", ",", "66", ",", "67"}], 
       "}"}]},
     {"\<\"c\"\>", 
      RowBox[{"{", 
       RowBox[{
       "68", ",", "69", ",", "70", ",", "71", ",", "72", ",", "73", ",", "74",
         ",", "75", ",", "76", ",", "77", ",", "78", ",", "79", ",", "80", 
        ",", "81", ",", "82", ",", "83", ",", "84", ",", "85", ",", "86", ",",
         "87", ",", "88", ",", "89", ",", "90", ",", "91", ",", "92", ",", 
        "93", ",", "94", ",", "95", ",", "96", ",", "97", ",", "98", ",", 
        "99", ",", "100", ",", "101", ",", "102", ",", "103", ",", "104", ",",
         "105", ",", "106", ",", "107", ",", "108", ",", "109", ",", "110", 
        ",", "111", ",", "112", ",", "113", ",", "114", ",", "115", ",", 
        "116", ",", "117"}], "}"}]},
     {"\<\"d\"\>", 
      RowBox[{"{", 
       RowBox[{
       "34", ",", "35", ",", "57", ",", "58", ",", "118", ",", "119", ",", 
        "120", ",", "121", ",", "122", ",", "123", ",", "124", ",", "125", 
        ",", "126"}], "}"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.735811028758472*^9, 3.735812097778492*^9, 3.735814987350173*^9, 
   3.735815056617082*^9, 3.73581518496039*^9, 3.735815866726447*^9, {
   3.7358318547813463`*^9, 3.735831871468429*^9}, {3.73583198384066*^9, 
   3.735831989653092*^9}, 3.735834195958564*^9, 3.735845269139146*^9, 
   3.7358506437777967`*^9, 3.735851605788261*^9, 3.735987674414743*^9, 
   3.736079182277645*^9, 3.736079332082453*^9, 3.7360809483528852`*^9, {
   3.736081381774374*^9, 3.7301390040791073`*^9}, 3.730139294773481*^9, 
   3.730141393936677*^9, 3.730141541050727*^9, 3.730149184159321*^9, 
   3.730150364539996*^9, 3.763496086030871*^9, 3.763501422799266*^9, 
   3.763594233303439*^9, 3.763594410882751*^9},
 CellLabel->
  "Out[22]//MatrixForm=",ExpressionUUID->"79161ff0-bdd7-460b-a725-\
7ef08ed71554"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.735811028758472*^9, 3.735812097778492*^9, 3.735814987350173*^9, 
   3.735815056617082*^9, 3.73581518496039*^9, 3.735815866726447*^9, {
   3.7358318547813463`*^9, 3.735831871468429*^9}, {3.73583198384066*^9, 
   3.735831989653092*^9}, 3.735834195958564*^9, 3.735845269139146*^9, 
   3.7358506437777967`*^9, 3.735851605788261*^9, 3.735987674414743*^9, 
   3.736079182277645*^9, 3.736079332082453*^9, 3.7360809483528852`*^9, {
   3.736081381774374*^9, 3.7301390040791073`*^9}, 3.730139294773481*^9, 
   3.730141393936677*^9, 3.730141541050727*^9, 3.730149184159321*^9, 
   3.730150364539996*^9, 3.763496086030871*^9, 3.763501422799266*^9, 
   3.763594233303439*^9, 3.763594412171067*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"f1fc77ad-ded7-4107-a045-2822a829c19a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DotGrid", "[", 
  RowBox[{"GG1", ",", "0", ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.735778494504869*^9, 3.735778514086388*^9}, {
  3.735987724710432*^9, 3.735987739357298*^9}, {3.7360791929967613`*^9, 
  3.7360792043316803`*^9}, {3.73607938716634*^9, 3.736079401205777*^9}, {
  3.736080955650003*^9, 3.736080966220983*^9}, {3.736081391239575*^9, 
  3.736081429398245*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"75bb4ee1-a7fb-4969-b0f0-72a1177e1182"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["0",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["1",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["2",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["3",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["4",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["5",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["6",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["7",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["8",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "4"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "4"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["1",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "4"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["3",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "4"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["5",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "4"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["7",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "4"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["9",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["0",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["2",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["4",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["6",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["7",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["8",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["9",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["1",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["3",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["5",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["7",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->
       76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "4"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["0",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["2",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["4",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["5",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["6",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["7",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->
       76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["1",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["3",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["5",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->
       76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\"\[Rule]\\!\\(\\*SubscriptBox[\\(t\
\\), \\(2\\)]\\)\"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "7"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "6"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "4"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["0",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["2",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["3",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["4",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["5",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->
       76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "7"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["1",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["3",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->
       76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
    {
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "9"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "8"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "7"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "6"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "4"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["0",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["1",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["2",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["3",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->
       76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
    {
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["4",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "9"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["4",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "7"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["4",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["4",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["4",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["4",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["1",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->
       76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["5",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "8"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["5",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "7"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["5",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "6"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["5",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["5",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "4"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["5",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["5",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["5",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["5",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["0",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["5",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["1",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->
       76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(t\\), \\(1\\)], \\(\
\[DownArrow]\\)]\\)\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
   },
   AutoDelete->False,
   FrameStyle->Directive[
     Thickness[0.1], 
     AbsoluteDashing[{100, 0.01}], 
     GrayLevel[0.5]],
   GridBoxBackground->{
    "ColumnsIndexed" -> {19 -> GrayLevel[0.85]}, 
     "RowsIndexed" -> {11 -> GrayLevel[0.85]}, 
     "ItemsIndexed" -> {{11, 19} -> GrayLevel[0.5]}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.763594264790807*^9, 3.763594432427369*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"9b26b9e1-42cd-4d62-b8d5-95ec547e4dd7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowGraph", "[", 
  RowBox[{"DD1", ",", "GG1"}], "]"}]], "Input",
 CellChangeTimes->{{3.735845502752946*^9, 3.735845507293138*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"7a47035e-f67a-4729-9dca-a0050f9b2ff5"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19,
       20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37,
       38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55,
       56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73,
       74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91,
       92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107,
       108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 
      122, 123, 124, 125, 126}, {
       SparseArray[
       Automatic, {126, 126}, 0, {
        1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
           2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
          5, 5, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 7, 8, 10, 12, 14, 16, 18, 20,
           22, 24, 26, 27, 28, 29, 30, 31, 32, 33, 34, 36, 38, 40, 42, 44, 46,
           48, 50, 52, 54, 56, 58, 60, 62, 64, 66, 68, 70, 72, 74, 77, 79, 81,
           83, 85, 87, 89, 91, 93, 95, 97, 100, 102, 103, 104, 105, 106, 107, 
          108, 109, 110, 112, 114, 116, 118, 120, 122, 124, 126, 128, 130}, {{
          10}, {21}, {44}, {23}, {12}, {45}, {47}, {36}, {56}, {68}, {55}, {
          69}, {54}, {70}, {53}, {71}, {52}, {72}, {51}, {73}, {50}, {74}, {
          49}, {75}, {48}, {76}, {45}, {44}, {43}, {42}, {41}, {40}, {39}, {
          38}, {37}, {47}, {33}, {55}, {32}, {54}, {31}, {53}, {30}, {52}, {
          29}, {51}, {28}, {50}, {27}, {49}, {26}, {48}, {25}, {47}, {24}, {
          57}, {46}, {56}, {21}, {43}, {20}, {42}, {19}, {41}, {18}, {40}, {
          17}, {39}, {16}, {38}, {15}, {37}, {14}, {36}, {13}, {23}, {58}, {
          11}, {31}, {10}, {30}, {9}, {29}, {8}, {28}, {7}, {27}, {6}, {26}, {
          5}, {25}, {4}, {24}, {3}, {23}, {2}, {34}, {22}, {32}, {44}, {10}, {
          20}, {19}, {18}, {17}, {16}, {15}, {14}, {13}, {12}, {1}, {35}, {
          9}, {108}, {8}, {109}, {7}, {110}, {6}, {111}, {5}, {112}, {4}, {
          113}, {3}, {114}, {2}, {115}, {1}, {116}}}, Pattern}], Null}, {
      EdgeLabels -> {DirectedEdge[65, 50] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[120, 110] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[110, 18] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[106, 34] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[96, 13] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[117, 1] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[76, 47] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[87, 46] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[92, 39] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[119, 8] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[105, 3] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[97, 31] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[59, 56] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[92, 17] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[58, 36] -> Framed[
           Style[$CellContext`p^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[88, 43] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[100, 28] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[122, 112] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[106, 2] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[81, 29] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[60, 69] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[85, 47] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[46, 45] -> Framed[
           Style[$CellContext`q^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[91, 40] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[102, 26] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[122, 5] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[95, 36] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[99, 29] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[85, 25] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[34, 23] -> Framed[
           Style[$CellContext`p^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[67, 76] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[114, 14] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[118, 9] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[67, 48] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[101, 7] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[97, 11] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[77, 55] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[89, 20] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[84, 26] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[22, 21] -> Framed[
           Style[$CellContext`q^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[66, 49] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[125, 2] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[65, 74] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[101, 27] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[119, 109] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[124, 3] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[78, 54] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[95, 14] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[93, 38] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[93, 16] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[98, 30] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[80, 52] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[88, 21] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[107, 44] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[66, 75] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[57, 47] -> Framed[
           Style[$CellContext`p^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[98, 10] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[64, 73] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[59, 68] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[103, 25] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[77, 33] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[74, 39] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[79, 31] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[104, 4] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[71, 42] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[113, 15] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[75, 38] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[109, 19] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[33, 44] -> Framed[
           Style[$CellContext`q^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[61, 70] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[61, 54] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[100, 8] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[118, 108] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[82, 28] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[124, 114] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[111, 17] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[63, 52] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[11, 10] -> Framed[
           Style[$CellContext`q^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[126, 116] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[68, 45] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[112, 16] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[90, 19] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[63, 72] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[120, 7] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[117, 35] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[123, 4] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[107, 32] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[105, 23] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[86, 57] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[62, 53] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[121, 6] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[86, 24] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[78, 32] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[83, 27] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[116, 12] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[73, 40] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[94, 15] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[62, 71] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[121, 111] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[84, 48] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[123, 113] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[94, 37] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[64, 51] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[102, 6] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[126, 1] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[82, 50] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[60, 55] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[35, 12] -> Framed[
           Style[$CellContext`p^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[89, 42] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[104, 24] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[115, 13] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[91, 18] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[96, 58] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[81, 51] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[69, 44] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[99, 9] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[80, 30] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[79, 53] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[76, 37] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[125, 115] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[83, 49] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[108, 20] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[87, 56] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[103, 5] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[72, 41] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[90, 41] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[70, 43] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[108, 10] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[96, 23] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[107, 22] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}]}, 
       EdgeStyle -> {
        DirectedEdge[78, 32] -> GrayLevel[0], DirectedEdge[73, 40] -> 
         GrayLevel[0], DirectedEdge[119, 109] -> GrayLevel[0], 
         DirectedEdge[126, 1] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[124, 114] -> GrayLevel[0], 
         DirectedEdge[60, 69] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[63, 52] -> GrayLevel[0], 
         DirectedEdge[79, 53] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[76, 47] -> GrayLevel[0], 
         DirectedEdge[85, 25] -> GrayLevel[0], DirectedEdge[62, 53] -> 
         GrayLevel[0], DirectedEdge[121, 6] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[77, 33] -> GrayLevel[0], 
         DirectedEdge[84, 48] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[69, 44] -> GrayLevel[0], 
         DirectedEdge[72, 41] -> GrayLevel[0], DirectedEdge[35, 12] -> 
         GrayLevel[0], DirectedEdge[114, 14] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[66, 49] -> GrayLevel[0], 
         DirectedEdge[107, 22] -> GrayLevel[0], DirectedEdge[93, 16] -> 
         GrayLevel[0], DirectedEdge[106, 34] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[65, 74] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[91, 40] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[106, 2] -> GrayLevel[0], 
         DirectedEdge[87, 46] -> GrayLevel[0], DirectedEdge[97, 11] -> 
         GrayLevel[0], DirectedEdge[107, 44] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[87, 56] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[96, 23] -> GrayLevel[0], 
         DirectedEdge[108, 10] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[98, 10] -> GrayLevel[0], 
         DirectedEdge[100, 28] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[89, 20] -> GrayLevel[0], 
         DirectedEdge[113, 15] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[61, 70] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[93, 38] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[81, 51] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[96, 13] -> GrayLevel[0], 
         DirectedEdge[95, 14] -> GrayLevel[0], DirectedEdge[91, 18] -> 
         GrayLevel[0], DirectedEdge[97, 31] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[68, 45] -> GrayLevel[0], 
         DirectedEdge[115, 13] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[107, 32] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[88, 21] -> GrayLevel[0], 
         DirectedEdge[64, 51] -> GrayLevel[0], DirectedEdge[75, 38] -> 
         GrayLevel[0], DirectedEdge[103, 25] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[123, 4] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[123, 113] -> GrayLevel[0], 
         DirectedEdge[112, 16] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[83, 49] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[76, 37] -> GrayLevel[0], 
         DirectedEdge[124, 3] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[104, 4] -> GrayLevel[0], 
         DirectedEdge[71, 42] -> GrayLevel[0], DirectedEdge[33, 44] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[96, 58] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[101, 27] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[105, 3] -> GrayLevel[0], 
         DirectedEdge[64, 73] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[60, 55] -> GrayLevel[0], 
         DirectedEdge[86, 24] -> GrayLevel[0], DirectedEdge[118, 108] -> 
         GrayLevel[0], DirectedEdge[100, 8] -> GrayLevel[0], 
         DirectedEdge[111, 17] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[119, 8] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[34, 23] -> GrayLevel[0], 
         DirectedEdge[104, 24] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[118, 9] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[62, 71] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[46, 45] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[11, 10] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[121, 111] -> GrayLevel[0], 
         DirectedEdge[80, 52] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[59, 68] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[66, 75] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[94, 37] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[67, 48] -> GrayLevel[0], 
         DirectedEdge[116, 12] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[126, 116] -> GrayLevel[0], 
         DirectedEdge[125, 2] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[98, 30] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[59, 56] -> GrayLevel[0], 
         DirectedEdge[88, 43] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[101, 7] -> GrayLevel[0], 
         DirectedEdge[22, 21] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[92, 17] -> GrayLevel[0], 
         DirectedEdge[102, 26] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[125, 115] -> GrayLevel[0], 
         DirectedEdge[78, 54] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[79, 31] -> GrayLevel[0], 
         DirectedEdge[77, 55] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[83, 27] -> GrayLevel[0], 
         DirectedEdge[109, 19] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[63, 72] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[84, 26] -> GrayLevel[0], 
         DirectedEdge[108, 20] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[117, 1] -> GrayLevel[0], 
         DirectedEdge[86, 57] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[74, 39] -> GrayLevel[0], 
         DirectedEdge[95, 36] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[94, 15] -> GrayLevel[0], 
         DirectedEdge[110, 18] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[61, 54] -> GrayLevel[0], 
         DirectedEdge[57, 47] -> GrayLevel[0], DirectedEdge[58, 36] -> 
         GrayLevel[0], DirectedEdge[92, 39] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[120, 110] -> GrayLevel[0], 
         DirectedEdge[117, 35] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[65, 50] -> GrayLevel[0], 
         DirectedEdge[89, 42] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[99, 29] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[105, 23] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[85, 47] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[122, 5] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[120, 7] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[67, 76] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[99, 9] -> GrayLevel[0], 
         DirectedEdge[82, 50] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[122, 112] -> GrayLevel[0], 
         DirectedEdge[81, 29] -> GrayLevel[0], DirectedEdge[90, 41] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[70, 43] -> GrayLevel[0], 
         DirectedEdge[80, 30] -> GrayLevel[0], DirectedEdge[102, 6] -> 
         GrayLevel[0], DirectedEdge[82, 28] -> GrayLevel[0], 
         DirectedEdge[103, 5] -> GrayLevel[0], DirectedEdge[90, 19] -> 
         GrayLevel[0]}, GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 
       Small, VertexLabels -> {
        74 -> Placed["74", Center], 124 -> Placed["124", Center], 22 -> 
         Placed["22", Center], 11 -> Placed["11", Center], 19 -> 
         Placed["19", Center], 46 -> Placed["46", Center], 123 -> 
         Placed["123", Center], 113 -> Placed["113", Center], 32 -> 
         Placed["32", Center], 126 -> Placed["126", Center], 121 -> 
         Placed["121", Center], 105 -> Placed["105", Center], 93 -> 
         Placed["93", Center], 58 -> Placed["58", Center], 20 -> 
         Placed["20", Center], 94 -> Placed["94", Center], 42 -> 
         Placed["42", Center], 85 -> Placed["85", Center], 50 -> 
         Placed["50", Center], 56 -> Placed["56", Center], 7 -> 
         Placed["7", Center], 101 -> Placed["101", Center], 2 -> 
         Placed["2", Center], 31 -> Placed["31", Center], 65 -> 
         Placed["65", Center], 34 -> Placed["34", Center], 15 -> 
         Placed["15", Center], 96 -> Placed["96", Center], 83 -> 
         Placed["83", Center], 97 -> Placed["97", Center], 21 -> 
         Placed["21", Center], 125 -> Placed["125", Center], 98 -> 
         Placed["98", Center], 63 -> Placed["63", Center], 37 -> 
         Placed["37", Center], 16 -> Placed["16", Center], 67 -> 
         Placed["67", Center], 108 -> Placed["108", Center], 40 -> 
         Placed["40", Center], 30 -> Placed["30", Center], 62 -> 
         Placed["62", Center], 38 -> Placed["38", Center], 122 -> 
         Placed["122", Center], 95 -> Placed["95", Center], 80 -> 
         Placed["80", Center], 10 -> Placed["10", Center], 5 -> 
         Placed["5", Center], 116 -> Placed["116", Center], 78 -> 
         Placed["78", Center], 120 -> Placed["120", Center], 92 -> 
         Placed["92", Center], 66 -> Placed["66", Center], 36 -> 
         Placed["36", Center], 77 -> Placed["77", Center], 115 -> 
         Placed["115", Center], 29 -> Placed["29", Center], 102 -> 
         Placed["102", Center], 60 -> Placed["60", Center], 99 -> 
         Placed["99", Center], 72 -> Placed["72", Center], 87 -> 
         Placed["87", Center], 61 -> Placed["61", Center], 109 -> 
         Placed["109", Center], 70 -> Placed["70", Center], 106 -> 
         Placed["106", Center], 13 -> Placed["13", Center], 24 -> 
         Placed["24", Center], 57 -> Placed["57", Center], 89 -> 
         Placed["89", Center], 117 -> Placed["117", Center], 100 -> 
         Placed["100", Center], 17 -> Placed["17", Center], 45 -> 
         Placed["45", Center], 41 -> Placed["41", Center], 59 -> 
         Placed["59", Center], 88 -> Placed["88", Center], 75 -> 
         Placed["75", Center], 84 -> Placed["84", Center], 43 -> 
         Placed["43", Center], 3 -> Placed["3", Center], 79 -> 
         Placed["79", Center], 14 -> Placed["14", Center], 114 -> 
         Placed["114", Center], 111 -> Placed["111", Center], 35 -> 
         Placed["35", Center], 118 -> Placed["118", Center], 25 -> 
         Placed["25", Center], 107 -> Placed["107", Center], 73 -> 
         Placed["73", Center], 110 -> Placed["110", Center], 9 -> 
         Placed["9", Center], 23 -> Placed["23", Center], 81 -> 
         Placed["81", Center], 119 -> Placed["119", Center], 51 -> 
         Placed["51", Center], 82 -> Placed["82", Center], 26 -> 
         Placed["26", Center], 4 -> Placed["4", Center], 8 -> 
         Placed["8", Center], 52 -> Placed["52", Center], 86 -> 
         Placed["86", Center], 27 -> Placed["27", Center], 39 -> 
         Placed["39", Center], 71 -> Placed["71", Center], 68 -> 
         Placed["68", Center], 69 -> Placed["69", Center], 76 -> 
         Placed["76", Center], 44 -> Placed["44", Center], 49 -> 
         Placed["49", Center], 1 -> Placed["1", Center], 64 -> 
         Placed["64", Center], 18 -> Placed["18", Center], 47 -> 
         Placed["47", Center], 112 -> Placed["112", Center], 33 -> 
         Placed["33", Center], 53 -> Placed["53", Center], 48 -> 
         Placed["48", Center], 104 -> Placed["104", Center], 91 -> 
         Placed["91", Center], 54 -> Placed["54", Center], 28 -> 
         Placed["28", Center], 12 -> Placed["12", Center], 90 -> 
         Placed["90", Center], 103 -> Placed["103", Center], 55 -> 
         Placed["55", Center], 6 -> Placed["6", Center]}, VertexSize -> {0.3},
        VertexStyle -> {62 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 93 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 112 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 70 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 97 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 6 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 126 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 108 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 66 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 106 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 72 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 76 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 101 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 31 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 7 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 63 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 48 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 121 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 99 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 115 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 78 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 42 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 4 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 92 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 51 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 84 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 22 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 113 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 74 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 1 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 111 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 68 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 21 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 49 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 38 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 77 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 9 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 5 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 30 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 59 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 91 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 39 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 107 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 58 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 122 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 23 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 50 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 71 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 44 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 52 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 109 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 20 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 98 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 89 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 105 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 56 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 53 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 28 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 120 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 45 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 73 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 3 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 118 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 64 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 32 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 13 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 34 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 75 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 95 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 119 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 47 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 94 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 60 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 67 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 110 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 43 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 83 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 80 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 100 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 15 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 37 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 41 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 57 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 46 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 55 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 14 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 19 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 114 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 36 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 29 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 33 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 65 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 8 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 123 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 116 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 90 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 24 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 104 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 11 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 102 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 26 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 96 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 18 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 88 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 2 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 12 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 54 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 81 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 82 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 117 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 10 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 86 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 17 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 16 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 35 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 69 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 61 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 25 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 79 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 27 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 103 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 125 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 40 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 124 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 85 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 87 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.008179403746942355], {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{4.606570358225918, -11.966129943629806`}, {
           5.459496275043868, -11.822400820496233`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {5.033033316634893, -11.894265382063018}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{6.648508278917165, -24.91608426460176}, {
           7.655102637215573, -24.500089412005593`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {7.151805458066368, -24.70808683830368}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{3.403784028238525, -25.160835335327757`}, {
           4.34555659897186, -25.577283656974913`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {3.8746703136051925, -25.369059496151337}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{19.164524071405964`, -26.46375026900048}, {
           18.11620829434172, -26.126173155588187`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {18.64036618287384, -26.294961712294334}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{33.45350346779448, -24.708220630375063`}, {
           32.4528440987389, -24.718036967102268`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {32.95317378326669, -24.713128798738666}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{25.905929976083268`, -26.43397064682668}, {
           26.9063636320055, -26.454208996246894`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {26.406146804044383, -26.444089821536785}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{31.80475641198231, -9.833833000455908}, {
           30.968398971127094`, -10.087935096467358`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {31.386577691554702, -9.960884048461633}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{17.088102118565118`, -24.52075636355957}, {
           16.0375278950683, -24.31560900393047}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {16.56281500681671, -24.41818268374502}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{26.940648397542546`, -24.723280554694938`}, {
           25.940205708795368`, -24.702935414210014`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {26.440427053168957, -24.713107984452478}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{26.940648397542546`, -24.723280554694938`}, {
           27.42338896907252, -25.599267692669383`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {27.182018683307533, -25.161274123682162}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{2.4914967522281657`, -26.06774978518159}, {
           1.9463322314773635`, -25.57940050328746}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.2189144918527646, -25.823575144234525}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{2.4914967522281657`, -26.06774978518159}, {
           3.4057455678569526`, -25.994984158995866`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.948621160042559, -26.031366972088726}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{9.521507925199604, -26.35683119933919}, {
           8.6660293354824, -26.726518215954673`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {9.093768630341001, -26.541674707646933}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{9.521507925199604, -26.35683119933919}, {
           9.890368629771208, -25.57973318976593}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {9.705938277485405, -25.968282194552557}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{1.9463322314773635`, -10.73924721770792}, {
           1.990243244527818, -11.261249417521807`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {1.9682877380025907, -11.000248317614863}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{1.9463322314773635`, -10.73924721770792}, {
           2.387354453010685, -10.372961000512138`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.1668433422440243, -10.556104109110029}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{9.162334993141446, -16.168001912090503`}, {
           8.386018342646652, -15.356147098619697`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {8.77417666789405, -15.7620745053551}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{9.162334993141446, -16.168001912090503`}, {
           9.968144421707983, -16.9392270782572}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {9.565239707424714, -16.553614495173854}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{10.22209481908181, -4.9009191873490785`}, {
           9.465138890031238, -5.6016806806572355`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {9.843616854556524, -5.251299934003157}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{10.22209481908181, -4.9009191873490785`}, {
           11.022574898835837`, -4.26221008605679}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {10.622334858958823, -4.581564636702934}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{20.872810926390287`, -20.18742040617935}, {
           19.82768102812847, -20.352821220816345`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {20.350245977259377, -20.270120813497847}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{20.872810926390287`, -20.18742040617935}, {
           21.89884992292873, -19.92755239130222}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {21.38583042465951, -20.057486398740785}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{21.66462263405665, -2.6657535132555914`}, {
           20.684975947397316`, -2.3564899156263053`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {21.17479929072698, -2.5111217144409483}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{21.66462263405665, -2.6657535132555914`}, {
           22.620105931173676`, -3.0573472878381196`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {22.142364282615162, -2.8615504005468555}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{30.57373556081904, -12.239508384623893`}, {
           30.001439160612684`, -13.217736850031432`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {30.28758736071586, -12.728622617327662}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{30.57373556081904, -12.239508384623893`}, {
           31.112030442231955`, -11.222376230679972`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {30.842883001525497, -11.730942307651933}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{27.42338896907252, -25.599267692669383`}, {
           26.9063636320055, -26.454208996246894`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {27.16487630053901, -26.02673834445814}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{3.4057455678569526`, -25.994984158995866`}, {
           4.34555659897186, -25.577283656974913`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {3.8756510834144065, -25.786133907985388}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{9.890368629771208, -25.57973318976593}, {
           9.523773394516676, -24.801840525347657`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {9.707071012143942, -25.190786857556795}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{2.387354453010685, -10.372961000512138`}, {
           3.045456277739298, -10.245318884343533`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.7164053653749916, -10.309139942427835}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{9.968144421707983, -16.9392270782572}, {
           10.821498315614042`, -17.640633944819456`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {10.394821368661013, -17.28993051153833}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{11.022574898835837`, -4.26221008605679}, {
           11.876001332920092`, -3.700438275649404}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {11.449288115877964, -3.981324180853097}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{21.89884992292873, -19.92755239130222}, {
           22.89682125859815, -19.574244023862754`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {22.39783559076344, -19.750898207582487}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{22.620105931173676`, -3.0573472878381196`}, {
           23.540999041297738`, -3.536214877511817}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {23.080552486235707, -3.2967810826749684}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{31.112030442231955`, -11.222376230679972`}, {
           31.98374802413275, -11.329846896005995`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {31.547889233182353, -11.276111563342983}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{31.112030442231955`, -11.222376230679972`}, {
           30.968398971127094`, -10.087935096467358`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {31.040214706679524, -10.655155663573666}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{2.490267446606283, -25.089743180737596`}, {
           3.403784028238525, -25.160835335327757`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.947025737422404, -25.125289258032677}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{2.490267446606283, -25.089743180737596`}, {
           1.9463322314773635`, -25.57940050328746}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.218299839041823, -25.33457184201253}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{7.652697822297229, -26.65612701362319}, {
           6.6465188122220695`, -26.238759473593802`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {7.149608317259649, -26.447443243608497}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{7.652697822297229, -26.65612701362319}, {
           8.6660293354824, -26.726518215954673`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {8.159363578889813, -26.69132261478893}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{2.3971286450706994`, -11.694596493712167`}, {
           3.044702212776354, -11.916834053538537`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.7209154289235267, -11.805715273625353}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{2.3971286450706994`, -11.694596493712167`}, {
           1.990243244527818, -11.261249417521807`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.1936859447992587, -11.477922955616986}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{7.60082672909183, -14.54270610500503}, {
           6.856216257584695, -13.67865605827085}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {7.228521493338262, -14.110681081637939}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{7.60082672909183, -14.54270610500503}, {
           8.386018342646652, -15.356147098619697`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {7.993422535869241, -14.949426601812362}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{8.730062271371034, -6.344465316435411}, {
           8.0484744617476, -7.152018613117372}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {8.389268366559318, -6.748241964776391}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{8.730062271371034, -6.344465316435411}, {
           9.465138890031238, -5.6016806806572355`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {9.097600580701137, -5.973072998546323}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{18.770989094261246`, -20.42294454097574}, {
           17.711102109845555`, -20.39261377072539}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {18.2410456020534, -20.407779155850566}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{18.770989094261246`, -20.42294454097574}, {
           19.82768102812847, -20.352821220816345`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {19.29933506119486, -20.387882880896044}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{19.690689382474872`, -2.121769986220407}, {
           18.679432668434114`, -1.985643777169141}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {19.185061025454495, -2.053706881694774}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{19.690689382474872`, -2.121769986220407}, {
           20.684975947397316`, -2.3564899156263053`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {20.187832664936096, -2.239129950923356}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{29.410476466539073`, -14.160879882638344`}, {
           28.762026010272088`, -15.050681679585743`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {29.08625123840558, -14.605780781112044}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{29.410476466539073`, -14.160879882638344`}, {
           30.001439160612684`, -13.217736850031432`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {29.70595781357588, -13.689308366334888}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{30.20470340809368, -9.205726880853865}, {
           29.408470037686556`, -8.37067580203292}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {29.806586722890117, -8.788201341443393}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{30.20470340809368, -9.205726880853865}, {
           30.968398971127094`, -10.087935096467358`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {30.586551189610386, -9.64683098866061}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{32.615241979267275`, -9.662581895520496}, {
           33.37568201451573, -9.610238847924299}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {32.99546199689151, -9.636410371722398}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{32.615241979267275`, -9.662581895520496}, {
           31.80475641198231, -9.833833000455908}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {32.20999919562479, -9.748207447988202}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{25.423196877591153`, -25.557946131144647`}, {
           25.905929976083268`, -26.43397064682668}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {25.664563426837212, -25.995958388985663}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{25.423196877591153`, -25.557946131144647`}, {
           25.940205708795368`, -24.702935414210014`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {25.68170129319326, -25.130440772677332}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{8.670067549093535, -24.43062619450224}, {
           7.655102637215573, -24.500089412005593`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {8.162585093154554, -24.465357803253916}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{8.670067549093535, -24.43062619450224}, {
           9.523773394516676, -24.801840525347657`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {9.096920471805106, -24.616233359924948}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{3.7873890307879776`, -10.300529790162736`}, {
           4.588536442067811, -10.459900871958771`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {4.187962736427894, -10.380215331060754}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{3.7873890307879776`, -10.300529790162736`}, {
           3.045456277739298, -10.245318884343533`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {3.416422654263638, -10.272924337253134}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{11.709940977811403`, -18.283184374575107`}, {
           12.639193214538363`, -18.847897256195917`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {12.174567096174883, -18.56554081538551}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{11.709940977811403`, -18.283184374575107`}, {
           10.821498315614042`, -17.640633944819456`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {11.265719646712721, -17.96190915969728}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{12.76816213952427, -3.200386593869581}, {
           13.702833522872925`, -2.78779577347688}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {13.235497831198597, -2.9940911836732305}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{12.76816213952427, -3.200386593869581}, {
           11.876001332920092`, -3.700438275649404}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {12.32208173622218, -3.4504124347594924}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{23.862832214456436`, -19.136089800736094`}, {
           24.786397215111247`, -18.613321330256333`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {24.32461471478384, -18.874705565496214}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{23.862832214456436`, -19.136089800736094`}, {
           22.89682125859815, -19.574244023862754`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {23.379826736527292, -19.355166912299424}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{24.445520254945784`, -4.070777503753135}, {
           25.308325194433422`, -4.685951630223119}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {24.876922724689603, -4.378364566988127}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{24.445520254945784`, -4.070777503753135}, {
           23.540999041297738`, -3.536214877511817}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {23.99325964812176, -3.803496190632476}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{32.81604062144696, -11.363587785499648`}, {
           33.57708363895946, -11.28682726007534}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {33.196562130203205, -11.325207522787494}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{32.81604062144696, -11.363587785499648`}, {
           31.98374802413275, -11.329846896005995`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {32.399894322789855, -11.346717340752821}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{15.07240468305814, -24.510170841954515`}, {
           14.428689735674846`, -25.145220923864176`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {14.750547209366493, -24.827695882909346}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{15.07240468305814, -24.510170841954515`}, {
           16.0375278950683, -24.31560900393047}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {15.55496628906322, -24.41288992294249}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{18.116109597318925`, -25.031302560717936`}, {
           19.162797281642383`, -24.69309709641259}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {18.639453439480654, -24.862199828565263}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{18.116109597318925`, -25.031302560717936`}, {
           18.11620829434172, -26.126173155588187`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {18.11615894583032, -25.578737858153062}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{18.116109597318925`, -25.031302560717936`}, {
           17.088102118565118`, -24.52075636355957}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {17.60210585794202, -24.77602946213875}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{3.7902068087442746`, -12.009857180366732`}, {
           4.606570358225918, -11.966129943629806`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {4.198388583485096, -11.98799356199827}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{3.7902068087442746`, -12.009857180366732`}, {
           3.044702212776354, -11.916834053538537`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {3.4174545107603143, -11.963345616952633}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{6.138733025791103, -12.775528926978705`}, {
           5.459496275043868, -11.822400820496233`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {5.7991146504174855, -12.298964873737468}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{6.138733025791103, -12.775528926978705`}, {
           6.856216257584695, -13.67865605827085}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {6.497474641687899, -13.227092492624777}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{7.33674601148879, -7.967656689247063}, {
           6.664604350211311, -8.831526669880244}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {7.000675180850051, -8.399591679563652}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{7.33674601148879, -7.967656689247063}, {
           8.0484744617476, -7.152018613117372}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {7.692610236618195, -7.559837651182217}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{16.657119794355495`, -20.26814694488747}, {
           15.616176279561945`, -20.048208248442094`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {16.136648036958718, -20.158177596664782}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{16.657119794355495`, -20.26814694488747}, {
           17.711102109845555`, -20.39261377072539}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {17.184110952100525, -20.33038035780643}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{17.661372880310125`, -1.9463322314773635`}, {
           16.645852510085426`, -2.012662816809108}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {17.153612695197776, -1.9794975241432358}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{17.661372880310125`, -1.9463322314773635`}, {
           18.679432668434114`, -1.985643777169141}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {18.17040277437212, -1.9659880043232523}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{28.06624746122346, -15.886528168363938`}, {
           27.311651761229584`, -16.659075972779803`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {27.68894961122652, -16.27280207057187}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{28.06624746122346, -15.886528168363938`}, {
           28.762026010272088`, -15.050681679585743`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {28.414136735747775, -15.46860492397484}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{28.60077471266822, -7.570481095262878}, {
           27.758204818570952`, -6.8208759908989105`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {28.179489765619586, -7.195678543080894}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{28.60077471266822, -7.570481095262878}, {
           29.408470037686556`, -8.37067580203292}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {29.004622375177387, -7.970578448647899}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{34.04975296876837, -9.729495878136895}, {
           34.528506010715326`, -10.081667703759084`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {34.289129489741846, -9.90558179094799}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{34.04975296876837, -9.729495878136895}, {
           33.37568201451573, -9.610238847924299}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {33.71271749164205, -9.669867363030598}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{17.088480970557555`, -26.63660746655337}, {
           16.03755324434554, -26.84153540652644}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {16.563017107451547, -26.739071436539906}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{17.088480970557555`, -26.63660746655337}, {
           18.11620829434172, -26.126173155588187`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {17.602344632449636, -26.38139031107078}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{20.158343620935995`, -26.455480185702584`}, {
           20.88487577168751, -25.977028900825996`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {20.521609696311753, -26.21625454326429}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{20.158343620935995`, -26.455480185702584`}, {
           19.164524071405964`, -26.46375026900048}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {19.66143384617098, -26.459615227351534}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{5.729360722507343, -25.576994251385607`}, {
           6.648508278917165, -24.91608426460176}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {6.188934500712254, -25.246539257993682}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{5.729360722507343, -25.576994251385607`}, {
           6.6465188122220695`, -26.238759473593802`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {6.187939767364706, -25.907876862489704}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{5.729360722507343, -25.576994251385607`}, {
           4.34555659897186, -25.577283656974913`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {5.037458660739601, -25.57713895418026}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{5.418614006013245, -10.68765365525535}, {
           5.459496275043868, -11.822400820496233`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {5.4390551405285565, -11.25502723787579}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{5.418614006013245, -10.68765365525535}, {
           4.588536442067811, -10.459900871958771`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {5.003575224040528, -10.57377726360706}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{13.602390910343708`, -19.335645258027903`}, {
           12.639193214538363`, -18.847897256195917`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {13.120792062441035, -19.09177125711191}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{14.659100559422738`, -2.436012970584244}, {
           13.702833522872925`, -2.78779577347688}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {14.18096704114783, -2.611904372030562}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{25.676112030409172`, -18.02779186642247}, {
           24.786397215111247`, -18.613321330256333`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {25.23125462276021, -18.3205565983394}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{26.16261650867441, -5.336410675930843}, {
           25.308325194433422`, -4.685951630223119}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {25.735470851553917, -5.011181153076981}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{34.21460578958007, -11.052705583704618`}, {
           33.57708363895946, -11.28682726007534}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {33.895844714269764, -11.169766421889978}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{14.42872433208143, -26.010869701378027`}, {
           14.428689735674846`, -25.145220923864176`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {14.428707033878137, -25.5780453126211}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{20.156520978068265`, -24.70064003656193}, {
           19.162797281642383`, -24.69309709641259}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {19.659659129855324, -24.69686856648726}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{31.961710074976153`, -25.588235107168227`}, {
           32.4528440987389, -24.718036967102268`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {32.20727708685753, -25.153136037135248}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{33.96222646576041, -25.569760571115374`}, {
           33.47062937611975, -26.439683635930965`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {33.71642792094008, -26.00472210352317}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{33.96222646576041, -25.569760571115374`}, {
           33.45350346779448, -24.708220630375063`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {33.70786496677744, -25.138990600745217}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{6.024775178657679, -9.739471115290232}, {
           6.664604350211311, -8.831526669880244}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {6.344689764434495, -9.285498892585238}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{6.024775178657679, -9.739471115290232}, {
           5.418614006013245, -10.68765365525535}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {5.721694592335462, -10.213562385272791}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{14.595615797759605`, -19.73658373531347}, {
           15.616176279561945`, -20.048208248442094`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {15.105896038660774, -19.892395991877784}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{14.595615797759605`, -19.73658373531347}, {
           13.602390910343708`, -19.335645258027903`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {14.099003354051657, -19.536114496670685}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{15.64211699540307, -2.1739699193968676`}, {
           16.645852510085426`, -2.012662816809108}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {16.14398475274425, -2.093316368102988}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{15.64211699540307, -2.1739699193968676`}, {
           14.659100559422738`, -2.436012970584244}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {15.150608777412904, -2.3049914449905557}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{26.521654067691344`, -17.37967381983804}, {
           27.311651761229584`, -16.659075972779803`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {26.916652914460464, -17.01937489630892}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{26.521654067691344`, -17.37967381983804}, {
           25.676112030409172`, -18.02779186642247}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {26.098883049050258, -17.703732843130254}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{26.98329363351455, -6.047006886443494}, {
           27.758204818570952`, -6.8208759908989105`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {27.37074922604275, -6.433941438671202}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{26.98329363351455, -6.047006886443494}, {
           26.16261650867441, -5.336410675930843}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {26.57295507109448, -5.6917087811871685}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{34.60788310870932, -10.616260069770227`}, {
           34.528506010715326`, -10.081667703759084`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {34.568194559712325, -10.348963886764656}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{34.60788310870932, -10.616260069770227`}, {
           34.21460578958007, -11.052705583704618`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {34.4112444491447, -10.834482826737423}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{15.07222486835541, -26.646389422503248`}, {
           16.03755324434554, -26.84153540652644}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {15.554889056350474, -26.743962414514844}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{15.07222486835541, -26.646389422503248`}, {
           14.42872433208143, -26.010869701378027`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {14.75047460021842, -26.328629561940637}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{20.88425249087102, -25.17842390620515}, {
           20.88487577168751, -25.977028900825996`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {20.884564131279266, -25.577726403515573}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{20.88425249087102, -25.17842390620515}, {
           20.156520978068265`, -24.70064003656193}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {20.520386734469643, -24.939531971383538}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{32.469842769690736`, -26.448923780081845`}, {
           33.47062937611975, -26.439683635930965`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {32.970236072905244, -26.444303708006405}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{32.469842769690736`, -26.448923780081845`}, {
           31.961710074976153`, -25.588235107168227`}}, 0.0785768773733547]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {32.21577642233345, -26.018579443625036}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{33.47062937611975, -26.439683635930965}, 
           0.0785768773733547]}, InsetBox["\<\"1\"\>", {33.47062937611975, -26.439683635930965},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{20.88487577168751, -25.977028900825996}, 
           0.0785768773733547]}, InsetBox["\<\"2\"\>", {20.88487577168751, -25.977028900825996},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{16.03755324434554, -26.84153540652644}, 
           0.0785768773733547]}, InsetBox["\<\"3\"\>", {16.03755324434554, -26.84153540652644},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{34.528506010715326, -10.081667703759084}, 
           0.0785768773733547]}, InsetBox["\<\"4\"\>", {34.528506010715326, -10.081667703759084},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{27.758204818570952, -6.8208759908989105}, 
           0.0785768773733547]}, InsetBox["\<\"5\"\>", {27.758204818570952, -6.8208759908989105},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{27.311651761229584, -16.659075972779803}, 
           0.0785768773733547]}, InsetBox["\<\"6\"\>", {27.311651761229584, -16.659075972779803},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{16.645852510085426, -2.012662816809108}, 
           0.0785768773733547]}, InsetBox["\<\"7\"\>", {16.645852510085426, -2.012662816809108},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{15.616176279561945, -20.048208248442094}, 
           0.0785768773733547]}, InsetBox["\<\"8\"\>", {15.616176279561945, -20.048208248442094},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{6.664604350211311, -8.831526669880244}, 
           0.0785768773733547]}, InsetBox["\<\"9\"\>", {6.664604350211311, -8.831526669880244},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{5.459496275043868, -11.822400820496233}, 
           0.0785768773733547]}, InsetBox["\<\"10\"\>", {5.459496275043868, -11.822400820496233},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{4.606570358225918, -11.966129943629806}, 
           0.0785768773733547]}, InsetBox["\<\"11\"\>", {4.606570358225918, -11.966129943629806},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{32.4528440987389, -24.718036967102268}, 
           0.0785768773733547]}, InsetBox["\<\"12\"\>", {32.4528440987389, -24.718036967102268},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{19.162797281642383, -24.69309709641259}, 
           0.0785768773733547]}, InsetBox["\<\"13\"\>", {19.162797281642383, -24.69309709641259},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{14.428689735674846, -25.145220923864176}, 
           0.0785768773733547]}, InsetBox["\<\"14\"\>", {14.428689735674846, -25.145220923864176},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{33.57708363895946, -11.28682726007534}, 
           0.0785768773733547]}, InsetBox["\<\"15\"\>", {33.57708363895946, -11.28682726007534},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{25.308325194433422, -4.685951630223119}, 
           0.0785768773733547]}, InsetBox["\<\"16\"\>", {25.308325194433422, -4.685951630223119},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{24.786397215111247, -18.613321330256333}, 
           0.0785768773733547]}, InsetBox["\<\"17\"\>", {24.786397215111247, -18.613321330256333},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{13.702833522872925, -2.78779577347688}, 
           0.0785768773733547]}, InsetBox["\<\"18\"\>", {13.702833522872925, -2.78779577347688},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{12.639193214538363, -18.847897256195917}, 
           0.0785768773733547]}, InsetBox["\<\"19\"\>", {12.639193214538363, -18.847897256195917},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{4.588536442067811, -10.459900871958771}, 
           0.0785768773733547]}, InsetBox["\<\"20\"\>", {4.588536442067811, -10.459900871958771},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{7.655102637215573, -24.500089412005593}, 
           0.0785768773733547]}, InsetBox["\<\"21\"\>", {7.655102637215573, -24.500089412005593},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{6.648508278917165, -24.91608426460176}, 
           0.0785768773733547]}, InsetBox["\<\"22\"\>", {6.648508278917165, -24.91608426460176},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{18.11620829434172, -26.126173155588187}, 
           0.0785768773733547]}, InsetBox["\<\"23\"\>", {18.11620829434172, -26.126173155588187},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{33.37568201451573, -9.610238847924299}, 
           0.0785768773733547]}, InsetBox["\<\"24\"\>", {33.37568201451573, -9.610238847924299},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{29.408470037686556, -8.37067580203292}, 
           0.0785768773733547]}, InsetBox["\<\"25\"\>", {29.408470037686556, -8.37067580203292},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{28.762026010272088, -15.050681679585743}, 
           0.0785768773733547]}, InsetBox["\<\"26\"\>", {28.762026010272088, -15.050681679585743},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{18.679432668434114, -1.985643777169141}, 
           0.0785768773733547]}, InsetBox["\<\"27\"\>", {18.679432668434114, -1.985643777169141},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{17.711102109845555, -20.39261377072539}, 
           0.0785768773733547]}, InsetBox["\<\"28\"\>", {17.711102109845555, -20.39261377072539},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{8.0484744617476, -7.152018613117372}, 0.0785768773733547]},
          InsetBox["\<\"29\"\>", {8.0484744617476, -7.152018613117372},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{6.856216257584695, -13.67865605827085}, 
           0.0785768773733547]}, InsetBox["\<\"30\"\>", {6.856216257584695, -13.67865605827085},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{3.044702212776354, -11.916834053538537}, 
           0.0785768773733547]}, InsetBox["\<\"31\"\>", {3.044702212776354, -11.916834053538537},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{6.6465188122220695, -26.238759473593802}, 
           0.0785768773733547]}, InsetBox["\<\"32\"\>", {6.6465188122220695, -26.238759473593802},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{3.403784028238525, -25.160835335327757}, 
           0.0785768773733547]}, InsetBox["\<\"33\"\>", {3.403784028238525, -25.160835335327757},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{19.164524071405964, -26.46375026900048}, 
           0.0785768773733547]}, InsetBox["\<\"34\"\>", {19.164524071405964, -26.46375026900048},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{33.45350346779448, -24.708220630375063}, 
           0.0785768773733547]}, InsetBox["\<\"35\"\>", {33.45350346779448, -24.708220630375063},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{16.0375278950683, -24.31560900393047}, 
           0.0785768773733547]}, InsetBox["\<\"36\"\>", {16.0375278950683, -24.31560900393047},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{31.98374802413275, -11.329846896005995}, 
           0.0785768773733547]}, InsetBox["\<\"37\"\>", {31.98374802413275, -11.329846896005995},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{23.540999041297738, -3.536214877511817}, 
           0.0785768773733547]}, InsetBox["\<\"38\"\>", {23.540999041297738, -3.536214877511817},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{22.89682125859815, -19.574244023862754}, 
           0.0785768773733547]}, InsetBox["\<\"39\"\>", {22.89682125859815, -19.574244023862754},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{11.876001332920092, -3.700438275649404}, 
           0.0785768773733547]}, InsetBox["\<\"40\"\>", {11.876001332920092, -3.700438275649404},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{10.821498315614042, -17.640633944819456}, 
           0.0785768773733547]}, InsetBox["\<\"41\"\>", {10.821498315614042, -17.640633944819456},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{3.045456277739298, -10.245318884343533}, 
           0.0785768773733547]}, InsetBox["\<\"42\"\>", {3.045456277739298, -10.245318884343533},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{9.523773394516676, -24.801840525347657}, 
           0.0785768773733547]}, InsetBox["\<\"43\"\>", {9.523773394516676, -24.801840525347657},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{4.34555659897186, -25.577283656974913}, 
           0.0785768773733547]}, InsetBox["\<\"44\"\>", {4.34555659897186, -25.577283656974913},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{26.9063636320055, -26.454208996246894}, 
           0.0785768773733547]}, InsetBox["\<\"45\"\>", {26.9063636320055, -26.454208996246894},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{25.905929976083268, -26.43397064682668}, 
           0.0785768773733547]}, InsetBox["\<\"46\"\>", {25.905929976083268, -26.43397064682668},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{30.968398971127094, -10.087935096467358}, 
           0.0785768773733547]}, InsetBox["\<\"47\"\>", {30.968398971127094, -10.087935096467358},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{30.001439160612684, -13.217736850031432}, 
           0.0785768773733547]}, InsetBox["\<\"48\"\>", {30.001439160612684, -13.217736850031432},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{20.684975947397316, -2.3564899156263053}, 
           0.0785768773733547]}, InsetBox["\<\"49\"\>", {20.684975947397316, -2.3564899156263053},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{19.82768102812847, -20.352821220816345}, 
           0.0785768773733547]}, InsetBox["\<\"50\"\>", {19.82768102812847, -20.352821220816345},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{9.465138890031238, -5.6016806806572355}, 
           0.0785768773733547]}, InsetBox["\<\"51\"\>", {9.465138890031238, -5.6016806806572355},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{8.386018342646652, -15.356147098619697}, 
           0.0785768773733547]}, InsetBox["\<\"52\"\>", {8.386018342646652, -15.356147098619697},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{1.990243244527818, -11.261249417521807}, 
           0.0785768773733547]}, InsetBox["\<\"53\"\>", {1.990243244527818, -11.261249417521807},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{8.6660293354824, -26.726518215954673}, 
           0.0785768773733547]}, InsetBox["\<\"54\"\>", {8.6660293354824, -26.726518215954673},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{1.9463322314773635, -25.57940050328746}, 
           0.0785768773733547]}, InsetBox["\<\"55\"\>", {1.9463322314773635, -25.57940050328746},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{25.940205708795368, -24.702935414210014}, 
           0.0785768773733547]}, InsetBox["\<\"56\"\>", {25.940205708795368, -24.702935414210014},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{31.80475641198231, -9.833833000455908}, 
           0.0785768773733547]}, InsetBox["\<\"57\"\>", {31.80475641198231, -9.833833000455908},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{17.088102118565118, -24.52075636355957}, 
           0.0785768773733547]}, InsetBox["\<\"58\"\>", {17.088102118565118, -24.52075636355957},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{26.940648397542546, -24.723280554694938}, 
           0.0785768773733547]}, InsetBox["\<\"59\"\>", {26.940648397542546, -24.723280554694938},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{2.4914967522281657, -26.06774978518159}, 
           0.0785768773733547]}, InsetBox["\<\"60\"\>", {2.4914967522281657, -26.06774978518159},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{9.521507925199604, -26.35683119933919}, 
           0.0785768773733547]}, InsetBox["\<\"61\"\>", {9.521507925199604, -26.35683119933919},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{1.9463322314773635, -10.73924721770792}, 
           0.0785768773733547]}, InsetBox["\<\"62\"\>", {1.9463322314773635, -10.73924721770792},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{9.162334993141446, -16.168001912090503}, 
           0.0785768773733547]}, InsetBox["\<\"63\"\>", {9.162334993141446, -16.168001912090503},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{10.22209481908181, -4.9009191873490785}, 
           0.0785768773733547]}, InsetBox["\<\"64\"\>", {10.22209481908181, -4.9009191873490785},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{20.872810926390287, -20.18742040617935}, 
           0.0785768773733547]}, InsetBox["\<\"65\"\>", {20.872810926390287, -20.18742040617935},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{21.66462263405665, -2.6657535132555914}, 
           0.0785768773733547]}, InsetBox["\<\"66\"\>", {21.66462263405665, -2.6657535132555914},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{30.57373556081904, -12.239508384623893}, 
           0.0785768773733547]}, InsetBox["\<\"67\"\>", {30.57373556081904, -12.239508384623893},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{27.42338896907252, -25.599267692669383}, 
           0.0785768773733547]}, InsetBox["\<\"68\"\>", {27.42338896907252, -25.599267692669383},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{3.4057455678569526, -25.994984158995866}, 
           0.0785768773733547]}, InsetBox["\<\"69\"\>", {3.4057455678569526, -25.994984158995866},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{9.890368629771208, -25.57973318976593}, 
           0.0785768773733547]}, InsetBox["\<\"70\"\>", {9.890368629771208, -25.57973318976593},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{2.387354453010685, -10.372961000512138}, 
           0.0785768773733547]}, InsetBox["\<\"71\"\>", {2.387354453010685, -10.372961000512138},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{9.968144421707983, -16.9392270782572}, 
           0.0785768773733547]}, InsetBox["\<\"72\"\>", {9.968144421707983, -16.9392270782572},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{11.022574898835837, -4.26221008605679}, 
           0.0785768773733547]}, InsetBox["\<\"73\"\>", {11.022574898835837, -4.26221008605679},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{21.89884992292873, -19.92755239130222}, 
           0.0785768773733547]}, InsetBox["\<\"74\"\>", {21.89884992292873, -19.92755239130222},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{22.620105931173676, -3.0573472878381196}, 
           0.0785768773733547]}, InsetBox["\<\"75\"\>", {22.620105931173676, -3.0573472878381196},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{31.112030442231955, -11.222376230679972}, 
           0.0785768773733547]}, InsetBox["\<\"76\"\>", {31.112030442231955, -11.222376230679972},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{2.490267446606283, -25.089743180737596}, 
           0.0785768773733547]}, InsetBox["\<\"77\"\>", {2.490267446606283, -25.089743180737596},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{7.652697822297229, -26.65612701362319}, 
           0.0785768773733547]}, InsetBox["\<\"78\"\>", {7.652697822297229, -26.65612701362319},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{2.3971286450706994, -11.694596493712167}, 
           0.0785768773733547]}, InsetBox["\<\"79\"\>", {2.3971286450706994, -11.694596493712167},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{7.60082672909183, -14.54270610500503}, 
           0.0785768773733547]}, InsetBox["\<\"80\"\>", {7.60082672909183, -14.54270610500503},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{8.730062271371034, -6.344465316435411}, 
           0.0785768773733547]}, InsetBox["\<\"81\"\>", {8.730062271371034, -6.344465316435411},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{18.770989094261246, -20.42294454097574}, 
           0.0785768773733547]}, InsetBox["\<\"82\"\>", {18.770989094261246, -20.42294454097574},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{19.690689382474872, -2.121769986220407}, 
           0.0785768773733547]}, InsetBox["\<\"83\"\>", {19.690689382474872, -2.121769986220407},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{29.410476466539073, -14.160879882638344}, 
           0.0785768773733547]}, InsetBox["\<\"84\"\>", {29.410476466539073, -14.160879882638344},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{30.20470340809368, -9.205726880853865}, 
           0.0785768773733547]}, InsetBox["\<\"85\"\>", {30.20470340809368, -9.205726880853865},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{32.615241979267275, -9.662581895520496}, 
           0.0785768773733547]}, InsetBox["\<\"86\"\>", {32.615241979267275, -9.662581895520496},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{25.423196877591153, -25.557946131144647}, 
           0.0785768773733547]}, InsetBox["\<\"87\"\>", {25.423196877591153, -25.557946131144647},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{8.670067549093535, -24.43062619450224}, 
           0.0785768773733547]}, InsetBox["\<\"88\"\>", {8.670067549093535, -24.43062619450224},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{3.7873890307879776, -10.300529790162736}, 
           0.0785768773733547]}, InsetBox["\<\"89\"\>", {3.7873890307879776, -10.300529790162736},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{11.709940977811403, -18.283184374575107}, 
           0.0785768773733547]}, InsetBox["\<\"90\"\>", {11.709940977811403, -18.283184374575107},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{12.76816213952427, -3.200386593869581}, 
           0.0785768773733547]}, InsetBox["\<\"91\"\>", {12.76816213952427, -3.200386593869581},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{23.862832214456436, -19.136089800736094}, 
           0.0785768773733547]}, InsetBox["\<\"92\"\>", {23.862832214456436, -19.136089800736094},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{24.445520254945784, -4.070777503753135}, 
           0.0785768773733547]}, InsetBox["\<\"93\"\>", {24.445520254945784, -4.070777503753135},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{32.81604062144696, -11.363587785499648}, 
           0.0785768773733547]}, InsetBox["\<\"94\"\>", {32.81604062144696, -11.363587785499648},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{15.07240468305814, -24.510170841954515}, 
           0.0785768773733547]}, InsetBox["\<\"95\"\>", {15.07240468305814, -24.510170841954515},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{18.116109597318925, -25.031302560717936}, 
           0.0785768773733547]}, InsetBox["\<\"96\"\>", {18.116109597318925, -25.031302560717936},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{3.7902068087442746, -12.009857180366732}, 
           0.0785768773733547]}, InsetBox["\<\"97\"\>", {3.7902068087442746, -12.009857180366732},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{6.138733025791103, -12.775528926978705}, 
           0.0785768773733547]}, InsetBox["\<\"98\"\>", {6.138733025791103, -12.775528926978705},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{7.33674601148879, -7.967656689247063}, 
           0.0785768773733547]}, InsetBox["\<\"99\"\>", {7.33674601148879, -7.967656689247063},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{16.657119794355495, -20.26814694488747}, 
           0.0785768773733547]}, InsetBox["\<\"100\"\>", {16.657119794355495, -20.26814694488747},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{17.661372880310125, -1.9463322314773635}, 
           0.0785768773733547]}, InsetBox["\<\"101\"\>", {17.661372880310125, -1.9463322314773635},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{28.06624746122346, -15.886528168363938}, 
           0.0785768773733547]}, InsetBox["\<\"102\"\>", {28.06624746122346, -15.886528168363938},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{28.60077471266822, -7.570481095262878}, 
           0.0785768773733547]}, InsetBox["\<\"103\"\>", {28.60077471266822, -7.570481095262878},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{34.04975296876837, -9.729495878136895}, 
           0.0785768773733547]}, InsetBox["\<\"104\"\>", {34.04975296876837, -9.729495878136895},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{17.088480970557555, -26.63660746655337}, 
           0.0785768773733547]}, InsetBox["\<\"105\"\>", {17.088480970557555, -26.63660746655337},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{20.158343620935995, -26.455480185702584}, 
           0.0785768773733547]}, InsetBox["\<\"106\"\>", {20.158343620935995, -26.455480185702584},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{5.729360722507343, -25.576994251385607}, 
           0.0785768773733547]}, InsetBox["\<\"107\"\>", {5.729360722507343, -25.576994251385607},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{5.418614006013245, -10.68765365525535}, 
           0.0785768773733547]}, InsetBox["\<\"108\"\>", {5.418614006013245, -10.68765365525535},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{13.602390910343708, -19.335645258027903}, 
           0.0785768773733547]}, InsetBox["\<\"109\"\>", {13.602390910343708, -19.335645258027903},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{14.659100559422738, -2.436012970584244}, 
           0.0785768773733547]}, InsetBox["\<\"110\"\>", {14.659100559422738, -2.436012970584244},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{25.676112030409172, -18.02779186642247}, 
           0.0785768773733547]}, InsetBox["\<\"111\"\>", {25.676112030409172, -18.02779186642247},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{26.16261650867441, -5.336410675930843}, 
           0.0785768773733547]}, InsetBox["\<\"112\"\>", {26.16261650867441, -5.336410675930843},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{34.21460578958007, -11.052705583704618}, 
           0.0785768773733547]}, InsetBox["\<\"113\"\>", {34.21460578958007, -11.052705583704618},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{14.42872433208143, -26.010869701378027}, 
           0.0785768773733547]}, InsetBox["\<\"114\"\>", {14.42872433208143, -26.010869701378027},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{20.156520978068265, -24.70064003656193}, 
           0.0785768773733547]}, InsetBox["\<\"115\"\>", {20.156520978068265, -24.70064003656193},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{31.961710074976153, -25.588235107168227}, 
           0.0785768773733547]}, InsetBox["\<\"116\"\>", {31.961710074976153, -25.588235107168227},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{33.96222646576041, -25.569760571115374}, 
           0.0785768773733547]}, InsetBox["\<\"117\"\>", {33.96222646576041, -25.569760571115374},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{6.024775178657679, -9.739471115290232}, 
           0.0785768773733547]}, InsetBox["\<\"118\"\>", {6.024775178657679, -9.739471115290232},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{14.595615797759605, -19.73658373531347}, 
           0.0785768773733547]}, InsetBox["\<\"119\"\>", {14.595615797759605, -19.73658373531347},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{15.64211699540307, -2.1739699193968676}, 
           0.0785768773733547]}, InsetBox["\<\"120\"\>", {15.64211699540307, -2.1739699193968676},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{26.521654067691344, -17.37967381983804}, 
           0.0785768773733547]}, InsetBox["\<\"121\"\>", {26.521654067691344, -17.37967381983804},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{26.98329363351455, -6.047006886443494}, 
           0.0785768773733547]}, InsetBox["\<\"122\"\>", {26.98329363351455, -6.047006886443494},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{34.60788310870932, -10.616260069770227}, 
           0.0785768773733547]}, InsetBox["\<\"123\"\>", {34.60788310870932, -10.616260069770227},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{15.07222486835541, -26.646389422503248}, 
           0.0785768773733547]}, InsetBox["\<\"124\"\>", {15.07222486835541, -26.646389422503248},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{20.88425249087102, -25.17842390620515}, 
           0.0785768773733547]}, InsetBox["\<\"125\"\>", {20.88425249087102, -25.17842390620515},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{32.469842769690736, -26.448923780081845}, 
           0.0785768773733547]}, InsetBox["\<\"126\"\>", {32.469842769690736, -26.448923780081845},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->Small]], "Output",
 CellChangeTimes->{
  3.7358455080067053`*^9, 3.735850654995284*^9, {3.7359878414836817`*^9, 
   3.730139328183444*^9}, 3.730141484906993*^9, 3.7301492035117207`*^9, 
   3.730150134167609*^9, 3.730150387027997*^9, 3.763496102513257*^9, 
   3.763501521902915*^9, 3.7635944630068607`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"ac8436aa-3f51-4048-963f-c354ffb1c050"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DD2", "=", 
   RowBox[{"SimplifyPQM", "[", "DD1", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.735840042604027*^9, 3.735840058846778*^9}, {
  3.735840368956423*^9, 3.7358403692590313`*^9}, {3.735840419624415*^9, 
  3.735840420190298*^9}, {3.735840619028109*^9, 3.735840634183702*^9}, {
  3.735840712719695*^9, 3.735840713713352*^9}, {3.735840745039585*^9, 
  3.735840745464345*^9}, {3.735841398525132*^9, 3.735841398636559*^9}, {
  3.735841563552906*^9, 3.7358415637606792`*^9}, {3.735844072681447*^9, 
  3.7358440734055433`*^9}, {3.7358444499563847`*^9, 3.735844450083816*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"3ff68ef1-6475-4112-8ce9-24b49547a4b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished calculation after \"\>", "\[InvisibleSpace]", "26", 
   "\[InvisibleSpace]", "\<\" iterations. \"\>", 
   "\[InvisibleSpace]", "\<\"The peculiar module is loop-type.\"\>"}],
  SequenceForm[
  "Finished calculation after ", 26, " iterations. ", 
   "The peculiar module is loop-type."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735844498643949*^9, 3.73584531926075*^9, 3.7358506847206373`*^9, 
   3.735987854902701*^9, {3.736081518723806*^9, 3.730139625457633*^9}, 
   3.730150466447748*^9, 3.7635016150379267`*^9, 3.7635949293553867`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e380fe2e-31aa-4a95-9b6b-cb569f18afa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowGraph", "[", 
  RowBox[{"DD2", ",", "GG1", ",", "0", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.735840070189005*^9, 3.735840076859972*^9}, {
  3.7358401971031523`*^9, 3.735840197274975*^9}, {3.73584028836338*^9, 
  3.7358402885512543`*^9}, {3.73598785321911*^9, 3.7359878778495283`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"2d5f4764-3954-4cab-bae3-02dc65013e4b"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19,
       20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37,
       38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55,
       56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73,
       74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91,
       92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107,
       108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 
      122, 123, 124, 125, 126}, {Null, 
       SparseArray[
       Automatic, {126, 126}, 0, {
        1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30, 32, 
          34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56, 58, 60, 62, 64, 66, 
          68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 94, 96, 98, 100,
           102, 104, 106, 108, 110, 112, 114, 116, 118, 120, 122, 124, 126, 
          128, 130, 132, 134, 136, 138, 140, 142, 144, 146, 148, 150, 152, 
          154, 156, 158, 160, 162, 164, 166, 168, 170, 172, 174, 176, 178, 
          180, 182, 184, 186, 188, 190, 192, 194, 196, 198, 200, 202, 204, 
          206, 208, 210, 212, 214, 216, 218, 220, 222, 224, 226, 228, 230, 
          232, 234, 236, 238, 240, 242, 244, 246, 248, 250, 252}, {{117}, {
          126}, {106}, {125}, {105}, {124}, {104}, {123}, {113}, {122}, {
          102}, {121}, {101}, {120}, {100}, {119}, {99}, {118}, {11}, {98}, {
          10}, {97}, {35}, {116}, {34}, {115}, {95}, {114}, {85}, {103}, {
          93}, {112}, {92}, {111}, {91}, {110}, {90}, {109}, {89}, {108}, {
          22}, {88}, {21}, {107}, {96}, {105}, {86}, {104}, {94}, {113}, {
          84}, {102}, {83}, {101}, {82}, {100}, {81}, {99}, {71}, {98}, {
          79}, {97}, {33}, {69}, {32}, {77}, {13}, {106}, {12}, {117}, {58}, {
          95}, {76}, {94}, {75}, {93}, {74}, {92}, {73}, {91}, {72}, {90}, {
          80}, {89}, {70}, {88}, {78}, {107}, {46}, {68}, {45}, {87}, {57}, {
          85}, {67}, {84}, {66}, {83}, {65}, {82}, {64}, {81}, {63}, {80}, {
          62}, {79}, {61}, {78}, {60}, {77}, {59}, {87}, {47}, {86}, {36}, {
          96}, {56}, {68}, {55}, {69}, {54}, {70}, {53}, {71}, {52}, {72}, {
          51}, {73}, {50}, {74}, {49}, {75}, {48}, {76}, {45}, {59}, {32}, {
          60}, {43}, {61}, {30}, {62}, {41}, {63}, {40}, {64}, {39}, {65}, {
          38}, {66}, {37}, {67}, {33}, {55}, {44}, {54}, {31}, {53}, {42}, {
          52}, {29}, {51}, {28}, {50}, {27}, {49}, {26}, {48}, {15}, {47}, {
          24}, {57}, {46}, {56}, {21}, {43}, {20}, {42}, {19}, {41}, {18}, {
          40}, {17}, {39}, {16}, {38}, {25}, {37}, {14}, {36}, {23}, {58}, {
          11}, {31}, {10}, {30}, {9}, {29}, {8}, {28}, {7}, {27}, {6}, {26}, {
          15}, {123}, {4}, {24}, {3}, {23}, {2}, {34}, {22}, {44}, {20}, {
          118}, {19}, {119}, {18}, {120}, {17}, {121}, {16}, {122}, {5}, {
          25}, {14}, {124}, {13}, {125}, {12}, {126}, {1}, {35}, {9}, {108}, {
          8}, {109}, {7}, {110}, {6}, {111}, {5}, {112}, {4}, {103}, {3}, {
          114}, {2}, {115}, {1}, {116}}}, Pattern}]}, {
      EdgeLabels -> {None}, 
       EdgeStyle -> {
        UndirectedEdge[121, 111] -> GrayLevel[0], UndirectedEdge[95, 14] -> 
         GrayLevel[0], UndirectedEdge[66, 49] -> GrayLevel[0], 
         UndirectedEdge[90, 19] -> GrayLevel[0], UndirectedEdge[22, 21] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[107, 22] -> GrayLevel[0], 
         UndirectedEdge[112, 16] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[58, 36] -> GrayLevel[0], 
         UndirectedEdge[83, 27] -> GrayLevel[0], UndirectedEdge[100, 8] -> 
         GrayLevel[0], UndirectedEdge[96, 23] -> GrayLevel[0], 
         UndirectedEdge[92, 17] -> GrayLevel[0], UndirectedEdge[84, 26] -> 
         GrayLevel[0], UndirectedEdge[125, 2] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[85, 15] -> GrayLevel[0], 
         UndirectedEdge[91, 40] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[98, 30] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[87, 56] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[60, 55] -> GrayLevel[0], 
         UndirectedEdge[80, 52] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[115, 13] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[89, 20] -> GrayLevel[0], 
         UndirectedEdge[72, 41] -> GrayLevel[0], UndirectedEdge[118, 9] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[95, 36] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[104, 24] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[57, 47] -> GrayLevel[0], 
         UndirectedEdge[90, 41] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[60, 69] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[99, 29] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[116, 12] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[81, 29] -> GrayLevel[0], 
         UndirectedEdge[91, 18] -> GrayLevel[0], UndirectedEdge[94, 37] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[126, 116] -> GrayLevel[0], 
         UndirectedEdge[111, 17] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[84, 48] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[67, 48] -> GrayLevel[0], 
         UndirectedEdge[78, 54] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[102, 26] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[78, 44] -> GrayLevel[0], 
         UndirectedEdge[108, 20] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[59, 56] -> GrayLevel[0], 
         UndirectedEdge[122, 5] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[88, 21] -> GrayLevel[0], 
         UndirectedEdge[126, 1] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[46, 45] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[33, 32] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[64, 73] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[74, 39] -> GrayLevel[0], 
         UndirectedEdge[117, 35] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[59, 68] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[70, 43] -> GrayLevel[0], 
         UndirectedEdge[97, 31] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[77, 55] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[62, 53] -> GrayLevel[0], 
         UndirectedEdge[120, 110] -> GrayLevel[0], UndirectedEdge[64, 51] -> 
         GrayLevel[0], UndirectedEdge[103, 15] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[114, 14] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[106, 2] -> GrayLevel[0], 
         UndirectedEdge[124, 114] -> GrayLevel[0], UndirectedEdge[89, 42] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[77, 33] -> GrayLevel[0], 
         UndirectedEdge[61, 54] -> GrayLevel[0], UndirectedEdge[123, 4] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[82, 28] -> GrayLevel[0], 
         UndirectedEdge[118, 108] -> GrayLevel[0], UndirectedEdge[69, 32] -> 
         GrayLevel[0], UndirectedEdge[113, 25] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[62, 71] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[83, 49] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[99, 9] -> GrayLevel[0], 
         UndirectedEdge[86, 57] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[101, 27] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[97, 11] -> GrayLevel[0], 
         UndirectedEdge[82, 50] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[75, 38] -> GrayLevel[0], 
         UndirectedEdge[106, 34] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[110, 18] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[73, 40] -> GrayLevel[0], 
         UndirectedEdge[68, 45] -> GrayLevel[0], UndirectedEdge[96, 58] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[79, 31] -> GrayLevel[0], 
         UndirectedEdge[119, 109] -> GrayLevel[0], UndirectedEdge[63, 72] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[102, 6] -> GrayLevel[0], 
         UndirectedEdge[120, 7] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[80, 42] -> GrayLevel[0], 
         UndirectedEdge[98, 10] -> GrayLevel[0], UndirectedEdge[76, 37] -> 
         GrayLevel[0], UndirectedEdge[123, 103] -> GrayLevel[0], 
         UndirectedEdge[35, 12] -> GrayLevel[0], UndirectedEdge[93, 16] -> 
         GrayLevel[0], UndirectedEdge[63, 52] -> GrayLevel[0], 
         UndirectedEdge[92, 39] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[107, 44] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[121, 6] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[79, 53] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[122, 112] -> GrayLevel[0], 
         UndirectedEdge[71, 30] -> GrayLevel[0], UndirectedEdge[109, 19] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[34, 13] -> GrayLevel[0], 
         UndirectedEdge[85, 47] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[100, 28] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[61, 70] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[88, 43] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[67, 76] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[94, 25] -> GrayLevel[0], 
         UndirectedEdge[113, 5] -> GrayLevel[0], UndirectedEdge[93, 38] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[86, 24] -> GrayLevel[0], 
         UndirectedEdge[105, 3] -> GrayLevel[0], UndirectedEdge[11, 10] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[119, 8] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[117, 1] -> GrayLevel[0], 
         UndirectedEdge[65, 50] -> GrayLevel[0], UndirectedEdge[65, 74] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[81, 51] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[125, 115] -> GrayLevel[0], 
         UndirectedEdge[124, 3] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[66, 75] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[87, 46] -> GrayLevel[0], 
         UndirectedEdge[101, 7] -> GrayLevel[0], UndirectedEdge[105, 23] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[104, 4] -> GrayLevel[0]}, 
       GraphLayout -> "SpringElectricalEmbedding", ImageSize -> Small, 
       VertexLabels -> {None}, VertexSize -> {0.3}, 
       VertexStyle -> {15 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 90 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 109 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 9 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 107 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 42 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 22 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 118 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 17 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 68 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 61 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 36 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 30 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 103 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 40 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 91 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 37 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 124 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 46 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 20 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 94 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 74 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 113 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 97 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 78 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 87 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 69 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 47 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 85 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 104 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 13 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 16 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 58 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 89 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 43 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 92 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 52 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 105 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 93 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 64 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 86 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 19 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 84 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 120 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 6 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 63 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 110 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 72 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 25 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 96 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 49 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 70 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 23 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 114 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 83 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 106 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 55 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 39 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 10 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 27 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 77 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 51 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 81 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 100 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 11 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 80 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 33 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 14 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 123 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 57 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 38 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 31 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 48 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 4 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 45 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 125 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 56 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 54 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 12 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 35 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 99 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 98 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 108 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 82 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 53 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 60 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 3 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 119 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 41 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 116 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 18 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 62 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 32 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 112 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 7 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 26 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 88 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 21 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 101 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 126 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 65 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 50 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 1 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 95 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 79 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 8 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 2 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 28 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 111 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 44 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 102 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 73 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 5 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 66 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 76 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 71 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 24 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 115 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 34 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 29 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 117 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 59 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 75 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 67 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 122 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 121 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]]}}]]}, 
    TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw9lXk41fkXx68lRDc74Y7r3ktZrtt17/cuXzH3ZCmRHxGZyjLFI1tFZlLK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       "], {
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{1, 117}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{1, 126}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{2, 106}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{2, 125}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{3, 105}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{3, 124}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{4, 104}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{4, 123}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{5, 113}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{5, 122}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{6, 102}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{6, 121}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{7, 101}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{7, 120}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{8, 100}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{8, 119}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{9, 99}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{9, 118}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{10, 11}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{10, 98}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{11, 97}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{12, 35}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{12, 116}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{13, 34}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{13, 115}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{14, 95}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{14, 114}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{15, 85}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{15, 103}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{16, 93}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{16, 112}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{17, 92}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{17, 111}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{18, 91}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{18, 110}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{19, 90}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{19, 109}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{20, 89}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{20, 108}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{21, 22}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{21, 88}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{22, 107}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{23, 96}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{23, 105}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{24, 86}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{24, 104}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{25, 94}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{25, 113}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{26, 84}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{26, 102}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{27, 83}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{27, 101}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{28, 82}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{28, 100}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{29, 81}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{29, 99}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{30, 71}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{30, 98}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{31, 79}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{31, 97}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{32, 33}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{32, 69}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{33, 77}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{34, 106}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{35, 117}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{36, 58}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{36, 95}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{37, 76}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{37, 94}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{38, 75}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{38, 93}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{39, 74}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{39, 92}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{40, 73}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{40, 91}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{41, 72}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{41, 90}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{42, 80}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{42, 89}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{43, 70}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{43, 88}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{44, 78}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{44, 107}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{45, 46}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{45, 68}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{46, 87}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{47, 57}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{47, 85}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{48, 67}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{48, 84}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{49, 66}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{49, 83}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{50, 65}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{50, 82}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{51, 64}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{51, 81}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{52, 63}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{52, 80}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{53, 62}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{53, 79}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{54, 61}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{54, 78}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{55, 60}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{55, 77}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{56, 59}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{56, 87}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{57, 86}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{58, 96}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{59, 68}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{60, 69}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{61, 70}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{62, 71}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{63, 72}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{64, 73}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{65, 74}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{66, 75}, 0.14349054849314874`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{67, 76}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{103, 123}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{108, 118}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{109, 119}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{110, 120}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{111, 121}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{112, 122}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{114, 124}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{115, 125}, 0.14349054849314874`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{116, 126}, 0.14349054849314874`]}}}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[1, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[2, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[3, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[4, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[5, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[6, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[7, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[8, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[9, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[10, 0.14349054849314874]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[11, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[12, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[13, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[14, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[15, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[16, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[17, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[18, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[19, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[20, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[21, 0.14349054849314874]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[22, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[23, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[24, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[25, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[26, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[27, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[28, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[29, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[30, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[31, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[32, 0.14349054849314874]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[33, 0.14349054849314874]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[34, 0.14349054849314874]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[35, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[36, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[37, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[38, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[39, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[40, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[41, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[42, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[43, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[44, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[45, 0.14349054849314874]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[46, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[47, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[48, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[49, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[50, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[51, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[52, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[53, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[54, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[55, 0.14349054849314874]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[56, 0.14349054849314874]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[57, 0.14349054849314874]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[58, 0.14349054849314874]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[59, 0.14349054849314874]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[60, 0.14349054849314874]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[61, 0.14349054849314874]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[62, 0.14349054849314874]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[63, 0.14349054849314874]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[64, 0.14349054849314874]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[65, 0.14349054849314874]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[66, 0.14349054849314874]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[67, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[68, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[69, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[70, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[71, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[72, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[73, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[74, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[75, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[76, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[77, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[78, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[79, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[80, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[81, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[82, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[83, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[84, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[85, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[86, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[87, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[88, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[89, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[90, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[91, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[92, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[93, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[94, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[95, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[96, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[97, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[98, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[99, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[100, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[101, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[102, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[103, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[104, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[105, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[106, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[107, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[108, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[109, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[110, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[111, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[112, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[113, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[114, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[115, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[116, 0.14349054849314874]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[117, 0.14349054849314874]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[118, 0.14349054849314874]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[119, 0.14349054849314874]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[120, 0.14349054849314874]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[121, 0.14349054849314874]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[122, 0.14349054849314874]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[123, 0.14349054849314874]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[124, 0.14349054849314874]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[125, 0.14349054849314874]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[126, 0.14349054849314874]}}}]],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->Small]], "Output",
 CellChangeTimes->{
  3.7358402893169107`*^9, {3.735840359568777*^9, 3.735840371477973*^9}, {
   3.735840410751091*^9, 3.735840442696066*^9}, {3.7358405096317167`*^9, 
   3.7358405151992073`*^9}, 3.73584061589299*^9, 3.735840758545351*^9, 
   3.7358409606675*^9, 3.735841434955081*^9, {3.735841546256627*^9, 
   3.735841575065626*^9}, 3.7358430117347927`*^9, 3.735844171312604*^9, 
   3.735844376222212*^9, 3.735844672805624*^9, 3.735845322070167*^9, 
   3.735850687376438*^9, {3.7359878565503283`*^9, 3.730139633582313*^9}, 
   3.730150470305375*^9, 3.763501615555748*^9, 3.7635950615078382`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"054c828c-abde-4f8b-9eb5-0f9d48cadb98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowResult", "[", 
  RowBox[{"DD2", ",", "GG1", ",", "\"\<all\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.735770270298772*^9, 3.735770273060498*^9}, {
  3.735770414811294*^9, 3.73577041499196*^9}, {3.735770717745489*^9, 
  3.735770719711563*^9}, {3.735770948197527*^9, 3.7357709483827877`*^9}, {
  3.735774064354353*^9, 3.735774098389647*^9}, {3.735815415462508*^9, 
  3.735815416053793*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"7dfdaaa0-4c20-4336-a55f-bddf285e48e0"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\"\>", 
     TagBox[GridBox[{
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["118", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["108", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["11", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["97", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["22", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["107", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["33", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["77", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["46", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["87", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["9", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["10", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["20", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["21", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["31", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["32", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["44", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["45", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["55", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["56", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["120", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["110", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["119", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["99", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["109", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["89", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["98", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["79", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["88", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["69", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["78", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["60", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["68", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["59", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["7", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["8", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["18", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["19", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["29", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["30", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["42", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["43", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["53", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["54", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          
          ImageSize->
           32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["122", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["112", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["121", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["101", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["111", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["91", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["100", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["81", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["90", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["71", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["80", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["62", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["70", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["61", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          
          ImageSize->
           32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["5", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["6", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["16", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["17", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["27", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["28", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["40", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["41", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["51", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["52", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          
          ImageSize->
           32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\"\[Rule]\\!\\(\\*SubscriptBox[\\(t\\), \\(2\\)]\\)\"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["124", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["114", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["123", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["103", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["113", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["93", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["102", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["83", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["92", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["73", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["82", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["64", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["72", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["63", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          
          ImageSize->
           32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["3", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["4", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["14", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["15", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["25", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["26", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["38", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["39", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["49", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["50", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          
          ImageSize->
           32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["126", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["116", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["125", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["105", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["115", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["95", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["104", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["85", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["94", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["75", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["84", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["66", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["74", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["65", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          
          ImageSize->
           32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["1", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["2", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["12", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["13", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["23", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["24", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["36", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["37", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["47", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["48", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          
          ImageSize->
           32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["117", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["35", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["106", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["34", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["96", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["58", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["86", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["57", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["76", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["67", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          
          ImageSize->
           32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(t\\), \\(1\\)], \\(\
\[DownArrow]\\)]\\)\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
       },
       AutoDelete->False,
       FrameStyle->Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {19 -> GrayLevel[0.85]}, 
         "RowsIndexed" -> {11 -> GrayLevel[0.85]}, 
         "ItemsIndexed" -> {{11, 19} -> GrayLevel[0.5]}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"], 
     RowBox[{
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6}, {Null, 
            SparseArray[
            Automatic, {6, 6}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12}, {{2}, {5}, {1}, {6}, {4}, {6}, {
               3}, {5}, {1}, {4}, {2}, {3}}}, Pattern}]}, {
           EdgeLabels -> {None}, 
            EdgeStyle -> {
             UndirectedEdge[4, 3] -> GrayLevel[0], UndirectedEdge[6, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[4, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[2, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[6, 2] -> GrayLevel[0], 
              UndirectedEdge[5, 1] -> GrayLevel[0]}, GraphLayout -> 
            "SpringElectricalEmbedding", ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["55", Center], 5 -> Placed["69", Center], 4 -> 
              Placed["60", Center], 1 -> Placed["32", Center], 6 -> 
              Placed["77", Center], 2 -> Placed["33", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4831667544143494`, 0.}, {0.4827330984921143, 
                0.020238349420212964`}}, 0.14986792923761819`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4831667544143494`, 0.}, {2.000192091481365, 
                0.8549413035775123}}, 0.14986792923761819`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.4827330984921143, 0.020238349420212964`}, {0., 
                0.8962628651022494}}, 0.14986792923761819`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5170088312042151, 1.7512735820368797`}, {
                1.5174515199513943`, 1.7309284415519552`}}, 
                0.14986792923761819`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5170088312042151, 1.7512735820368797`}, {0., 
                0.8962628651022494}}, 0.14986792923761819`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.5174515199513943`, 1.7309284415519552`}, {
                2.000192091481365, 0.8549413035775123}}, 
                0.14986792923761819`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.4831667544143494, 0.}, 0.14986792923761819]}, 
              InsetBox["\<\"32\"\>", {1.4831667544143494, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{0.4827330984921143, 0.020238349420212964}, 
                0.14986792923761819]}, InsetBox["\<\"33\"\>", {0.4827330984921143, 0.020238349420212964},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.5170088312042151, 1.7512735820368797}, 
                0.14986792923761819]}, InsetBox["\<\"55\"\>", {0.5170088312042151, 1.7512735820368797},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{1.5174515199513943, 1.7309284415519552}, 
                0.14986792923761819]}, InsetBox["\<\"60\"\>", {1.5174515199513943, 1.7309284415519552},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.000192091481365, 0.8549413035775123}, 
                0.14986792923761819]}, InsetBox["\<\"69\"\>", {2.000192091481365, 0.8549413035775123},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0., 0.8962628651022494}, 0.14986792923761819]}, 
              InsetBox["\<\"77\"\>", {0., 0.8962628651022494},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6}, {Null, 
            SparseArray[
            Automatic, {6, 6}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12}, {{2}, {5}, {1}, {6}, {4}, {6}, {
               3}, {5}, {1}, {4}, {2}, {3}}}, Pattern}]}, {
           EdgeLabels -> {None}, 
            EdgeStyle -> {
             UndirectedEdge[4, 3] -> GrayLevel[0], UndirectedEdge[6, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[4, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[2, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[6, 2] -> GrayLevel[0], 
              UndirectedEdge[5, 1] -> GrayLevel[0]}, GraphLayout -> 
            "SpringElectricalEmbedding", ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["56", Center], 5 -> Placed["68", Center], 4 -> 
              Placed["59", Center], 1 -> Placed["45", Center], 6 -> 
              Placed["87", Center], 2 -> Placed["46", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4831667544143494`, 0.}, {0.4827330984921143, 
                0.020238349420212964`}}, 0.14986792923761819`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4831667544143494`, 0.}, {2.000192091481365, 
                0.8549413035775123}}, 0.14986792923761819`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.4827330984921143, 0.020238349420212964`}, {0., 
                0.8962628651022494}}, 0.14986792923761819`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5170088312042151, 1.7512735820368797`}, {
                1.5174515199513943`, 1.7309284415519552`}}, 
                0.14986792923761819`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5170088312042151, 1.7512735820368797`}, {0., 
                0.8962628651022494}}, 0.14986792923761819`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.5174515199513943`, 1.7309284415519552`}, {
                2.000192091481365, 0.8549413035775123}}, 
                0.14986792923761819`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.4831667544143494, 0.}, 0.14986792923761819]}, 
              InsetBox["\<\"45\"\>", {1.4831667544143494, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{0.4827330984921143, 0.020238349420212964}, 
                0.14986792923761819]}, InsetBox["\<\"46\"\>", {0.4827330984921143, 0.020238349420212964},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.5170088312042151, 1.7512735820368797}, 
                0.14986792923761819]}, InsetBox["\<\"56\"\>", {0.5170088312042151, 1.7512735820368797},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{1.5174515199513943, 1.7309284415519552}, 
                0.14986792923761819]}, InsetBox["\<\"59\"\>", {1.5174515199513943, 1.7309284415519552},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.000192091481365, 0.8549413035775123}, 
                0.14986792923761819]}, InsetBox["\<\"68\"\>", {2.000192091481365, 0.8549413035775123},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0., 0.8962628651022494}, 0.14986792923761819]}, 
              InsetBox["\<\"87\"\>", {0., 0.8962628651022494},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6}, {Null, 
            SparseArray[
            Automatic, {6, 6}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12}, {{4}, {6}, {3}, {5}, {2}, {4}, {
               1}, {3}, {2}, {6}, {1}, {5}}}, Pattern}]}, {
           EdgeLabels -> {None}, 
            EdgeStyle -> {
             UndirectedEdge[4, 1] -> GrayLevel[0], UndirectedEdge[6, 5] -> 
              GrayLevel[0], UndirectedEdge[4, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[6, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[5, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[3, 2] -> GrayLevel[0]}, 
            GraphLayout -> "SpringElectricalEmbedding", ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["34", Center], 5 -> Placed["115", Center], 4 -> 
              Placed["106", Center], 1 -> Placed["2", Center], 6 -> 
              Placed["125", Center], 2 -> Placed["13", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.5086903053067708`, 1.7325706583628675`}, {
                0.5093992840699562, 1.7435703399841}}, 
                0.14987455403257566`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.5086903053067708`, 1.7325706583628675`}, {
                1.9994056675106582`, 0.8602686695594504}}, 
                0.14987455403257566`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.4914010390268404, 0.010829088746088456`}, {0., 
                0.8825057474978822}}, 0.14987455403257566`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.4914010390268404, 0.010829088746088456`}, {
                1.4905060471948586`, 0.}}, 0.14987455403257566`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 0.8825057474978822}, {0.5093992840699562, 
                1.7435703399841}}, 0.14987455403257566`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4905060471948586`, 0.}, {1.9994056675106582`, 
                0.8602686695594504}}, 0.14987455403257566`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.5086903053067708, 1.7325706583628675}, 
                0.14987455403257566]}, InsetBox["\<\"2\"\>", {1.5086903053067708, 1.7325706583628675},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.4914010390268404, 0.010829088746088456}, 
                0.14987455403257566]}, InsetBox["\<\"13\"\>", {0.4914010390268404, 0.010829088746088456},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{0., 0.8825057474978822}, 0.14987455403257566]}, 
              InsetBox["\<\"34\"\>", {0., 0.8825057474978822},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.5093992840699562, 1.7435703399841}, 
                0.14987455403257566]}, InsetBox["\<\"106\"\>", {0.5093992840699562, 1.7435703399841},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.4905060471948586, 0.}, 0.14987455403257566]}, 
              InsetBox["\<\"115\"\>", {1.4905060471948586, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{1.9994056675106582, 0.8602686695594504}, 
                0.14987455403257566]}, InsetBox["\<\"125\"\>", {1.9994056675106582, 0.8602686695594504},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6}, {Null, 
            SparseArray[
            Automatic, {6, 6}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12}, {{5}, {6}, {3}, {4}, {2}, {5}, {
               2}, {6}, {1}, {3}, {1}, {4}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[6, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[3, 2] -> GrayLevel[0], 
              UndirectedEdge[6, 4] -> GrayLevel[0], UndirectedEdge[4, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[5, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[5, 1] -> GrayLevel[0]}, 
            GraphLayout -> "SpringElectricalEmbedding", ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["35", Center], 5 -> Placed["117", Center], 4 -> 
              Placed["116", Center], 1 -> Placed["1", Center], 6 -> 
              Placed["126", Center], 2 -> Placed["12", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5068263863304242, 1.7392256383192213`}, {0., 
                0.878053398930025}}, 0.14988340618547452`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5068263863304242, 1.7392256383192213`}, {
                1.507665090053183, 1.7308612142377244`}}, 
                0.14988340618547452`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4942311663486576`, 0.}, {0.4935439665882735, 
                0.007787119759974148}}, 0.14988340618547452`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4942311663486576`, 0.}, {2.0006049918776547`, 
                0.8614125427508351}}, 0.14988340618547452`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.4935439665882735, 0.007787119759974148}, {0., 
                0.878053398930025}}, 0.14988340618547452`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.0006049918776547`, 0.8614125427508351}, {
                1.507665090053183, 1.7308612142377244`}}, 
                0.14988340618547452`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.5068263863304242, 1.7392256383192213}, 
                0.14988340618547452]}, InsetBox["\<\"1\"\>", {0.5068263863304242, 1.7392256383192213},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.4942311663486576, 0.}, 0.14988340618547452]}, 
              InsetBox["\<\"12\"\>", {1.4942311663486576, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{0.4935439665882735, 0.007787119759974148}, 
                0.14988340618547452]}, 
              InsetBox["\<\"35\"\>", {0.4935439665882735, 0.007787119759974148},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.0006049918776547, 0.8614125427508351}, 
                0.14988340618547452]}, InsetBox["\<\"116\"\>", {2.0006049918776547, 0.8614125427508351},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0., 0.878053398930025}, 0.14988340618547452]}, 
              InsetBox["\<\"117\"\>", {0., 0.878053398930025},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{1.507665090053183, 1.7308612142377244}, 
                0.14988340618547452]}, InsetBox["\<\"126\"\>", {1.507665090053183, 1.7308612142377244},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {Null, 
            SparseArray[
            Automatic, {10, 10}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20}, {{2}, {9}, {1}, {
               10}, {7}, {9}, {8}, {10}, {6}, {8}, {5}, {7}, {3}, {6}, {4}, {
               5}, {1}, {3}, {2}, {4}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[10, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[6, 5] -> GrayLevel[0], 
              UndirectedEdge[9, 1] -> GrayLevel[0], UndirectedEdge[10, 2] -> 
              GrayLevel[0], UndirectedEdge[2, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[6, 7] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[8, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[7, 3] -> GrayLevel[0], 
              UndirectedEdge[8, 4] -> GrayLevel[0], UndirectedEdge[9, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["43", Center], 7 -> Placed["70", Center], 5 -> 
              Placed["54", Center], 8 -> Placed["78", Center], 4 -> 
              Placed["44", Center], 1 -> Placed["21", Center], 6 -> 
              Placed["61", Center], 2 -> Placed["22", Center], 9 -> 
              Placed["88", Center], 10 -> Placed["107", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 9 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 10 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 8 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 7 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.3199068162741927, 2.5098957068535257`}, {
                1.1362511801912856`, 3.08817740014217}}, 
                0.14985024962705373`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.3199068162741927, 2.5098957068535257`}, {0., 
                1.5633340331081407`}}, 0.14985024962705373`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.1362511801912856`, 3.08817740014217}, {
                2.13689699347917, 3.076359809170401}}, 
                0.14985024962705373`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.29805973908766537`, 0.6082551411971943}, {
                1.0995903957658406`, 0.01162018837148171}}, 
                0.14985024962705373`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.29805973908766537`, 0.6082551411971943}, {0., 
                1.5633340331081407`}}, 0.14985024962705373`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.938567811236972, 2.4797129249883905`}, {
                3.2367188887677405`, 1.52482719867751}}, 
                0.14985024962705373`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.938567811236972, 2.4797129249883905`}, {
                2.13689699347917, 3.076359809170401}}, 
                0.14985024962705373`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.9167296635941318`, 0.5784598171559789}, {
                2.0999860579050633`, 0.}}, 0.14985024962705373`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.9167296635941318`, 0.5784598171559789}, {
                3.2367188887677405`, 1.52482719867751}}, 
                0.14985024962705373`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.0999860579050633`, 0.}, {1.0995903957658406`, 
                0.01162018837148171}}, 0.14985024962705373`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.3199068162741927, 2.5098957068535257}, 
                0.14985024962705373]}, InsetBox["\<\"21\"\>", {0.3199068162741927, 2.5098957068535257},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{1.1362511801912856, 3.08817740014217}, 
                0.14985024962705373]}, InsetBox["\<\"22\"\>", {1.1362511801912856, 3.08817740014217},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.29805973908766537, 0.6082551411971943}, 
                0.14985024962705373]}, InsetBox["\<\"43\"\>", {0.29805973908766537, 0.6082551411971943},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.938567811236972, 2.4797129249883905}, 
                0.14985024962705373]}, InsetBox["\<\"44\"\>", {2.938567811236972, 2.4797129249883905},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.9167296635941318, 0.5784598171559789}, 
                0.14985024962705373]}, InsetBox["\<\"54\"\>", {2.9167296635941318, 0.5784598171559789},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{2.0999860579050633, 0.}, 0.14985024962705373]}, 
              InsetBox["\<\"61\"\>", {2.0999860579050633, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.0995903957658406, 0.01162018837148171}, 
                0.14985024962705373]}, InsetBox["\<\"70\"\>", {1.0995903957658406, 0.01162018837148171},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{3.2367188887677405, 1.52482719867751}, 
                0.14985024962705373]}, InsetBox["\<\"78\"\>", {3.2367188887677405, 1.52482719867751},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0., 1.5633340331081407}, 0.14985024962705373]}, 
              InsetBox["\<\"88\"\>", {0., 1.5633340331081407},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.13689699347917, 3.076359809170401}, 
                0.14985024962705373]}, InsetBox["\<\"107\"\>", {2.13689699347917, 3.076359809170401},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {Null, 
            SparseArray[
            Automatic, {10, 10}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20}, {{2}, {10}, {1}, {
               9}, {7}, {10}, {8}, {9}, {6}, {8}, {5}, {7}, {3}, {6}, {4}, {
               5}, {2}, {4}, {1}, {3}}}, Pattern}]}, {
           EdgeLabels -> {None}, 
            EdgeStyle -> {
             UndirectedEdge[10, 1] -> GrayLevel[0], UndirectedEdge[6, 5] -> 
              GrayLevel[0], UndirectedEdge[9, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[2, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[6, 7] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[10, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[8, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[7, 3] -> GrayLevel[0], 
              UndirectedEdge[8, 4] -> GrayLevel[0], UndirectedEdge[9, 2] -> 
              GrayLevel[0]}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["30", Center], 7 -> Placed["71", Center], 5 -> 
              Placed["53", Center], 8 -> Placed["79", Center], 4 -> 
              Placed["31", Center], 1 -> Placed["10", Center], 6 -> 
              Placed["62", Center], 2 -> Placed["11", Center], 9 -> 
              Placed["97", Center], 10 -> Placed["98", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 9 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 10 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 8 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 7 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.9230900396028465`, 2.495632800026045}, {
                3.237755045338318, 1.5462436364894376`}}, 
                0.14979272737621235`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.9230900396028465`, 2.495632800026045}, {
                2.1112215181412504`, 3.0793698308842576`}}, 
                0.14979272737621235`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{3.237755045338318, 1.5462436364894376`}, {
                2.932970473009035, 0.5938192306947554}}, 
                0.14979272737621235`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.1100965342934197`, 3.075892564303904}, {
                0.3043488628488331, 2.485969718164367}}, 
                0.14979272737621235`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.1100965342934197`, 3.075892564303904}, {
                2.1112215181412504`, 3.0793698308842576`}}, 
                0.14979272737621235`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.127230614502981, 0.0036117037404710395`}, {
                1.1261021505900608`, 0.}}, 0.14979272737621235`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.127230614502981, 0.0036117037404710395`}, {
                2.932970473009035, 0.5938192306947554}}, 
                0.14979272737621235`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.31438338016644507`, 0.5836326717583509}, {0., 
                1.533451644060302}}, 0.14979272737621235`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.31438338016644507`, 0.5836326717583509}, {
                1.1261021505900608`, 0.}}, 0.14979272737621235`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 1.533451644060302}, {0.3043488628488331, 
                2.485969718164367}}, 0.14979272737621235`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.9230900396028465, 2.495632800026045}, 
                0.14979272737621235]}, InsetBox["\<\"10\"\>", {2.9230900396028465, 2.495632800026045},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{3.237755045338318, 1.5462436364894376}, 
                0.14979272737621235]}, InsetBox["\<\"11\"\>", {3.237755045338318, 1.5462436364894376},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.1100965342934197, 3.075892564303904}, 
                0.14979272737621235]}, InsetBox["\<\"30\"\>", {1.1100965342934197, 3.075892564303904},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.127230614502981, 0.0036117037404710395}, 
                0.14979272737621235]}, InsetBox["\<\"31\"\>", {2.127230614502981, 0.0036117037404710395},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.31438338016644507, 0.5836326717583509}, 
                0.14979272737621235]}, InsetBox["\<\"53\"\>", {0.31438338016644507, 0.5836326717583509},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{0., 1.533451644060302}, 0.14979272737621235]}, 
              InsetBox["\<\"62\"\>", {0., 1.533451644060302},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.3043488628488331, 2.485969718164367}, 
                0.14979272737621235]}, InsetBox["\<\"71\"\>", {0.3043488628488331, 2.485969718164367},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.1261021505900608, 0.}, 0.14979272737621235]}, 
              InsetBox["\<\"79\"\>", {1.1261021505900608, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.932970473009035, 0.5938192306947554}, 
                0.14979272737621235]}, InsetBox["\<\"97\"\>", {2.932970473009035, 0.5938192306947554},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.1112215181412504, 3.0793698308842576}, 
                0.14979272737621235]}, InsetBox["\<\"98\"\>", {2.1112215181412504, 3.0793698308842576},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {Null, 
            SparseArray[
            Automatic, {10, 10}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20}, {{8}, {10}, {6}, {
               9}, {7}, {8}, {5}, {6}, {4}, {7}, {2}, {4}, {3}, {5}, {1}, {
               3}, {2}, {10}, {1}, {9}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[10, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[5, 4] -> GrayLevel[0], 
              UndirectedEdge[6, 2] -> GrayLevel[0], UndirectedEdge[7, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[10, 9] -> GrayLevel[0], 
              UndirectedEdge[7, 3] -> GrayLevel[0], UndirectedEdge[6, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[8, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[8, 1] -> GrayLevel[0], 
              UndirectedEdge[9, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["23", Center], 7 -> Placed["96", Center], 5 -> 
              Placed["58", Center], 8 -> Placed["105", Center], 4 -> 
              Placed["36", Center], 1 -> Placed["3", Center], 6 -> 
              Placed["95", Center], 2 -> Placed["14", Center], 9 -> 
              Placed["114", Center], 10 -> Placed["124", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 9 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 10 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 8 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 7 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.8757817900866933`, 0.546217157667958}, {
                2.03828463498456, 0.}}, 0.14980612609096433`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.8757817900866933`, 0.546217157667958}, {
                3.2332468697938523`, 1.4805756204596021`}}, 
                0.14980612609096433`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.1952631348015785`, 3.0719238073691053`}, {
                1.1953083751372136`, 3.121707689687933}}, 
                0.14980612609096433`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.1952631348015785`, 3.0719238073691053`}, {
                2.973119721190385, 2.4455406849151284`}}, 
                0.14980612609096433`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.0384057885347064`, 0.049395155325850704`}, {
                0.26041221852596985`, 0.6757846105920576}}, 
                0.14980612609096433`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.0384057885347064`, 0.049395155325850704`}, {
                2.03828463498456, 0.}}, 0.14980612609096433`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.3576325652544714, 2.5758377392565857`}, {0., 
                1.6413569332955658`}}, 0.14980612609096433`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.3576325652544714, 2.5758377392565857`}, {
                1.1953083751372136`, 3.121707689687933}}, 
                0.14980612609096433`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 1.6413569332955658`}, {0.26041221852596985`, 
                0.6757846105920576}}, 0.14980612609096433`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.973119721190385, 2.4455406849151284`}, {
                3.2332468697938523`, 1.4805756204596021`}}, 
                0.14980612609096433`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.8757817900866933, 0.546217157667958}, 
                0.14980612609096433]}, InsetBox["\<\"3\"\>", {2.8757817900866933, 0.546217157667958},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.1952631348015785, 3.0719238073691053}, 
                0.14980612609096433]}, InsetBox["\<\"14\"\>", {2.1952631348015785, 3.0719238073691053},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.0384057885347064, 0.049395155325850704}, 
                0.14980612609096433]}, InsetBox["\<\"23\"\>", {1.0384057885347064, 0.049395155325850704},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.3576325652544714, 2.5758377392565857}, 
                0.14980612609096433]}, InsetBox["\<\"36\"\>", {0.3576325652544714, 2.5758377392565857},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{0., 1.6413569332955658}, 0.14980612609096433]}, 
              InsetBox["\<\"58\"\>", {0., 1.6413569332955658},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.1953083751372136, 3.121707689687933}, 
                0.14980612609096433]}, InsetBox["\<\"95\"\>", {1.1953083751372136, 3.121707689687933},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.26041221852596985, 0.6757846105920576}, 
                0.14980612609096433]}, InsetBox["\<\"96\"\>", {0.26041221852596985, 0.6757846105920576},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.03828463498456, 0.}, 0.14980612609096433]}, 
              InsetBox["\<\"105\"\>", {2.03828463498456, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.973119721190385, 2.4455406849151284}, 
                0.14980612609096433]}, InsetBox["\<\"114\"\>", {2.973119721190385, 2.4455406849151284},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{3.2332468697938523, 1.4805756204596021}, 
                0.14980612609096433]}, InsetBox["\<\"124\"\>", {3.2332468697938523, 1.4805756204596021},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {Null, 
            SparseArray[
            Automatic, {10, 10}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20}, {{9}, {10}, {6}, {
               8}, {7}, {9}, {5}, {6}, {4}, {7}, {2}, {4}, {3}, {5}, {2}, {
               10}, {1}, {3}, {1}, {8}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[10, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[9, 1] -> GrayLevel[0], 
              UndirectedEdge[10, 8] -> GrayLevel[0], UndirectedEdge[5, 4] -> 
              GrayLevel[0], UndirectedEdge[8, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[6, 2] -> GrayLevel[0], 
              UndirectedEdge[7, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[7, 3] -> GrayLevel[0], 
              UndirectedEdge[6, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[9, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["24", Center], 7 -> Placed["86", Center], 5 -> 
              Placed["57", Center], 8 -> Placed["103", Center], 4 -> 
              Placed["47", Center], 1 -> Placed["4", Center], 6 -> 
              Placed["85", Center], 2 -> Placed["15", Center], 9 -> 
              Placed["104", Center], 10 -> Placed["123", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 9 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 10 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 8 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 7 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{3.236618410849232, 1.5632472407545794`}, {
                2.939479713816513, 0.6082037459110365}}, 
                0.14982276165272684`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{3.236618410849232, 1.5632472407545794`}, {
                2.9155946013554894`, 2.5097455397163784`}}, 
                0.14982276165272684`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.0976180318659443`, 3.0762287817541747`}, {
                0.29671606342525547`, 2.479408662173149}}, 
                0.14982276165272684`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.0976180318659443`, 3.0762287817541747`}, {
                2.0986127998635284`, 3.0879186690383547`}}, 
                0.14982276165272684`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.1382061053088552`, 0.01160141382323987}, {
                1.1372783628428174`, 0.}}, 0.14982276165272684`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.1382061053088552`, 0.01160141382323987}, {
                2.939479713816513, 0.6082037459110365}}, 
                0.14982276165272684`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 1.5241855951981642`}, {0.32131092997185506`, 
                0.5775586049112301}}, 0.14982276165272684`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 1.5241855951981642`}, {0.29671606342525547`, 
                2.479408662173149}}, 0.14982276165272684`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.32131092997185506`, 0.5775586049112301}, {
                1.1372783628428174`, 0.}}, 0.14982276165272684`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.0986127998635284`, 3.0879186690383547`}, {
                2.9155946013554894`, 2.5097455397163784`}}, 
                0.14982276165272684`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{3.236618410849232, 1.5632472407545794}, 
                0.14982276165272684]}, InsetBox["\<\"4\"\>", {3.236618410849232, 1.5632472407545794},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.0976180318659443, 3.0762287817541747}, 
                0.14982276165272684]}, InsetBox["\<\"15\"\>", {1.0976180318659443, 3.0762287817541747},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.1382061053088552, 0.01160141382323987}, 
                0.14982276165272684]}, InsetBox["\<\"24\"\>", {2.1382061053088552, 0.01160141382323987},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0., 1.5241855951981642}, 0.14982276165272684]}, 
              InsetBox["\<\"47\"\>", {0., 1.5241855951981642},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{0.32131092997185506, 0.5775586049112301}, 
                0.14982276165272684]}, InsetBox["\<\"57\"\>", {0.32131092997185506, 0.5775586049112301},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.29671606342525547, 2.479408662173149}, 
                0.14982276165272684]}, InsetBox["\<\"85\"\>", {0.29671606342525547, 2.479408662173149},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.1372783628428174, 0.}, 0.14982276165272684]}, 
              InsetBox["\<\"86\"\>", {1.1372783628428174, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.0986127998635284, 3.0879186690383547}, 
                0.14982276165272684]}, InsetBox["\<\"103\"\>", {2.0986127998635284, 3.0879186690383547},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.939479713816513, 0.6082037459110365}, 
                0.14982276165272684]}, InsetBox["\<\"104\"\>", {2.939479713816513, 0.6082037459110365},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{2.9155946013554894, 2.5097455397163784}, 
                0.14982276165272684]}, InsetBox["\<\"123\"\>", {2.9155946013554894, 2.5097455397163784},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          
          Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
           18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34,
            35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
           51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62}, {Null, 
            SparseArray[
            Automatic, {62, 62}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30, 
               32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56, 58, 60, 62,
                64, 66, 68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 
               94, 96, 98, 100, 102, 104, 106, 108, 110, 112, 114, 116, 118, 
               120, 122, 124}, {{57}, {62}, {51}, {61}, {50}, {60}, {49}, {
               59}, {48}, {58}, {46}, {56}, {45}, {55}, {44}, {54}, {43}, {
               53}, {42}, {52}, {47}, {57}, {41}, {51}, {40}, {50}, {39}, {
               49}, {38}, {48}, {36}, {47}, {35}, {46}, {34}, {45}, {33}, {
               44}, {32}, {43}, {37}, {42}, {31}, {41}, {30}, {40}, {29}, {
               39}, {28}, {38}, {27}, {37}, {26}, {32}, {25}, {33}, {24}, {
               34}, {23}, {35}, {22}, {36}, {20}, {27}, {19}, {28}, {18}, {
               29}, {17}, {30}, {16}, {31}, {21}, {26}, {15}, {25}, {14}, {
               24}, {13}, {23}, {12}, {22}, {10}, {21}, {9}, {20}, {8}, {
               19}, {7}, {18}, {6}, {17}, {11}, {16}, {5}, {15}, {4}, {14}, {
               3}, {13}, {2}, {12}, {10}, {58}, {9}, {59}, {8}, {60}, {7}, {
               61}, {6}, {62}, {1}, {11}, {5}, {52}, {4}, {53}, {3}, {54}, {
               2}, {55}, {1}, {56}}}, Pattern}]}, {
           EdgeLabels -> {None}, 
            EdgeStyle -> {
             UndirectedEdge[49, 4] -> GrayLevel[0], UndirectedEdge[48, 5] -> 
              GrayLevel[0], UndirectedEdge[46, 6] -> GrayLevel[0], 
              UndirectedEdge[29, 24] -> GrayLevel[0], UndirectedEdge[61, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[31, 36] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[41, 12] -> GrayLevel[0], 
              UndirectedEdge[30, 23] -> GrayLevel[0], UndirectedEdge[55, 7] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[62, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[28, 33] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[27, 26] -> GrayLevel[0], 
              UndirectedEdge[42, 21] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[44, 8] -> GrayLevel[0], 
              UndirectedEdge[51, 2] -> GrayLevel[0], UndirectedEdge[59, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[43, 9] -> GrayLevel[0], 
              UndirectedEdge[50, 3] -> GrayLevel[0], UndirectedEdge[32, 20] -> 
              GrayLevel[0], UndirectedEdge[36, 16] -> GrayLevel[0], 
              UndirectedEdge[39, 14] -> GrayLevel[0], UndirectedEdge[60, 54] -> 
              GrayLevel[0], UndirectedEdge[53, 9] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[45, 18] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[37, 26] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[37, 21] -> GrayLevel[0], 
              UndirectedEdge[28, 25] -> GrayLevel[0], UndirectedEdge[47, 16] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[50, 13] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[38, 25] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[38, 15] -> GrayLevel[0], 
              UndirectedEdge[49, 14] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[41, 22] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[57, 1] -> GrayLevel[0], 
              UndirectedEdge[31, 22] -> GrayLevel[0], UndirectedEdge[34, 18] -> 
              GrayLevel[0], UndirectedEdge[57, 11] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[61, 55] -> GrayLevel[0], 
              UndirectedEdge[45, 7] -> GrayLevel[0], UndirectedEdge[46, 17] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[59, 53] -> GrayLevel[0], 
              UndirectedEdge[48, 15] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[39, 24] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[29, 34] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[47, 11] -> GrayLevel[0], 
              UndirectedEdge[60, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[54, 8] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[40, 23] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[33, 19] -> GrayLevel[0], 
              UndirectedEdge[58, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[51, 12] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[44, 19] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[42, 10] -> GrayLevel[0], 
              UndirectedEdge[52, 10] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[27, 32] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[30, 35] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[43, 20] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[40, 13] -> GrayLevel[0], 
              UndirectedEdge[56, 6] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[62, 56] -> GrayLevel[0], 
              UndirectedEdge[58, 52] -> GrayLevel[0], UndirectedEdge[35, 17] -> 
              GrayLevel[0]}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             19 -> Placed["40", Center], 30 -> Placed["66", Center], 15 -> 
              Placed["29", Center], 29 -> Placed["65", Center], 14 -> 
              Placed["28", Center], 23 -> Placed["49", Center], 32 -> 
              Placed["72", Center], 12 -> Placed["26", Center], 40 -> 
              Placed["83", Center], 1 -> Placed["5", Center], 59 -> 
              Placed["119", Center], 4 -> Placed["8", Center], 11 -> 
              Placed["25", Center], 41 -> Placed["84", Center], 53 -> 
              Placed["109", Center], 45 -> Placed["92", Center], 13 -> 
              Placed["27", Center], 37 -> Placed["80", Center], 3 -> 
              Placed["7", Center], 50 -> Placed["101", Center], 33 -> 
              Placed["73", Center], 18 -> Placed["39", Center], 2 -> 
              Placed["6", Center], 51 -> Placed["102", Center], 27 -> 
              Placed["63", Center], 49 -> Placed["100", Center], 31 -> 
              Placed["67", Center], 5 -> Placed["9", Center], 9 -> 
              Placed["19", Center], 44 -> Placed["91", Center], 28 -> 
              Placed["64", Center], 42 -> Placed["89", Center], 38 -> 
              Placed["81", Center], 34 -> Placed["74", Center], 57 -> 
              Placed["113", Center], 16 -> Placed["37", Center], 47 -> 
              Placed["94", Center], 20 -> Placed["41", Center], 22 -> 
              Placed["48", Center], 35 -> Placed["75", Center], 21 -> 
              Placed["42", Center], 7 -> Placed["17", Center], 46 -> 
              Placed["93", Center], 25 -> Placed["51", Center], 36 -> 
              Placed["76", Center], 10 -> Placed["20", Center], 43 -> 
              Placed["90", Center], 24 -> Placed["50", Center], 52 -> 
              Placed["108", Center], 17 -> Placed["38", Center], 56 -> 
              Placed["112", Center], 61 -> Placed["121", Center], 62 -> 
              Placed["122", Center], 55 -> Placed["111", Center], 26 -> 
              Placed["52", Center], 8 -> Placed["18", Center], 6 -> 
              Placed["16", Center], 60 -> Placed["120", Center], 39 -> 
              Placed["82", Center], 48 -> Placed["99", Center], 54 -> 
              Placed["110", Center], 58 -> Placed["118", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {15 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 9 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 42 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 22 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 17 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 61 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 36 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 30 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 40 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 37 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 46 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 20 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 47 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 13 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 16 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 58 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 43 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 52 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 19 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 6 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 25 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 49 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 23 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 55 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 39 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 10 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 27 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 51 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 11 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 33 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 14 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 57 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 38 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 31 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 48 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 45 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 56 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 54 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 12 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 35 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 53 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 60 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 41 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 18 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 62 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 32 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 7 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 26 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 21 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 50 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 8 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 28 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 44 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 24 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 34 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 29 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 59 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{6.954166667681215, 18.77147432310828}, {
                5.9786930767841575`, 18.429647079974146`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{6.954166667681215, 18.77147432310828}, {
                7.959648612556011, 19.01110977119021}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.09761110120267169, 10.559846180160674`}, {
                0.281071862666737, 11.558084019259981`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.09761110120267169, 10.559846180160674`}, {0., 
                9.55783143015119}}, 0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{18.05296826474633, 15.17542050502378}, {
                17.38361004914678, 15.959748651891305`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{18.05296826474633, 15.17542050502378}, {
                18.64913837141072, 14.349685481612745`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{5.476826494121782, 0.812307907688977}, {
                4.59021677546141, 1.2419754541881645`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{5.476826494121782, 0.812307907688977}, {
                6.399726213515121, 0.4861378680109816}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{18.681408848361535`, 4.3255886285994025`}, {
                19.229244968125222`, 5.118067236233883}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{18.681408848361535`, 4.3255886285994025`}, {
                18.030655376545468`, 3.603877371627675}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{10.010651591601222`, 19.16014332761537}, {
                11.038641765774566`, 19.09051805367099}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{10.010651591601222`, 19.16014332761537}, {
                8.981069538520117, 19.134676829418787`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.1563640112340945, 7.554602936486903}, {
                0.3734344428142222, 6.581057033558569}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.1563640112340945, 7.554602936486903}, {
                0.02046155955222595, 8.552931726131424}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{19.54460112698856, 12.531335865641747`}, {
                19.904859152437623`, 11.62595788276326}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{19.54460112698856, 12.531335865641747`}, {
                19.150155264370053`, 13.466360509472322`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{8.330761853386068, 0.13660462404245877`}, {
                9.29433038482272, 0.010853219672373626`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{8.330761853386068, 0.13660462404245877`}, {
                7.359564850110589, 0.27365725690786924`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{16.495165615112107`, 2.3882179551403224`}, {
                15.68983265709815, 1.8358008696906234`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{16.495165615112107`, 2.3882179551403224`}, {
                17.286675111960356`, 2.966909900126957}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{5.046880518150796, 17.981066001272076`}, {
                4.167452764422972, 17.438303423003397`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{5.046880518150796, 17.981066001272076`}, {
                5.9786930767841575`, 18.429647079974146`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5765617307485158, 12.52958998852775}, {
                0.9379171051302571, 13.490616109324286`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5765617307485158, 12.52958998852775}, {
                0.281071862666737, 11.558084019259981`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{16.631128122932303`, 16.66200904386069}, {
                15.81489270446832, 17.294502081874494`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{16.631128122932303`, 16.66200904386069}, {
                17.38361004914678, 15.959748651891305`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{3.767728886055113, 1.7804604466596317`}, {
                3.0095456902918585`, 2.410174259758529}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{3.767728886055113, 1.7804604466596317`}, {
                4.59021677546141, 1.2419754541881645`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{19.665777306558752`, 5.972337474240511}, {
                19.99310504719213, 6.8712438141379515`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{19.665777306558752`, 5.972337474240511}, {
                19.229244968125222`, 5.118067236233883}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{3.353374497041637, 16.798149954308084`}, {
                2.614662009915979, 16.073981489019054`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{3.353374497041637, 16.798149954308084`}, {
                4.167452764422972, 17.438303423003397`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{12.057151358704749`, 18.90931625226616}, {
                13.054543594344665`, 18.650748073341017`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{12.057151358704749`, 18.90931625226616}, {
                11.038641765774566`, 19.09051805367099}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.7108706610844813, 5.63705847781474}, {
                1.1511134338012763`, 4.737348388668494}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.7108706610844813, 5.63705847781474}, {
                0.3734344428142222, 6.581057033558569}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{20.14811313819678, 10.683337402584199`}, {
                20.290260221913872`, 9.730138864145811}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{20.14811313819678, 10.683337402584199`}, {
                19.904859152437623`, 11.62595788276326}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{10.263779183475206`, 0.}, {11.227266029669035`, 
                0.04865240299373319}}, 0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{10.263779183475206`, 0.}, {9.29433038482272, 
                0.010853219672373626`}}, 0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{14.833548122894136`, 1.3626592797312487`}, {
                13.990280981004855`, 0.8770411506399292}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{14.833548122894136`, 1.3626592797312487`}, {
                15.68983265709815, 1.8358008696906234`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4009798565191556`, 14.40696101845656}, {
                1.9623296034574444`, 15.27194581520168}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4009798565191556`, 14.40696101845656}, {
                0.9379171051302571, 13.490616109324286`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{14.937138120439121`, 17.827652113513814`}, {
                14.016438806420753`, 18.285287061822487`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{14.937138120439121`, 17.827652113513814`}, {
                15.81489270446832, 17.294502081874494`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.3407498214263462`, 3.1276332821049824`}, {
                1.6987771996065746`, 3.898609443122659}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.3407498214263462`, 3.1276332821049824`}, {
                3.0095456902918585`, 2.410174259758529}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{20.194459979203447`, 7.806415855644416}, {
                20.304237919732483`, 8.764315129606358}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{20.194459979203447`, 7.806415855644416}, {
                19.99310504719213, 6.8712438141379515`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{13.09772189563278, 0.5015252496630218}, {
                12.176216132062716`, 0.21722604092153652`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{13.09772189563278, 0.5015252496630218}, {
                13.990280981004855`, 0.8770411506399292}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{12.176216132062716`, 0.21722604092153652`}, {
                11.227266029669035`, 0.04865240299373319}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{20.304237919732483`, 8.764315129606358}, {
                20.290260221913872`, 9.730138864145811}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.6987771996065746`, 3.898609443122659}, {
                1.1511134338012763`, 4.737348388668494}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{14.016438806420753`, 18.285287061822487`}, {
                13.054543594344665`, 18.650748073341017`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.9623296034574444`, 15.27194581520168}, {
                2.614662009915979, 16.073981489019054`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{17.286675111960356`, 2.966909900126957}, {
                18.030655376545468`, 3.603877371627675}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{7.359564850110589, 0.27365725690786924`}, {
                6.399726213515121, 0.4861378680109816}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{19.150155264370053`, 13.466360509472322`}, {
                18.64913837141072, 14.349685481612745`}}, 
                0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.02046155955222595, 8.552931726131424}, {0., 
                9.55783143015119}}, 0.14349054849314863`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{8.981069538520117, 19.134676829418787`}, {
                7.959648612556011, 19.01110977119021}}, 
                0.14349054849314863`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{6.954166667681215, 18.77147432310828}, 
                0.14349054849314863]}, InsetBox["\<\"5\"\>", {6.954166667681215, 18.77147432310828},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.09761110120267169, 10.559846180160674}, 
                0.14349054849314863]}, InsetBox["\<\"6\"\>", {0.09761110120267169, 10.559846180160674},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{18.05296826474633, 15.17542050502378}, 
                0.14349054849314863]}, InsetBox["\<\"7\"\>", {18.05296826474633, 15.17542050502378},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{5.476826494121782, 0.812307907688977}, 
                0.14349054849314863]}, InsetBox["\<\"8\"\>", {5.476826494121782, 0.812307907688977},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{18.681408848361535, 4.3255886285994025}, 
                0.14349054849314863]}, InsetBox["\<\"9\"\>", {18.681408848361535, 4.3255886285994025},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{10.010651591601222, 19.16014332761537}, 
                0.14349054849314863]}, InsetBox["\<\"16\"\>", {10.010651591601222, 19.16014332761537},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.1563640112340945, 7.554602936486903}, 
                0.14349054849314863]}, InsetBox["\<\"17\"\>", {0.1563640112340945, 7.554602936486903},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{19.54460112698856, 12.531335865641747}, 
                0.14349054849314863]}, InsetBox["\<\"18\"\>", {19.54460112698856, 12.531335865641747},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{8.330761853386068, 0.13660462404245877}, 
                0.14349054849314863]}, InsetBox["\<\"19\"\>", {8.330761853386068, 0.13660462404245877},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{16.495165615112107, 2.3882179551403224}, 
                0.14349054849314863]}, InsetBox["\<\"20\"\>", {16.495165615112107, 2.3882179551403224},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{5.046880518150796, 17.981066001272076}, 
                0.14349054849314863]}, InsetBox["\<\"25\"\>", {5.046880518150796, 17.981066001272076},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.5765617307485158, 12.52958998852775}, 
                0.14349054849314863]}, InsetBox["\<\"26\"\>", {0.5765617307485158, 12.52958998852775},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{16.631128122932303, 16.66200904386069}, 
                0.14349054849314863]}, InsetBox["\<\"27\"\>", {16.631128122932303, 16.66200904386069},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{3.767728886055113, 1.7804604466596317}, 
                0.14349054849314863]}, InsetBox["\<\"28\"\>", {3.767728886055113, 1.7804604466596317},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{19.665777306558752, 5.972337474240511}, 
                0.14349054849314863]}, InsetBox["\<\"29\"\>", {19.665777306558752, 5.972337474240511},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{3.353374497041637, 16.798149954308084}, 
                0.14349054849314863]}, InsetBox["\<\"37\"\>", {3.353374497041637, 16.798149954308084},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{12.057151358704749, 18.90931625226616}, 
                0.14349054849314863]}, InsetBox["\<\"38\"\>", {12.057151358704749, 18.90931625226616},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.7108706610844813, 5.63705847781474}, 
                0.14349054849314863]}, InsetBox["\<\"39\"\>", {0.7108706610844813, 5.63705847781474},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{20.14811313819678, 10.683337402584199}, 
                0.14349054849314863]}, InsetBox["\<\"40\"\>", {20.14811313819678, 10.683337402584199},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{10.263779183475206, 0.}, 0.14349054849314863]}, 
              InsetBox["\<\"41\"\>", {10.263779183475206, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{14.833548122894136, 1.3626592797312487}, 
                0.14349054849314863]}, InsetBox["\<\"42\"\>", {14.833548122894136, 1.3626592797312487},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.4009798565191556, 14.40696101845656}, 
                0.14349054849314863]}, InsetBox["\<\"48\"\>", {1.4009798565191556, 14.40696101845656},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{14.937138120439121, 17.827652113513814}, 
                0.14349054849314863]}, InsetBox["\<\"49\"\>", {14.937138120439121, 17.827652113513814},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.3407498214263462, 3.1276332821049824}, 
                0.14349054849314863]}, InsetBox["\<\"50\"\>", {2.3407498214263462, 3.1276332821049824},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{20.194459979203447, 7.806415855644416}, 
                0.14349054849314863]}, InsetBox["\<\"51\"\>", {20.194459979203447, 7.806415855644416},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{13.09772189563278, 0.5015252496630218}, 
                0.14349054849314863]}, InsetBox["\<\"52\"\>", {13.09772189563278, 0.5015252496630218},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{12.176216132062716, 0.21722604092153652}, 
                0.14349054849314863]}, InsetBox["\<\"63\"\>", {12.176216132062716, 0.21722604092153652},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{20.304237919732483, 8.764315129606358}, 
                0.14349054849314863]}, InsetBox["\<\"64\"\>", {20.304237919732483, 8.764315129606358},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{1.6987771996065746, 3.898609443122659}, 
                0.14349054849314863]}, InsetBox["\<\"65\"\>", {1.6987771996065746, 3.898609443122659},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{14.016438806420753, 18.285287061822487}, 
                0.14349054849314863]}, InsetBox["\<\"66\"\>", {14.016438806420753, 18.285287061822487},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{1.9623296034574444, 15.27194581520168}, 
                0.14349054849314863]}, InsetBox["\<\"67\"\>", {1.9623296034574444, 15.27194581520168},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{11.227266029669035, 0.04865240299373319}, 
                0.14349054849314863]}, InsetBox["\<\"72\"\>", {11.227266029669035, 0.04865240299373319},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{20.290260221913872, 9.730138864145811}, 
                0.14349054849314863]}, InsetBox["\<\"73\"\>", {20.290260221913872, 9.730138864145811},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.1511134338012763, 4.737348388668494}, 
                0.14349054849314863]}, InsetBox["\<\"74\"\>", {1.1511134338012763, 4.737348388668494},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{13.054543594344665, 18.650748073341017}, 
                0.14349054849314863]}, InsetBox["\<\"75\"\>", {13.054543594344665, 18.650748073341017},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.614662009915979, 16.073981489019054}, 
                0.14349054849314863]}, InsetBox["\<\"76\"\>", {2.614662009915979, 16.073981489019054},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{13.990280981004855, 0.8770411506399292}, 
                0.14349054849314863]}, InsetBox["\<\"80\"\>", {13.990280981004855, 0.8770411506399292},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{19.99310504719213, 6.8712438141379515}, 
                0.14349054849314863]}, InsetBox["\<\"81\"\>", {19.99310504719213, 6.8712438141379515},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{3.0095456902918585, 2.410174259758529}, 
                0.14349054849314863]}, InsetBox["\<\"82\"\>", {3.0095456902918585, 2.410174259758529},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{15.81489270446832, 17.294502081874494}, 
                0.14349054849314863]}, 
              InsetBox["\<\"83\"\>", {15.81489270446832, 17.294502081874494},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.9379171051302571, 13.490616109324286}, 
                0.14349054849314863]}, InsetBox["\<\"84\"\>", {0.9379171051302571, 13.490616109324286},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{15.68983265709815, 1.8358008696906234}, 
                0.14349054849314863]}, InsetBox["\<\"89\"\>", {15.68983265709815, 1.8358008696906234},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{9.29433038482272, 0.010853219672373626}, 
                0.14349054849314863]}, InsetBox["\<\"90\"\>", {9.29433038482272, 0.010853219672373626},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{19.904859152437623, 11.62595788276326}, 
                0.14349054849314863]}, InsetBox["\<\"91\"\>", {19.904859152437623, 11.62595788276326},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.3734344428142222, 6.581057033558569}, 
                0.14349054849314863]}, InsetBox["\<\"92\"\>", {0.3734344428142222, 6.581057033558569},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{11.038641765774566, 19.09051805367099}, 
                0.14349054849314863]}, InsetBox["\<\"93\"\>", {11.038641765774566, 19.09051805367099},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{4.167452764422972, 17.438303423003397}, 
                0.14349054849314863]}, InsetBox["\<\"94\"\>", {4.167452764422972, 17.438303423003397},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{19.229244968125222, 5.118067236233883}, 
                0.14349054849314863]}, InsetBox["\<\"99\"\>", {19.229244968125222, 5.118067236233883},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{4.59021677546141, 1.2419754541881645}, 
                0.14349054849314863]}, InsetBox["\<\"100\"\>", {4.59021677546141, 1.2419754541881645},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{17.38361004914678, 15.959748651891305}, 
                0.14349054849314863]}, InsetBox["\<\"101\"\>", {17.38361004914678, 15.959748651891305},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.281071862666737, 11.558084019259981}, 
                0.14349054849314863]}, InsetBox["\<\"102\"\>", {0.281071862666737, 11.558084019259981},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{17.286675111960356, 2.966909900126957}, 
                0.14349054849314863]}, InsetBox["\<\"108\"\>", {17.286675111960356, 2.966909900126957},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{7.359564850110589, 0.27365725690786924}, 
                0.14349054849314863]}, InsetBox["\<\"109\"\>", {7.359564850110589, 0.27365725690786924},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{19.150155264370053, 13.466360509472322}, 
                0.14349054849314863]}, InsetBox["\<\"110\"\>", {19.150155264370053, 13.466360509472322},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.02046155955222595, 8.552931726131424}, 
                0.14349054849314863]}, InsetBox["\<\"111\"\>", {0.02046155955222595, 8.552931726131424},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{8.981069538520117, 19.134676829418787}, 
                0.14349054849314863]}, InsetBox["\<\"112\"\>", {8.981069538520117, 19.134676829418787},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{5.9786930767841575, 18.429647079974146}, 
                0.14349054849314863]}, InsetBox["\<\"113\"\>", {5.9786930767841575, 18.429647079974146},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{18.030655376545468, 3.603877371627675}, 
                0.14349054849314863]}, InsetBox["\<\"118\"\>", {18.030655376545468, 3.603877371627675},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{6.399726213515121, 0.4861378680109816}, 
                0.14349054849314863]}, InsetBox["\<\"119\"\>", {6.399726213515121, 0.4861378680109816},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{18.64913837141072, 14.349685481612745}, 
                0.14349054849314863]}, InsetBox["\<\"120\"\>", {18.64913837141072, 14.349685481612745},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{0., 9.55783143015119}, 0.14349054849314863]}, 
              InsetBox["\<\"121\"\>", {0., 9.55783143015119},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{7.959648612556011, 19.01110977119021}, 
                0.14349054849314863]}, InsetBox["\<\"122\"\>", {7.959648612556011, 19.01110977119021},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.735816343465263*^9, 3.7358446147713203`*^9, 3.735845339172633*^9, 
   3.7358507108406067`*^9, 3.735987898228805*^9, {3.7360815253768587`*^9, 
   3.730139657451126*^9}, 3.730150494616022*^9, 3.7635950834675922`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"52967e04-d37b-46de-b753-bf32f3c89b65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"BackupFilePath", "<>", "\"\<_Final.mx\>\""}], ",", 
    "\"\<Global`\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< << backup saved at: \>\"", " ", ",", 
    RowBox[{"BackupFilePath", "<>", "\"\<_Final.mx >>\>\""}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.735778761680724*^9, 3.735778765326605*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"19b2914f-97d1-48bf-836c-5cb8d2540dba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", "\<\"/home/knotkobold/PQM/10m5pt_Final.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", "/home/knotkobold/PQM/10m5pt_Final.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735778772219426*^9, 3.735815619134552*^9, 3.735845343633299*^9, {
   3.7359879139467583`*^9, 3.730139690240624*^9}, 3.730150517330825*^9, 
   3.763506560221455*^9, 3.7635951028676443`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"15be59ae-6f74-4675-96db-1a837ed4f4f8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"<<", 
  RowBox[{"(", 
   RowBox[{"BackupFilePath", "<>", "\"\<_Final.mx\>\""}], ")"}]}]], "Input",
 CellChangeTimes->{{3.735851376456059*^9, 
  3.7358513779051943`*^9}},ExpressionUUID->"48326c2e-c7b6-43d2-82ba-\
66ee068bfd6a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1319, 744},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Landscape",
"PaperSize"->{3369.75, 2384.25},
"PostScriptOutputFile"->"/home/knotkobold/print.pdf"},
FrontEndVersion->"11.3 for Linux ARM (32-bit) (May 23, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 814, 12, 98, "Title",ExpressionUUID->"107a71e7-8f52-4226-b132-0e967f30dd4e"],
Cell[1239, 29, 850, 15, 58, "Text",ExpressionUUID->"86714498-7fc8-46cf-bb82-16594a564408"],
Cell[CellGroupData[{
Cell[2114, 48, 530, 8, 68, "Section",ExpressionUUID->"220edbd4-55f4-4afb-bae0-68d014a1d1d5"],
Cell[CellGroupData[{
Cell[2669, 60, 1717, 40, 124, "Input",ExpressionUUID->"5ee26624-ad40-4b2b-903d-0a36c77b1bf8"],
Cell[4389, 102, 1044, 15, 35, "Output",ExpressionUUID->"d5d50127-f164-4281-8989-af2a8dd3dc38"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5482, 123, 503, 8, 68, "Section",ExpressionUUID->"4bc9b38f-fe8d-42e8-a59f-fb4922598a1c"],
Cell[CellGroupData[{
Cell[6010, 135, 764, 11, 31, "Input",ExpressionUUID->"b7515543-8eae-4fc5-9388-47692851d359"],
Cell[6777, 148, 5646, 85, 510, "Print",ExpressionUUID->"0763c5ad-e19a-45fc-815f-7035621f2b7a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12472, 239, 279, 4, 68, "Section",ExpressionUUID->"970886f6-1329-4384-87e2-13a1ca0afc1d"],
Cell[CellGroupData[{
Cell[12776, 247, 27196, 476, 1478, "Input",ExpressionUUID->"ceb78ccf-0901-4e46-8175-f921bce9f2a5"],
Cell[CellGroupData[{
Cell[39997, 727, 556, 9, 25, "Print",ExpressionUUID->"4c14065a-00e4-4d78-b35c-35627c62511c"],
Cell[40556, 738, 648, 13, 25, "Print",ExpressionUUID->"dbdd7e19-75b9-420b-8442-4a74955686a7"],
Cell[41207, 753, 672, 13, 25, "Print",ExpressionUUID->"630db81c-eb79-49f7-af89-1812b4768e4b"],
Cell[41882, 768, 1397, 25, 48, "Print",ExpressionUUID->"5213fae5-daad-4bc6-a46c-c2048d34f33f"],
Cell[43282, 795, 767, 16, 25, "Print",ExpressionUUID->"9d6000a3-92bb-457b-b30d-470e55888947"],
Cell[44052, 813, 767, 16, 25, "Print",ExpressionUUID->"479f8b8c-efdd-4660-baa1-727745562242"],
Cell[44822, 831, 664, 14, 25, "Print",ExpressionUUID->"484064ee-7d7a-4366-b00c-53a2b36f2b6a"],
Cell[45489, 847, 664, 14, 25, "Print",ExpressionUUID->"f57fe189-bdaf-4445-9c7e-e1c1bd77c445"],
Cell[46156, 863, 708, 15, 25, "Print",ExpressionUUID->"396278b0-e3f4-4d14-8266-d3a256be4120"],
Cell[46867, 880, 1722, 30, 48, "Print",ExpressionUUID->"16a34f7f-8c8f-449b-9bdc-8bd070cf232c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48650, 917, 475, 7, 68, "Section",ExpressionUUID->"ee2ac017-b048-432b-8672-4586c7aa34b1"],
Cell[CellGroupData[{
Cell[49150, 928, 179, 3, 31, "Input",ExpressionUUID->"d4ced5b7-fe5a-4f36-b7a4-df983ed81b5d"],
Cell[CellGroupData[{
Cell[49354, 935, 6292, 154, 40, "Print",ExpressionUUID->"268a79d7-1f78-4bb6-887b-93e2f7defb4e"],
Cell[55649, 1091, 2735, 51, 62, "Print",ExpressionUUID->"357fd804-546f-4ad8-bb09-03e4903b6a18"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58433, 1148, 225, 4, 31, "Input",ExpressionUUID->"7c54ebde-5c44-458f-94b4-c30b2c706ebf"],
Cell[58661, 1154, 5061, 102, 39, "Print",ExpressionUUID->"8bae65bd-fd9f-4aa2-8004-ba280863a188"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63759, 1261, 252, 4, 31, "Input",ExpressionUUID->"9f7d0df3-8207-4531-bcf9-eb8f09724e02"],
Cell[64014, 1267, 725, 12, 25, "Print",ExpressionUUID->"ba257aed-fd72-44d3-a516-8b4aa2fb788c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64776, 1284, 281, 5, 31, "Input",ExpressionUUID->"3875664d-6939-4b82-9425-86815fe70277"],
Cell[CellGroupData[{
Cell[65082, 1293, 1588, 26, 25, "Print",ExpressionUUID->"236d17ae-1380-461b-a976-6a14c4598624"],
Cell[66673, 1321, 1634, 28, 25, "Print",ExpressionUUID->"a569f8f8-2b89-47c0-a1bb-4970abbbb03f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68368, 1356, 452, 7, 68, "Section",ExpressionUUID->"5ac9d76c-6497-40e0-9aa2-35b70210b5a2"],
Cell[CellGroupData[{
Cell[68845, 1367, 1820, 44, 147, "Input",ExpressionUUID->"c71749df-b6bf-456a-abca-b1b62e425bac"],
Cell[CellGroupData[{
Cell[70690, 1415, 988, 19, 25, "Print",ExpressionUUID->"e88aa24f-6bbf-4d6b-bb9b-87e209d086ac"],
Cell[71681, 1436, 11699, 176, 119, "Print",ExpressionUUID->"477eeac2-050a-47a9-8a3b-e65872ccc3ba"],
Cell[83383, 1614, 951, 19, 25, "Print",ExpressionUUID->"f8faf134-df26-43fd-a239-879948639603"]
}, Open  ]]
}, Open  ]],
Cell[84361, 1637, 338, 8, 31, "Input",ExpressionUUID->"c8f356cf-c1bd-4838-96ff-96a7725f5932"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84736, 1650, 495, 7, 68, "Section",ExpressionUUID->"cc657d26-b697-4b53-83c5-b8f97eb97c53"],
Cell[CellGroupData[{
Cell[85256, 1661, 1022, 15, 78, "Input",ExpressionUUID->"3f33974c-1a9b-4765-acd0-6f3e74e8de22"],
Cell[86281, 1678, 3202, 64, 103, "Output",ExpressionUUID->"79161ff0-bdd7-460b-a725-7ef08ed71554"],
Cell[89486, 1744, 819, 12, 35, "Output",ExpressionUUID->"f1fc77ad-ded7-4107-a045-2822a829c19a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90342, 1761, 495, 8, 31, "Input",ExpressionUUID->"75bb4ee1-a7fb-4969-b0f0-72a1177e1182"],
Cell[90840, 1771, 68491, 1860, 915, "Output",ExpressionUUID->"9b26b9e1-42cd-4d62-b8d5-95ec547e4dd7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159368, 3636, 234, 4, 31, "Input",ExpressionUUID->"7a47035e-f67a-4729-9dca-a0050f9b2ff5"],
Cell[159605, 3642, 142761, 2960, 162, "Output",ExpressionUUID->"ac8436aa-3f51-4048-963f-c354ffb1c050"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302403, 6607, 695, 11, 31, "Input",ExpressionUUID->"3ff68ef1-6475-4112-8ce9-24b49547a4b9"],
Cell[303101, 6620, 714, 15, 25, "Print",ExpressionUUID->"e380fe2e-31aa-4a95-9b6b-cb569f18afa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303852, 6640, 402, 6, 31, "Input",ExpressionUUID->"2d5f4764-3954-4cab-bae3-02dc65013e4b"],
Cell[304257, 6648, 50947, 1033, 197, "Output",ExpressionUUID->"054c828c-abde-4f8b-9eb5-0f9d48cadb98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355241, 7686, 498, 8, 31, "Input",ExpressionUUID->"7dfdaaa0-4c20-4336-a55f-bddf285e48e0"],
Cell[355742, 7696, 166760, 3394, 1260, "Print",ExpressionUUID->"52967e04-d37b-46de-b753-bf32f3c89b65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[522539, 11095, 502, 12, 55, "Input",ExpressionUUID->"19b2914f-97d1-48bf-836c-5cb8d2540dba"],
Cell[523044, 11109, 589, 13, 25, "Print",ExpressionUUID->"15be59ae-6f74-4675-96db-1a837ed4f4f8"]
}, Open  ]],
Cell[523648, 11125, 250, 6, 31, "Input",ExpressionUUID->"48326c2e-c7b6-43d2-82ba-66ee068bfd6a"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/PQM1.0/6m9pt.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    566661,      11978]
NotebookOptionsPosition[    560042,      11848]
NotebookOutlinePosition[    560575,      11868]
CellTagsIndexPosition[    560532,      11865]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["6m9pt.nb", "Title",
 CellChangeTimes->{{3.683902871124304*^9, 3.68390290606082*^9}, {
   3.6839498343279467`*^9, 3.683949835151998*^9}, {3.684141648169284*^9, 
   3.684141649737145*^9}, {3.6841417156830883`*^9, 3.684141717706863*^9}, 
   3.685713748603252*^9, {3.721997299453223*^9, 3.721997308341963*^9}, {
   3.734435047793572*^9, 3.7344350596606903`*^9}, {3.734438345692878*^9, 
   3.734438345916757*^9}, {3.734438389983255*^9, 3.734438390227153*^9}, {
   3.734458955082519*^9, 3.734458958278798*^9}, {3.734521986162489*^9, 
   3.734521986541957*^9}, {3.735477729478283*^9, 3.7354777392023*^9}, {
   3.735515325784783*^9, 3.735515327786469*^9}, {3.7355631542122993`*^9, 
   3.73556315582952*^9}, {3.735778965150041*^9, 
   3.7301349049878693`*^9}},ExpressionUUID->"6caaac7e-b001-478f-bd9e-\
3cfe48946c8e"],

Cell["\<\
Description: 
We compute the peculiar modules for the (6,-9)-pretzel tangle (case n=3,m=4 \
in the peculiar modules paper).\
\>", "Text",
 CellChangeTimes->{{3.683950109886711*^9, 3.68395027867488*^9}, {
   3.683950357452958*^9, 3.683950446367662*^9}, 3.6857137535923758`*^9, {
   3.721997336851955*^9, 3.721997354905903*^9}, {3.7344350651940107`*^9, 
   3.734435098201968*^9}, {3.734438343972773*^9, 3.734438344231786*^9}, {
   3.734438392035844*^9, 3.7344383923106728`*^9}, {3.7344589609664927`*^9, 
   3.7344589710726843`*^9}, {3.7345219895385733`*^9, 
   3.7345220543412313`*^9}, {3.7354777476831093`*^9, 3.73547777288273*^9}, {
   3.735515332895157*^9, 3.7355153583703413`*^9}, {3.735563117000121*^9, 
   3.735563147159915*^9}, {3.735778969936661*^9, 
   3.730134738637445*^9}},ExpressionUUID->"8ab1a805-1218-49d7-a373-\
4804984830c9"],

Cell[CellGroupData[{

Cell["Setup for backups", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
   3.6839024516165123`*^9, 3.683902475521956*^9}, {3.68390335323253*^9, 
   3.683903371168364*^9}, {3.683949830312366*^9, 3.683949830550836*^9}, {
   3.685186908447523*^9, 3.6851869085320377`*^9}, {3.685187100587757*^9, 
   3.685187104979512*^9}, {3.685187153661024*^9, 3.68518716342925*^9}, {
   3.685198090550712*^9, 3.6851980924296083`*^9}, 
   3.68519813049438*^9},ExpressionUUID->"9501901d-8af8-447d-9c17-\
e2484052fd36"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"BackupFilePath", "=", 
      RowBox[{"<", 
       RowBox[{"path", " ", "for", " ", "backup"}], ">"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"To", " ", "save", " ", "all", " ", "variables"}]}], ",", " ", 
    RowBox[{
     RowBox[{"use", ":", " ", 
      RowBox[{"DumpSave", "[", 
       RowBox[{
        RowBox[{"BackupFilePath", "<>", "\"\<.mx\>\""}], ",", 
        "\"\<Global`\>\""}], "]"}]}], ";", "\n", 
     RowBox[{
     "To", " ", "load", " ", "all", " ", "variables", " ", "from", " ", 
      "this", " ", "file"}]}], ",", " ", 
    RowBox[{
     RowBox[{"use", ":", " ", 
      RowBox[{"<<", 
       RowBox[{"(", 
        RowBox[{"BackupFilePath", "<>", "\"\<.mx\>\""}], ")"}]}]}], ";"}]}], 
   "\[IndentingNewLine]", "*)"}], "\n", 
  RowBox[{"BackupFilePath", "=", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<\>\"", "<>", 
    RowBox[{"StringDrop", "[", 
     RowBox[{
      RowBox[{"FileNameTake", "[", 
       RowBox[{"NotebookFileName", "[", "]"}], "]"}], ",", 
      RowBox[{"-", "3"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.685187085220419*^9, 3.685187085619646*^9}, {
   3.685187115996806*^9, 3.685187117420495*^9}, {3.685187180166778*^9, 
   3.685187271160758*^9}, {3.6851876607312403`*^9, 3.685187679762589*^9}, {
   3.6851877211005583`*^9, 3.6851878014470453`*^9}, {3.685188020564032*^9, 
   3.685188024022112*^9}, {3.6851880573745403`*^9, 3.6851882124099407`*^9}, {
   3.685188243804207*^9, 3.6851882507369843`*^9}, {3.685202300849607*^9, 
   3.68520234868612*^9}, 3.722004361789242*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"b159fecc-1b60-4e2b-9b68-0422e05d98d1"],

Cell[BoxData["\<\"/home/knotkobold/PQM/6m9pt\"\>"], "Output",
 CellChangeTimes->{
  3.735687183277158*^9, 3.7357342524956503`*^9, 3.735737714928472*^9, 
   3.735738794054707*^9, 3.73576789079675*^9, 3.735768382857789*^9, 
   3.735771051998982*^9, 3.735771211840469*^9, 3.735778677601116*^9, 
   3.7357789775794888`*^9, {3.735781529819922*^9, 3.7357815380311003`*^9}, 
   3.735781894964966*^9, 3.7358109816528254`*^9, 3.7358120543781843`*^9, 
   3.735813255670651*^9, 3.735813635877598*^9, 3.7358318062106867`*^9, 
   3.735845062198689*^9, 3.735845188577664*^9, 3.735845227671289*^9, 
   3.735850603861816*^9, 3.7358528859011602`*^9, 3.7359876360258303`*^9, 
   3.736079137611796*^9, {3.736080913335663*^9, 3.730134741829747*^9}, 
   3.730139228675866*^9, 3.7634967662295856`*^9, 3.7635924824025183`*^9, 
   3.763595671815114*^9, 3.763596099879094*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"5f679d01-6b65-41ff-9063-e8505e207bdb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load package PQM.m", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.68390335323253*^9, 
  3.683903371168364*^9}, {3.683949830312366*^9, 3.683949830550836*^9}, {
  3.685186908447523*^9, 3.6851869085320377`*^9}, {3.685198191575903*^9, 
  3.685198207056624*^9}, {3.735557465660816*^9, 3.735557466593074*^9}, {
  3.735568413397132*^9, 
  3.735568413792287*^9}},ExpressionUUID->"022b9312-03f1-491d-8a94-\
c3b3c9121630"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "\"\</home/knotkobold/PQM/PQM1.0.m\>\""}]], "Input",
 CellChangeTimes->{{3.7234157660847197`*^9, 3.723415778527389*^9}, {
   3.72366717098398*^9, 3.723667171647027*^9}, {3.723738020904642*^9, 
   3.723738022568219*^9}, {3.723753564638088*^9, 3.723753564806628*^9}, 
   3.723938482922879*^9, {3.727009509359693*^9, 3.727009523401498*^9}, 
   3.733605360707992*^9, {3.733609001704913*^9, 3.733609001835444*^9}, {
   3.733755340564538*^9, 3.7337553407648487`*^9}, {3.734435021611693*^9, 
   3.734435029450039*^9}, {3.735477781914023*^9, 3.735477786472728*^9}, {
   3.735557469880583*^9, 3.735557482253549*^9}, {3.763595678048964*^9, 
   3.7635956972421713`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"e40e4299-6fa8-4cef-b66a-37b46ea91c96"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This is PQM.m, version 1.0, \\na tool for computing peculiar \
modules for 4-ended tangles,\\nwritten in Mathematica 10.3.1.0 for Linux x86 \
(64-bit). \\nFor more background on peculiar modules for 4-ended tangles, see\
\\n\\n   [Zib17] C.B. Zibrowius, \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"Peculiar modules for 4-ended tangles\"\>",
    StripOnInput->False,
    FontSlant->Italic], 
   "\[InvisibleSpace]", "\<\", arXiv: 1712.05050v2. \\n\\nFor questions, \
suggestions or comments, please email claudius.zibrowius-deleteme\"\>", 
   "\[InvisibleSpace]", "\<\"@\"\>", 
   "\[InvisibleSpace]", "\<\"posteo.net. \\n\\n    Copyright (C) 2019 \
Claudius Zibrowius\\n\\n    This program is free software: you can \
redistribute it and/or modify\\n    it under the terms of the GNU Affero \
General Public License as published by\\n    the Free Software Foundation, \
either version 3 of the License, or\\n    (at your option) any later version.\
\\n\\n    This program is distributed in the hope that it will be useful,\\n  \
  but WITHOUT ANY WARRANTY; without even the implied warranty of\\n    \
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the\\n    GNU \
Affero General Public License for more details.\\n\\n    You should have \
received a copy of the GNU Affero General Public License\\n    along with \
this program.  If not, see <http://www.gnu.org/licenses/>.\"\>"}],
  SequenceForm[
  "This is PQM.m, version 1.0, \na tool for computing peculiar modules for \
4-ended tangles,\nwritten in Mathematica 10.3.1.0 for Linux x86 (64-bit). \n\
For more background on peculiar modules for 4-ended tangles, see\n\n   \
[Zib17] C.B. Zibrowius, ", 
   Style["Peculiar modules for 4-ended tangles", Italic], 
   ", arXiv: 1712.05050v2. \n\nFor questions, suggestions or comments, please \
email claudius.zibrowius-deleteme", "@", 
   "posteo.net. \n\n    Copyright (C) 2019 Claudius Zibrowius\n\n    This \
program is free software: you can redistribute it and/or modify\n    it under \
the terms of the GNU Affero General Public License as published by\n    the \
Free Software Foundation, either version 3 of the License, or\n    (at your \
option) any later version.\n\n    This program is distributed in the hope \
that it will be useful,\n    but WITHOUT ANY WARRANTY; without even the \
implied warranty of\n    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. \
 See the\n    GNU Affero General Public License for more details.\n\n    You \
should have received a copy of the GNU Affero General Public License\n    \
along with this program.  If not, see <http://www.gnu.org/licenses/>."],
  Editable->False]], "Print",
 CellChangeTimes->{3.763595698105908*^9, 3.7635961016912127`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"4710dd22-311e-4e1a-ae54-8e2ef1f3c768"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input data from nice Heegaard diagram", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.723672617767543*^9, 
  3.723672620817971*^9}},ExpressionUUID->"ac38cf7f-4d6f-49f5-9f3b-\
c9eb7a07b48b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"regionsInput", "=", " ", 
   TagBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "2", "1", "15", "13"},
        {"2", "3", "2", "13", "12"},
        {"3", "4", "3", "12", "11"},
        {"4", "5", "4", "11", "10"},
        {"5", "6", "5", "10", "9"},
        {"6", "7", "6", "9", "8"},
        {"7", "42", "7", "8", "41"},
        {"8", "43", "42", "41", "40"},
        {"9", "44", "43", "40", "39"},
        {"10", "45", "44", "39", "38"},
        {"11", "46", "45", "38", "37"},
        {"12", "47", "46", "37", "36"},
        {"13", "48", "47", "36", "35"},
        {"14", "49", "48", "35", "34"},
        {"15", "50", "49", "34", "33"},
        {"16", "51", "50", "33", "32"},
        {"17", "52", "51", "32", "31"},
        {"18", "53", "52", "31", "30"},
        {"19", "54", "53", "30", "29"},
        {"20", "55", "54", "29", "28"},
        {"21", "56", "55", "28", "27"},
        {"22", "57", "56", "27", "26"},
        {"23", "58", "57", "26", "25"},
        {"24", "59", "58", "25", "24"},
        {"25", "60", "59", "24", "23"},
        {"26", "61", "60", "23", "22"},
        {"27", "62", "61", "22", "21"},
        {"28", "63", "62", "21", "20"},
        {"29", "64", "63", "20", "19"},
        {"30", "65", "64", "19", "18"},
        {"31", "66", "65", "18", "17"},
        {"32", "67", "66", "17", "16"},
        {"33", "69", "68", "14", "74"},
        {"34", "70", "69", "74", "73"},
        {"35", "71", "70", "73", "72"},
        {"36", "72", "71", "\[Placeholder]", "\[Placeholder]"},
        {"37", "44", "45", "\[Placeholder]", "\[Placeholder]"},
        {"38", "43", "44", "45", "46"},
        {"39", "42", "43", "46", "47"},
        {"40", "7", "42", "47", "48"},
        {"41", "39", "40", "49", "50"},
        {"42", "38", "39", "50", "51"},
        {"43", "37", "38", "51", "52"},
        {"44", "36", "37", "52", "53"},
        {"45", "35", "36", "53", "54"},
        {"46", "34", "35", "54", "55"},
        {"47", "33", "34", "55", "56"},
        {"48", "32", "33", "56", "57"},
        {"49", "31", "32", "57", "58"},
        {"50", "30", "31", "58", "59"},
        {"51", "29", "30", "59", "60"},
        {"52", "28", "29", "60", "61"},
        {"53", "27", "28", "61", "62"},
        {"54", "26", "27", "62", "63"},
        {"55", "25", "26", "63", "64"},
        {"56", "24", "25", "64", "65"},
        {"57", "23", "24", "65", "66"},
        {"58", "22", "23", "66", "67"},
        {"59", "21", "22", "67", "68"},
        {"60", "20", "21", "68", "69"},
        {"61", "19", "20", "69", "70"},
        {"62", "18", "19", "70", "71"},
        {"63", "17", "18", "71", "72"},
        {"64", "16", "17", "72", "73"},
        {"65", "15", "16", "73", "74"},
        {"66", "13", "15", "74", "14"},
        {"67", "12", "13", "14", "1"},
        {"68", "11", "12", "1", "2"},
        {"69", "10", "11", "2", "3"},
        {"70", "9", "10", "3", "4"},
        {"71", "8", "9", "4", "5"},
        {"72", "41", "8", "5", "6"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"alphasInput", "=", 
    RowBox[{"(", GridBox[{
       {"1", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", 
            ",", "14"}], "}"}], ",", 
          RowBox[{"Range", "[", 
           RowBox[{"42", ",", "74"}], "]"}]}], "]"}]},
       {"2", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13"}], "}"}],
           ",", 
          RowBox[{"Range", "[", 
           RowBox[{"15", ",", "41"}], "]"}]}], "]"}]}
      }], ")"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betasInput", "=", 
   RowBox[{"(", GridBox[{
      {"1", 
       RowBox[{"{", 
        RowBox[{
        "73", ",", "70", ",", "16", ",", "67", ",", "19", ",", "64", ",", 
         "22", ",", "61", ",", "25", ",", "58", ",", "28", ",", "55", ",", 
         "31", ",", "52", ",", "34", ",", "49", ",", "37", ",", "46", ",", 
         "40", ",", "43"}], "}"}]},
      {"2", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", "74", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "73", ",", "70", ",", "16", ",", "67", ",", "19", ",", "64", ",", 
           "22", ",", "61", ",", "25", ",", "58", ",", "28", ",", "55", ",", 
           "31", ",", "52", ",", "34", ",", "49", ",", "37", ",", "46", ",", 
           "40", ",", "43"}], "}"}]}], "]"}]}
     }], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cancellationSortListInput", "=", 
   TagBox[
    RowBox[{"{", "}"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphaArcs", "=", 
   RowBox[{"(", GridBox[{
      {"\"\<a\>\"", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", "6"}], "]"}]},
      {"\"\<b\>\"", 
       RowBox[{"{", 
        RowBox[{"7", ",", "42", ",", "43", ",", "44"}], "}"}]},
      {"\"\<c\>\"", 
       RowBox[{"Range", "[", 
        RowBox[{"45", ",", "71"}], "]"}]},
      {"\"\<d\>\"", 
       RowBox[{"{", 
        RowBox[{"72", ",", "73", ",", "74", ",", "14"}], "}"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basepointRegions", "=", 
   RowBox[{"(", GridBox[{
      {"6", "p", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], 
       RowBox[{"-", "2"}]},
      {"10", "p", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], 
       RowBox[{"-", "2"}]},
      {"36", "p", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], 
       RowBox[{"-", "2"}]},
      {"67", "q", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], 
       RowBox[{"-", "2"}]},
      {"37", "q", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], 
       RowBox[{"-", "2"}]},
      {"63", "q", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], 
       RowBox[{"-", "2"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"multiplicity0Regions", "=", 
   RowBox[{"(", GridBox[{
      {"73", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"15", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"67", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "68"}], "}"}]}], "}"}], 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], 
       RowBox[{"-", "4"}]},
      {"74", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"49", ",", "40"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"41", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "48"}], "}"}]}], "}"}], 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], 
       RowBox[{"-", "4"}]}
     }], ")"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{"Step1Preparation", ";"}]}], "Input",
 CellChangeTimes->{{3.6497530722503233`*^9, 3.6497531640105715`*^9}, {
   3.649753200182641*^9, 3.6497532306203814`*^9}, {3.649753295437089*^9, 
   3.6497537205584044`*^9}, {3.649753809663501*^9, 3.6497540947948093`*^9}, {
   3.64975417591745*^9, 3.6497544232615967`*^9}, {3.649754582102682*^9, 
   3.6497546193148108`*^9}, {3.6497597447969356`*^9, 3.649759820857286*^9}, {
   3.6497598739923253`*^9, 3.6497600406208553`*^9}, {3.6498348056844025`*^9, 
   3.649834809398615*^9}, {3.6500118158196554`*^9, 3.6500119552486305`*^9}, {
   3.6500120907763824`*^9, 3.650012100424934*^9}, {3.6500121318167295`*^9, 
   3.6500121752402134`*^9}, {3.650012235023633*^9, 3.6500124904712434`*^9}, {
   3.6500125549099293`*^9, 3.6500135229893*^9}, {3.6500137752877307`*^9, 
   3.6500137980100307`*^9}, {3.650014346297391*^9, 3.6500144942018504`*^9}, {
   3.651649531551473*^9, 3.651649715648744*^9}, {3.651649748025792*^9, 
   3.651650111090334*^9}, {3.651650146439418*^9, 3.6516501589804354`*^9}, {
   3.651650192001482*^9, 3.651650433735837*^9}, {3.6516504753718996`*^9, 
   3.6516519704441*^9}, {3.651652054997223*^9, 3.651652060628233*^9}, {
   3.6519345605327864`*^9, 3.6519345810648155`*^9}, {3.6519358757890897`*^9, 
   3.6519358917171125`*^9}, {3.6519359368331766`*^9, 
   3.6519359370731773`*^9}, {3.651935978236236*^9, 3.6519360167562904`*^9}, {
   3.651936124565445*^9, 3.651936172629513*^9}, {3.651936220229581*^9, 
   3.6519362497016225`*^9}, {3.651936345052758*^9, 3.651937012110732*^9}, {
   3.6519370562627954`*^9, 3.651937314038168*^9}, {3.651937665336673*^9, 
   3.651937669427678*^9}, {3.6519377101977406`*^9, 3.651937863584965*^9}, {
   3.651937897214015*^9, 3.6519381861784363`*^9}, {3.6519382217124863`*^9, 
   3.6519384265657835`*^9}, {3.6519384666458426`*^9, 3.651938520239919*^9}, {
   3.6519385515209646`*^9, 3.6519388240813603`*^9}, {3.651938855954406*^9, 
   3.6519388862824492`*^9}, {3.6519392745537353`*^9, 
   3.6519392799437428`*^9}, {3.6519393372788243`*^9, 
   3.6519393914219007`*^9}, {3.651939423092946*^9, 3.6519395761171694`*^9}, {
   3.651939612384222*^9, 3.651939714064367*^9}, {3.65193975111042*^9, 
   3.6519399760747414`*^9}, {3.651941430807907*^9, 3.6519414332769117`*^9}, {
   3.651945362054637*^9, 3.651945363210703*^9}, {3.6519454225397882`*^9, 
   3.6519455694779973`*^9}, {3.651945720107213*^9, 3.6519457916863155`*^9}, {
   3.6519458487563953`*^9, 3.651945862358415*^9}, {3.651945927406509*^9, 
   3.651946006478621*^9}, {3.6519460579536943`*^9, 3.6519461737618604`*^9}, {
   3.651946204178903*^9, 3.651946227686937*^9}, {3.651946265880993*^9, 
   3.6519466589295626`*^9}, {3.651946690234609*^9, 3.6519467289476686`*^9}, {
   3.6519467600477147`*^9, 3.651946934603969*^9}, {3.6519469707200203`*^9, 
   3.6519470228180943`*^9}, {3.6519472390614033`*^9, 
   3.6519472412114067`*^9}, {3.6519472854534683`*^9, 
   3.6519473691605873`*^9}, {3.651948557668288*^9, 3.651948558138289*^9}, {
   3.6523417291331387`*^9, 3.652341766577015*^9}, {3.652343691754648*^9, 
   3.652343701715831*^9}, {3.65234386740432*^9, 3.6523439446431303`*^9}, {
   3.652344032687261*^9, 3.6523440596433907`*^9}, {3.652358747272119*^9, 
   3.652358986818255*^9}, {3.6523590916238422`*^9, 3.652359092089066*^9}, {
   3.652378686654628*^9, 3.652378730052348*^9}, {3.652378811671297*^9, 
   3.652378858709206*^9}, {3.6523789541849403`*^9, 3.65237921139062*^9}, 
   3.652379257576953*^9, {3.652507866916305*^9, 3.652507867239162*^9}, {
   3.6527159962477207`*^9, 3.652716042325199*^9}, {3.652716363312395*^9, 
   3.65271680328963*^9}, {3.6527169177729797`*^9, 3.652716918059433*^9}, {
   3.652717303055015*^9, 3.65271730330694*^9}, {3.652790736845571*^9, 
   3.65279074215808*^9}, {3.652790774966799*^9, 3.652790789743931*^9}, 
   3.653124165618794*^9, 3.653125890605195*^9, {3.6534471181783257`*^9, 
   3.653447122852326*^9}, {3.6534471620035152`*^9, 3.653447327499275*^9}, {
   3.653447448194496*^9, 3.6534478276643457`*^9}, {3.653447881673066*^9, 
   3.6534480504974194`*^9}, {3.653448089596459*^9, 3.653448208613467*^9}, {
   3.653448239094824*^9, 3.653449345615569*^9}, {3.653449384296937*^9, 
   3.653449507080082*^9}, {3.653449554328115*^9, 3.653449742551841*^9}, {
   3.653449805976263*^9, 3.653449861005069*^9}, {3.653449898022132*^9, 
   3.653450094006476*^9}, {3.653450148433264*^9, 3.653450416688586*^9}, {
   3.653450457907782*^9, 3.6534505694720583`*^9}, {3.653450608674986*^9, 
   3.653450773591426*^9}, {3.653450808496027*^9, 3.653450926856135*^9}, {
   3.6534509667392807`*^9, 3.653451123128397*^9}, {3.6534511645267897`*^9, 
   3.653451624907023*^9}, {3.653451768110091*^9, 3.653451773589279*^9}, {
   3.653645392293866*^9, 3.653645459559637*^9}, {3.653645700349249*^9, 
   3.6536458264115257`*^9}, {3.653645860138418*^9, 3.653646117204277*^9}, {
   3.6536462030397873`*^9, 3.653646512275378*^9}, {3.6536491677669697`*^9, 
   3.6536491695033207`*^9}, {3.653649648307026*^9, 3.653649650931691*^9}, {
   3.6539023990312862`*^9, 3.6539024120716743`*^9}, {3.654001721429076*^9, 
   3.654001725411331*^9}, {3.654001834747726*^9, 3.654001838677055*^9}, {
   3.654001886392312*^9, 3.6540018902218723`*^9}, {3.654001924972046*^9, 
   3.6540019274664392`*^9}, {3.654002021825857*^9, 3.654002050814403*^9}, {
   3.6540020837955217`*^9, 3.654002209262237*^9}, {3.654080975998732*^9, 
   3.654080986792881*^9}, {3.6540841797305727`*^9, 3.654084580791286*^9}, {
   3.654084647424561*^9, 3.654084938895278*^9}, {3.654084975695881*^9, 
   3.654085188005872*^9}, {3.654189112984047*^9, 3.6541891306026983`*^9}, {
   3.654279101274822*^9, 3.654279110214291*^9}, 3.670226470106555*^9, 
   3.672564778125291*^9, {3.6736107144428673`*^9, 3.67361071673802*^9}, {
   3.673610785955585*^9, 3.67361135996733*^9}, {3.673773958449003*^9, 
   3.67377396487294*^9}, {3.673886685926611*^9, 3.6738866862138453`*^9}, {
   3.6738885485791597`*^9, 3.673888548784831*^9}, 3.67532364078561*^9, 
   3.675510019026894*^9, 3.675510051233177*^9, 3.6755754684527073`*^9, {
   3.675580786025653*^9, 3.67558086913097*^9}, {3.675591097902276*^9, 
   3.675591098195758*^9}, {3.67559116628647*^9, 3.6755911669263783`*^9}, {
   3.6755911999068737`*^9, 3.675591200173562*^9}, {3.6755915244292*^9, 
   3.6755918989747963`*^9}, {3.675592002522607*^9, 3.675592022435896*^9}, {
   3.675592089113963*^9, 3.675592089701181*^9}, {3.675593425511962*^9, 
   3.675593429599656*^9}, {3.675593470474856*^9, 3.6755935621622753`*^9}, {
   3.675595252252369*^9, 3.675595317034992*^9}, {3.675681759366687*^9, 
   3.675681806490787*^9}, {3.675851569617619*^9, 3.675851637197174*^9}, {
   3.6759226733014708`*^9, 3.675922683031599*^9}, {3.675924874544126*^9, 
   3.6759250783099422`*^9}, {3.675925765316263*^9, 3.675925853845504*^9}, {
   3.6759386639242983`*^9, 3.6759387209604273`*^9}, {3.6759584239651003`*^9, 
   3.6759585214012747`*^9}, {3.675958553821933*^9, 3.675958570771214*^9}, {
   3.6759600153765717`*^9, 3.675960057712853*^9}, {3.6759602372898693`*^9, 
   3.675960242562107*^9}, {3.6759602873497257`*^9, 3.6759603900916567`*^9}, {
   3.6759604399252377`*^9, 3.675960446607627*^9}, 3.676005272937895*^9, 
   3.6760053240393467`*^9, 3.676021482545515*^9, {3.676021560052281*^9, 
   3.676022127436892*^9}, {3.676022216512494*^9, 3.6760229843015423`*^9}, {
   3.676023177212393*^9, 3.676023546449527*^9}, {3.676024271478404*^9, 
   3.676024603324912*^9}, {3.676024665484136*^9, 3.676024782787224*^9}, {
   3.676024854119236*^9, 3.6760248640841513`*^9}, {3.6760250088069153`*^9, 
   3.676025057439742*^9}, {3.676025249390964*^9, 3.6760253009161587`*^9}, {
   3.676025343840477*^9, 3.676025454046672*^9}, {3.676119221103794*^9, 
   3.676119228237918*^9}, {3.6761193013380613`*^9, 3.676119510407556*^9}, {
   3.676119543752206*^9, 3.676119727419374*^9}, {3.676119761094864*^9, 
   3.676119890665061*^9}, {3.676120078015214*^9, 3.676120083406232*^9}, {
   3.676121221198847*^9, 3.676121921702248*^9}, {3.6761219691023912`*^9, 
   3.676122334365264*^9}, {3.676122380870414*^9, 3.676122406798971*^9}, {
   3.67612244311215*^9, 3.6761225221941767`*^9}, {3.676122639453322*^9, 
   3.676122939279006*^9}, {3.676123227018145*^9, 3.676123257096648*^9}, {
   3.6761237135454493`*^9, 3.676123734364585*^9}, {3.6761250122199507`*^9, 
   3.676125012376691*^9}, {3.676125176189796*^9, 3.67612517638523*^9}, {
   3.677676312748744*^9, 3.677676327903968*^9}, {3.677676991863443*^9, 
   3.67767729526375*^9}, {3.677677333016506*^9, 3.677677490646119*^9}, {
   3.677677523157702*^9, 3.677677667586739*^9}, {3.677677718868541*^9, 
   3.6776778204809504`*^9}, {3.677677873168643*^9, 3.677677927030601*^9}, {
   3.67767796875508*^9, 3.6776780297813463`*^9}, {3.677678064052412*^9, 
   3.677678451162526*^9}, {3.677678660504642*^9, 3.677678916339388*^9}, {
   3.67767894672374*^9, 3.6776792507558193`*^9}, {3.6776793205431004`*^9, 
   3.677679488099471*^9}, {3.677679533149323*^9, 3.677679754394271*^9}, 
   3.677681168910832*^9, {3.678722500020762*^9, 3.678722518955509*^9}, {
   3.6787230661747*^9, 3.678723242930275*^9}, {3.678723283137291*^9, 
   3.67872332957576*^9}, {3.678723365853586*^9, 3.67872383272751*^9}, {
   3.6787238948014593`*^9, 3.6787239608564997`*^9}, {3.678724796691175*^9, 
   3.678724820003809*^9}, {3.67872485860867*^9, 3.678724868788558*^9}, {
   3.678729313739044*^9, 3.67872933221128*^9}, {3.6787294763543367`*^9, 
   3.6787299065469646`*^9}, {3.6787300710280848`*^9, 3.678730071422598*^9}, {
   3.678730322495199*^9, 3.678730323785355*^9}, {3.6787303950068274`*^9, 
   3.678730395674675*^9}, {3.678765758197289*^9, 3.678766381340143*^9}, {
   3.67876643099756*^9, 3.6787665616908283`*^9}, {3.678768317890379*^9, 
   3.678768318508003*^9}, {3.678768423156954*^9, 3.6787684278849363`*^9}, {
   3.678768509959207*^9, 3.6787685197194843`*^9}, {3.678768553818428*^9, 
   3.678768554569421*^9}, {3.678768589208424*^9, 3.678769290619643*^9}, {
   3.678769326536812*^9, 3.678769428639135*^9}, {3.678769493829928*^9, 
   3.678769509433446*^9}, {3.678769549578459*^9, 3.678769590779674*^9}, {
   3.6787704361854763`*^9, 3.678770641273473*^9}, {3.678773223101853*^9, 
   3.678773239704031*^9}, 3.679373090029645*^9, {3.683894359412177*^9, 
   3.683894407306477*^9}, {3.6838945110481052`*^9, 3.6838945173890753`*^9}, 
   3.68389683590415*^9, {3.683901863456834*^9, 3.683901890387862*^9}, 
   3.6839019752670717`*^9, {3.683902018178482*^9, 3.683902048968762*^9}, {
   3.683902118716179*^9, 3.6839021222572412`*^9}, {3.683902287755432*^9, 
   3.683902287917288*^9}, {3.683906644387364*^9, 3.6839066446741962`*^9}, {
   3.68390670210072*^9, 3.68390670236974*^9}, {3.68398447852845*^9, 
   3.6839844790536222`*^9}, {3.684038701674336*^9, 3.684038706669203*^9}, {
   3.685188570586812*^9, 3.685188599093625*^9}, {3.685189608057357*^9, 
   3.685189623863472*^9}, {3.6851900509380713`*^9, 3.685190072082631*^9}, {
   3.685190109244026*^9, 3.685190247420245*^9}, {3.685190334233671*^9, 
   3.685190360919217*^9}, {3.685197303680831*^9, 3.6851973889965363`*^9}, {
   3.685197420990172*^9, 3.685197617340919*^9}, {3.6851976971770067`*^9, 
   3.685197772978985*^9}, {3.685197845150587*^9, 3.685197845392006*^9}, {
   3.685713782727233*^9, 3.685713833952775*^9}, {3.685713879256155*^9, 
   3.685713945014422*^9}, 3.7219974339670343`*^9, {3.721997480722775*^9, 
   3.72199759374489*^9}, {3.7219976343971233`*^9, 3.721997668078792*^9}, {
   3.721997880708281*^9, 3.721998366232369*^9}, {3.7219983997312*^9, 
   3.721998483675221*^9}, {3.7219985177249117`*^9, 3.721998666328614*^9}, {
   3.72199870451763*^9, 3.721998852162629*^9}, {3.7219989768556213`*^9, 
   3.721999314925338*^9}, {3.7219993809372168`*^9, 3.721999556335834*^9}, {
   3.7219995994835443`*^9, 3.721999640717476*^9}, {3.721999680206262*^9, 
   3.721999815449955*^9}, {3.721999849009622*^9, 3.72199993768156*^9}, {
   3.722000003359634*^9, 3.722000127720542*^9}, {3.7220001857021008`*^9, 
   3.72200018592206*^9}, 3.722000420628166*^9, {3.7220005898027287`*^9, 
   3.722000592532983*^9}, {3.722000644255308*^9, 3.722000656138236*^9}, {
   3.722007870852025*^9, 3.722007898780375*^9}, {3.722017503370961*^9, 
   3.722017640662939*^9}, {3.722017682239951*^9, 3.722017693201975*^9}, {
   3.722020227197534*^9, 3.722020231005019*^9}, 3.722092908273079*^9, {
   3.722093080740468*^9, 3.722093082114749*^9}, {3.723415790787979*^9, 
   3.723416404706965*^9}, {3.723416468889824*^9, 3.723416579911195*^9}, {
   3.7234168569572897`*^9, 3.723416963499167*^9}, {3.7234170042668467`*^9, 
   3.7234171977293*^9}, {3.723417239503413*^9, 3.723417295022846*^9}, {
   3.72341734144635*^9, 3.723417401530109*^9}, {3.723417586311758*^9, 
   3.7234177313962584`*^9}, {3.723419287106214*^9, 3.723419294199361*^9}, {
   3.7236660878025618`*^9, 3.723666172431576*^9}, {3.723666208944489*^9, 
   3.723666307629771*^9}, {3.723666382623555*^9, 3.723666386365075*^9}, {
   3.72366642274685*^9, 3.7236664291071663`*^9}, {3.7236673903259783`*^9, 
   3.723667419912175*^9}, {3.723667701841367*^9, 3.723667702282302*^9}, {
   3.723671437179936*^9, 3.723671437416304*^9}, {3.7236715720246267`*^9, 
   3.723671638070697*^9}, {3.7236725777781353`*^9, 3.7236725785813313`*^9}, {
   3.723735551982193*^9, 3.7237355555417223`*^9}, {3.7237356138966846`*^9, 
   3.723735617299025*^9}, 3.723743811664345*^9, 3.7237440060110292`*^9, {
   3.7237447285835342`*^9, 3.723744742579185*^9}, 3.723744777957954*^9, {
   3.7237451468981533`*^9, 3.7237451500506773`*^9}, {3.723745374913101*^9, 
   3.723745423872678*^9}, {3.7237455307223663`*^9, 3.72374553724334*^9}, 
   3.723745789739831*^9, {3.7237547633137407`*^9, 3.7237547638962107`*^9}, {
   3.72375704654773*^9, 3.7237570471620703`*^9}, {3.7239315100745687`*^9, 
   3.7239315506807203`*^9}, {3.723931610804687*^9, 3.723931643900478*^9}, {
   3.7239335833035192`*^9, 3.723933584503089*^9}, {3.724018466512412*^9, 
   3.72401846682948*^9}, 3.7240206729222603`*^9, {3.724022507992247*^9, 
   3.724022510370962*^9}, {3.7270095310591516`*^9, 3.7270095312158318`*^9}, {
   3.7270209634364357`*^9, 3.72702096567369*^9}, {3.733605695189417*^9, 
   3.733605704871434*^9}, {3.733605872125587*^9, 3.733605914441181*^9}, {
   3.733606010308193*^9, 3.7336061088104763`*^9}, {3.733606141203178*^9, 
   3.733606371008328*^9}, {3.7336064236227207`*^9, 3.733606622722334*^9}, {
   3.733606714381365*^9, 3.733606730163526*^9}, {3.733606790324892*^9, 
   3.733606921026422*^9}, {3.733606999798793*^9, 3.7336070539952097`*^9}, {
   3.733607103087698*^9, 3.733607103383068*^9}, {3.733607194051852*^9, 
   3.7336071973707247`*^9}, {3.733607262887135*^9, 3.7336072630825043`*^9}, {
   3.7336079387259493`*^9, 3.733607953655712*^9}, {3.733608014451995*^9, 
   3.733608015010807*^9}, {3.7336082141490393`*^9, 3.733608237771854*^9}, {
   3.7336082779263144`*^9, 3.733608333408827*^9}, {3.7337553631410933`*^9, 
   3.733755410055134*^9}, {3.734379360059757*^9, 3.734379360277059*^9}, {
   3.7343794425691833`*^9, 3.734379449820031*^9}, 3.734382118856283*^9, {
   3.734384943784169*^9, 3.7343849543752117`*^9}, {3.734384999856145*^9, 
   3.734385004074483*^9}, {3.734435111257887*^9, 3.734435113747119*^9}, {
   3.7344356949901257`*^9, 3.734435966156664*^9}, {3.734436626431243*^9, 
   3.734436781710971*^9}, {3.7344374315268087`*^9, 3.734437467426601*^9}, {
   3.734437499569891*^9, 3.734437500155129*^9}, {3.7344375366398783`*^9, 
   3.734437597376424*^9}, {3.734437895527596*^9, 3.734437895862267*^9}, {
   3.734438399217408*^9, 3.73443841858202*^9}, {3.734458988658173*^9, 
   3.7344596587584133`*^9}, {3.734459950705719*^9, 3.734460256175251*^9}, {
   3.734460326852746*^9, 3.7344603280056677`*^9}, {3.734460367212645*^9, 
   3.734460375965604*^9}, {3.734460407054327*^9, 3.7344604257678757`*^9}, {
   3.734460498284203*^9, 3.734460680198518*^9}, {3.734460746405047*^9, 
   3.734460775328206*^9}, {3.7344608190769787`*^9, 3.734460865466704*^9}, {
   3.734522075655295*^9, 3.734522105508852*^9}, {3.735477824601119*^9, 
   3.735477948541395*^9}, {3.7354779914364347`*^9, 3.735477993333153*^9}, {
   3.735478226920479*^9, 3.735478286636072*^9}, {3.7354784663475122`*^9, 
   3.735478528390295*^9}, {3.735478596043805*^9, 3.73547879186208*^9}, {
   3.73547907119697*^9, 3.7354791263969803`*^9}, {3.735479157276063*^9, 
   3.735479266456127*^9}, {3.735479297398624*^9, 3.735479704660005*^9}, {
   3.735479738416294*^9, 3.735479771481502*^9}, {3.735479810503015*^9, 
   3.735480107350754*^9}, {3.7354813262221003`*^9, 3.735481330258074*^9}, {
   3.735482773617423*^9, 3.735482828565971*^9}, {3.735483952363434*^9, 
   3.735483973685232*^9}, {3.735487944661458*^9, 3.735488007943564*^9}, {
   3.735488397456354*^9, 3.735488460830673*^9}, 3.735488982703229*^9, {
   3.735489083157647*^9, 3.735489084200151*^9}, {3.735504248948567*^9, 
   3.735504251745212*^9}, {3.735504285445032*^9, 3.735504357712351*^9}, {
   3.7355048638825283`*^9, 3.735504864676787*^9}, {3.735505716589641*^9, 
   3.7355057279589367`*^9}, {3.735505925509409*^9, 3.735505938344729*^9}, {
   3.7355074937853622`*^9, 3.735507541909398*^9}, {3.735509323968052*^9, 
   3.7355093283300343`*^9}, {3.7355153776871233`*^9, 3.735515780981627*^9}, {
   3.735515881746106*^9, 3.735516042387282*^9}, {3.735518803200366*^9, 
   3.735518803961022*^9}, {3.73555676199957*^9, 3.7355567837324133`*^9}, {
   3.735556820354247*^9, 3.735556833335104*^9}, {3.735556921788508*^9, 
   3.735556936469487*^9}, {3.735557430453372*^9, 3.735557436306328*^9}, {
   3.73556317530097*^9, 3.735563408981894*^9}, 3.735563489149131*^9, {
   3.7356594261470346`*^9, 3.735659519414563*^9}, {3.7356603456603127`*^9, 
   3.735660406411346*^9}, {3.735664196219716*^9, 3.7356641969978027`*^9}, {
   3.735665419824291*^9, 3.735665491943348*^9}, {3.735665558676401*^9, 
   3.7356655817212677`*^9}, {3.735666050725916*^9, 3.7356660583575573`*^9}, {
   3.7356678352076473`*^9, 3.735667963532589*^9}, {3.7356679996655827`*^9, 
   3.735668069129388*^9}, 3.7356701496863337`*^9, {3.735670467548008*^9, 
   3.735670467901977*^9}, {3.735671447074965*^9, 3.735671447683468*^9}, {
   3.735671484520451*^9, 3.735671546677541*^9}, {3.73567175926162*^9, 
   3.7356717670589027`*^9}, 3.735677625987803*^9, {3.735677775077282*^9, 
   3.735677775362664*^9}, {3.735677962186784*^9, 3.735677962667438*^9}, {
   3.7356788924091454`*^9, 3.73567890240119*^9}, {3.735678936638294*^9, 
   3.735678942711276*^9}, {3.7356793227937613`*^9, 3.7356793442379293`*^9}, {
   3.735679431957033*^9, 3.735679437975356*^9}, {3.735778991401964*^9, 
   3.735779075860433*^9}, {3.735779118203652*^9, 3.735779134565152*^9}, 
   3.735779189297572*^9, {3.735779304580207*^9, 3.735779356572057*^9}, {
   3.735779411973406*^9, 3.735779418209216*^9}, {3.735779602258471*^9, 
   3.7357796432326117`*^9}, {3.735779673290985*^9, 3.735779732440832*^9}, 
   3.735779775455207*^9, {3.735811966588732*^9, 3.735811980402109*^9}, {
   3.736079143172369*^9, 3.730134765425116*^9}, {3.7301348263887997`*^9, 
   3.730134826921001*^9}, {3.7301349405365553`*^9, 3.7301349420569*^9}, {
   3.730135575384104*^9, 3.7301361692105503`*^9}, {3.730136380890513*^9, 
   3.730136452352626*^9}, {3.730136531764473*^9, 3.730136574481023*^9}, {
   3.730136613597999*^9, 3.730136633029352*^9}, {3.73013667846284*^9, 
   3.730136687120717*^9}, {3.730136738162175*^9, 3.730136966127349*^9}, {
   3.7301371302498703`*^9, 3.730137193445197*^9}, {3.730137274212215*^9, 
   3.730137365094488*^9}, {3.730137587817202*^9, 3.7301375916847687`*^9}, {
   3.7301376475088577`*^9, 3.730137658815426*^9}, {3.730137697884426*^9, 
   3.730137700558227*^9}, {3.730138038167845*^9, 3.7301381322176533`*^9}, 
   3.730138219326014*^9, {3.730138300319313*^9, 3.730138377540976*^9}, {
   3.7301384211087027`*^9, 3.730138493846627*^9}, {3.730138562014038*^9, 
   3.7301385623319483`*^9}, {3.730138645138733*^9, 3.730138820106612*^9}, 
   3.730138891040329*^9, {3.7301390582524347`*^9, 3.730139090035866*^9}, {
   3.76349677693268*^9, 3.763496777084488*^9}, {3.763592493111154*^9, 
   3.763592499589836*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"bb669a7e-33ee-48f8-adfd-f3a19dd4123d"],

Cell[CellGroupData[{

Cell[BoxData["\<\"CHECK THE FOLLOWING FEEDBACK CAREFULLY! \"\>"], "Print",
 CellChangeTimes->{
  3.763496777783332*^9, {3.763592489267755*^9, 3.763592501899925*^9}, 
   3.763595713583602*^9, 3.7635961041636763`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"802bbac9-7fcc-4df7-80e6-9757896faeee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NR=#{regions}=\"\>", "\[InvisibleSpace]", "72"}],
  SequenceForm["NR=#{regions}=", 72],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763496777783332*^9, {3.763592489267755*^9, 3.763592501899925*^9}, 
   3.763595713583602*^9, 3.763596104508794*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"c7167125-05f8-4cfc-b2e8-ff321406da74"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NI=#{intersection points}=\"\>", "\[InvisibleSpace]", "74"}],
  SequenceForm["NI=#{intersection points}=", 74],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763496777783332*^9, {3.763592489267755*^9, 3.763592501899925*^9}, 
   3.763595713583602*^9, 3.763596104524811*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"5ebfddb7-ae87-4f7c-bfb2-ca334d78da99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" 0 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
     "11", ",", "12", ",", "13", ",", "17", ",", "18", ",", "19", ",", "20", 
     ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", 
     "27", ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", 
     ",", "34", ",", "35", ",", "36", ",", "37", ",", "38", ",", "39", ",", 
     "42", ",", "43", ",", "44", ",", "45", ",", "46", ",", "47", ",", "50", 
     ",", "51", ",", "52", ",", "53", ",", "54", ",", "55", ",", "56", ",", 
     "57", ",", "58", ",", "59", ",", "60", ",", "61", ",", "62", ",", "63", 
     ",", "64", ",", "65", ",", "66", ",", "69", ",", "70", ",", "71", ",", 
     "72", ",", "73", ",", "74"}], "}"}]}],
  SequenceForm[
  " 0 vertices = ", {2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 17, 18, 19, 20, 21, 22,
    23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 42, 
   43, 44, 45, 46, 47, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63,
    64, 65, 66, 69, 70, 71, 72, 73, 74}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763496777783332*^9, {3.763592489267755*^9, 3.763592501899925*^9}, 
   3.763595713583602*^9, 3.763596104539069*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"04e99362-6b02-48d7-8c5c-d896a2c75ebc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+1 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"7", ",", "14", ",", "15", ",", "41", ",", "49", ",", "67"}], 
    "}"}]}],
  SequenceForm["+1 vertices = ", {7, 14, 15, 41, 49, 67}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763496777783332*^9, {3.763592489267755*^9, 3.763592501899925*^9}, 
   3.763595713583602*^9, 3.763596104556234*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"37e4393f-cdea-498b-a04d-36422ea7fb15"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-1 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "16", ",", "40", ",", "48", ",", "68"}], 
    "}"}]}],
  SequenceForm["-1 vertices = ", {1, 6, 16, 40, 48, 68}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763496777783332*^9, {3.763592489267755*^9, 3.763592501899925*^9}, 
   3.763595713583602*^9, 3.763596104569817*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"bd56865d-d749-4eb6-9287-9417638de937"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+2 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["+2 vertices = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763496777783332*^9, {3.763592489267755*^9, 3.763592501899925*^9}, 
   3.763595713583602*^9, 3.763596104583066*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"288a57bf-f264-4fee-b22e-b07858c5a020"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-2 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["-2 vertices = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763496777783332*^9, {3.763592489267755*^9, 3.763592501899925*^9}, 
   3.763595713583602*^9, 3.7635961045959463`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"5e70f958-c206-427a-b991-a8045c0e01cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"bigon regions = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"36", ",", "37"}], "}"}]}],
  SequenceForm["bigon regions = ", {36, 37}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763496777783332*^9, {3.763592489267755*^9, 3.763592501899925*^9}, 
   3.763595713583602*^9, 3.7635961046093197`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"be3688fd-d13c-42da-b13e-fdcc557b9918"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Intersection points in generators whose cancellation will be \
attempted last: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8",
      ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", 
     "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", 
     ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", 
     "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "34", 
     ",", "35", ",", "36", ",", "37", ",", "38", ",", "39", ",", "40", ",", 
     "41", ",", "42", ",", "43", ",", "44", ",", "45", ",", "46", ",", "47", 
     ",", "48", ",", "49", ",", "50", ",", "51", ",", "52", ",", "53", ",", 
     "54", ",", "55", ",", "56", ",", "57", ",", "58", ",", "59", ",", "60", 
     ",", "61", ",", "62", ",", "63", ",", "64", ",", "65", ",", "66", ",", 
     "67", ",", "68", ",", "69", ",", "70", ",", "71", ",", "72", ",", "73", 
     ",", "74"}], "}"}]}],
  SequenceForm[
  "Intersection points in generators whose cancellation will be attempted \
last: ", {1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 
   20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38,
    39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 
   57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.763496777783332*^9, {3.763592489267755*^9, 3.763592501899925*^9}, 
   3.763595713583602*^9, 3.763596104626973*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"d5d87d20-b77f-41eb-904a-925967269324"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of the peculiar module", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.683902551851089*^9}, {3.683902843994619*^9, 3.6839028464994917`*^9}, {
  3.683903880670438*^9, 3.683903893160449*^9}, {3.6851906152290363`*^9, 
  3.6851906281173563`*^9}, {3.735813782649857*^9, 
  3.735813787909481*^9}},ExpressionUUID->"61d53747-257b-4a1f-a61e-\
c6f87437e7f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step2Generators", ";"}]], "Input",
 CellChangeTimes->{3.735557549332223*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"803263a6-bab9-4a60-970f-b9d8c06864ea"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total number of generators = \"\>", "\[InvisibleSpace]", "534",
    "\[InvisibleSpace]", "\<\". The first \"\>", 
   "\[InvisibleSpace]", "\<\"5\"\>", 
   "\[InvisibleSpace]", "\<\" generators are = \"\>", "\[InvisibleSpace]", 
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"16"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"16"},
            {"2"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"16"},
            {"3"}
           },
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"16"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"16"},
            {"5"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]]}],
  SequenceForm[
  "Total number of generators = ", 534, ". The first ", "5", 
   " generators are = ", 
   TableForm[{{
      MatrixForm[{16, 1}], 
      MatrixForm[{16, 2}], 
      MatrixForm[{16, 3}], 
      MatrixForm[{16, 4}], 
      MatrixForm[{16, 5}]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557559887576*^9, 3.735557799951638*^9, 3.7355606560977297`*^9, 
   3.735562945193695*^9, 3.735563498087846*^9, 3.73565407695728*^9, 
   3.735664202834319*^9, 3.735664730614932*^9, 3.7356652983116093`*^9, 
   3.735665663335363*^9, 3.735668074286085*^9, 3.73566817681091*^9, 
   3.735669157461844*^9, 3.735679590752034*^9, 3.73567962814361*^9, 
   3.7356798133274927`*^9, 3.735679880699011*^9, 3.735679992006222*^9, 
   3.735680116970401*^9, 3.735681120881137*^9, 3.735684182224018*^9, 
   3.735686891067919*^9, 3.735687206019573*^9, 3.735734267558114*^9, 
   3.735737725008712*^9, 3.735767901296323*^9, 3.735768393357852*^9, 
   3.7357710608722887`*^9, 3.735771218797106*^9, 3.735778687529089*^9, 
   3.735779794335642*^9, 3.735781544675735*^9, 3.735781902227091*^9, 
   3.735810990893271*^9, 3.735812063826223*^9, 3.735813642634512*^9, 
   3.73583182223079*^9, 3.735834162450914*^9, 3.735845236858354*^9, 
   3.7358506114564543`*^9, 3.735987645016885*^9, 3.736079150319893*^9, {
   3.736080919073916*^9, 3.730137596999672*^9}, 3.730138137421597*^9, 
   3.7301383813839827`*^9, 3.730138896238874*^9, 3.730139138979604*^9, 
   3.730139246103857*^9, 3.763496782878331*^9, 3.763592505701044*^9, 
   3.7635957358319807`*^9, 3.763596119439927*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"00c10668-593f-43db-97f1-51489ef0776a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"After the initial cancellation (de-niceification), we expect \
to have \"\>", "\[InvisibleSpace]", "534", 
   "\[InvisibleSpace]", "\<\" generators left:\\n\"\>", "\[InvisibleSpace]", 
   TagBox[GridBox[{
      {"\<\"site\"\>", "\<\"a\"\>", "\<\"b\"\>", "\<\"d\"\>", "\<\"c\"\>"},
      {"\<\"#{generators}\"\>", "54", "51", "51", "378"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Right}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$, TableAlignments -> Right]]]}],
  SequenceForm[
  "After the initial cancellation (de-niceification), we expect to have ", 
   534, " generators left:\n", 
   TableForm[{{"site", "a", "b", "d", "c"}, {
     "#{generators}", 54, 51, 51, 378}}, TableAlignments -> Right]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557559887576*^9, 3.735557799951638*^9, 3.7355606560977297`*^9, 
   3.735562945193695*^9, 3.735563498087846*^9, 3.73565407695728*^9, 
   3.735664202834319*^9, 3.735664730614932*^9, 3.7356652983116093`*^9, 
   3.735665663335363*^9, 3.735668074286085*^9, 3.73566817681091*^9, 
   3.735669157461844*^9, 3.735679590752034*^9, 3.73567962814361*^9, 
   3.7356798133274927`*^9, 3.735679880699011*^9, 3.735679992006222*^9, 
   3.735680116970401*^9, 3.735681120881137*^9, 3.735684182224018*^9, 
   3.735686891067919*^9, 3.735687206019573*^9, 3.735734267558114*^9, 
   3.735737725008712*^9, 3.735767901296323*^9, 3.735768393357852*^9, 
   3.7357710608722887`*^9, 3.735771218797106*^9, 3.735778687529089*^9, 
   3.735779794335642*^9, 3.735781544675735*^9, 3.735781902227091*^9, 
   3.735810990893271*^9, 3.735812063826223*^9, 3.735813642634512*^9, 
   3.73583182223079*^9, 3.735834162450914*^9, 3.735845236858354*^9, 
   3.7358506114564543`*^9, 3.735987645016885*^9, 3.736079150319893*^9, {
   3.736080919073916*^9, 3.730137596999672*^9}, 3.730138137421597*^9, 
   3.7301383813839827`*^9, 3.730138896238874*^9, 3.730139138979604*^9, 
   3.730139246103857*^9, 3.763496782878331*^9, 3.763592505701044*^9, 
   3.7635957358319807`*^9, 3.763596119700019*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"29511d5f-60cd-4ac5-bd26-e94e467c6331"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3Domains", ";"}]], "Input",
 CellChangeTimes->{
  3.735557662975731*^9, {3.735813455694653*^9, 3.735813455805048*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"90d644d4-646e-4bc3-bd95-64c0b6ae0366"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "3222", 
   "\[InvisibleSpace]", "\<\" rectangles, bigons or boundary rectangles. Here \
is a random selection of up to 10 of these:\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1598", "1069", "2212", "2241", "3204", "2195", "669", "502", "379", 
        "2626"},
       {
        RowBox[{"{", 
         RowBox[{
         "25", ",", "24", ",", "23", ",", "22", ",", "21", ",", "20", ",", 
          "19", ",", "18", ",", "17", ",", "16", ",", "15"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "16", ",", "48", ",", "22", ",", "54", ",", "28", ",", "15", ",", 
          "47", ",", "21", ",", "53", ",", "27", ",", "14", ",", "46", ",", 
          "20", ",", "52", ",", "26", ",", "13", ",", "45", ",", "19", ",", 
          "51", ",", "25", ",", "12", ",", "44", ",", "18", ",", "50", ",", 
          "24", ",", "11", ",", "43", ",", "17", ",", "49", ",", "23"}], 
         "}"}], 
        RowBox[{"{", 
         RowBox[{
         "55", ",", "29", ",", "61", ",", "54", ",", "28", ",", "60", ",", 
          "53", ",", "27", ",", "59", ",", "52", ",", "26", ",", "58", ",", 
          "51", ",", "25", ",", "57", ",", "50", ",", "24", ",", "56", ",", 
          "49", ",", "23", ",", "55", ",", "48", ",", "22", ",", "54", ",", 
          "47", ",", "21", ",", "53"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "24", ",", "56", ",", "30", ",", "23", ",", "55", ",", "29", ",", 
          "22", ",", "54", ",", "28", ",", "21", ",", "53", ",", "27"}], 
         "}"}], 
        RowBox[{"{", 
         RowBox[{"70", ",", "69", ",", "68", ",", "67"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"21", ",", "20"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "27", ",", "26", ",", "25", ",", "24", ",", "23", ",", "22", ",", 
          "21", ",", "20", ",", "19", ",", "18", ",", "17", ",", "16", ",", 
          "15", ",", "14", ",", "13", ",", "12", ",", "11", ",", "10", ",", 
          "9", ",", "8"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"71", ",", "6", ",", "70", ",", "5"}], "}"}], 
        RowBox[{"{", "2", "}"}], 
        RowBox[{"{", 
         RowBox[{"31", ",", "30", ",", "29"}], "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 3222, 
   " rectangles, bigons or boundary rectangles. Here is a random selection of \
up to 10 of these:", 
   MatrixForm[{{1598, 1069, 2212, 2241, 3204, 2195, 669, 502, 379, 
     2626}, {{25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15}, {16, 48, 22, 54, 
      28, 15, 47, 21, 53, 27, 14, 46, 20, 52, 26, 13, 45, 19, 51, 25, 12, 44, 
      18, 50, 24, 11, 43, 17, 49, 23}, {55, 29, 61, 54, 28, 60, 53, 27, 59, 
      52, 26, 58, 51, 25, 57, 50, 24, 56, 49, 23, 55, 48, 22, 54, 47, 21, 
      53}, {24, 56, 30, 23, 55, 29, 22, 54, 28, 21, 53, 27}, {70, 69, 68, 
      67}, {21, 20}, {27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 
      13, 12, 11, 10, 9, 8}, {71, 6, 70, 5}, {2}, {31, 30, 29}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557805562256*^9, 3.735560670977683*^9, 3.735562952105124*^9, 
   3.735563501687546*^9, 3.735654089377204*^9, 3.7356642068372803`*^9, 
   3.735664734800898*^9, 3.735665301836913*^9, 3.7356656669683867`*^9, 
   3.735668179501134*^9, 3.735669160425087*^9, {3.7356811240359*^9, 
   3.735681153883833*^9}, {3.7356813127614117`*^9, 3.7356813330471888`*^9}, 
   3.735681416342949*^9, 3.735683998370269*^9, 3.735684185754163*^9, 
   3.7356845183243427`*^9, 3.735686893713373*^9, 3.73568721156679*^9, 
   3.735734270840609*^9, 3.735737727382617*^9, 3.735767904379068*^9, 
   3.7357683990597553`*^9, 3.7357710636458187`*^9, 3.735771221477872*^9, 
   3.735778691349038*^9, 3.735779811646975*^9, 3.735781562337676*^9, 
   3.735781920793213*^9, 3.735811007783287*^9, 3.7358120796850853`*^9, 
   3.735813659479896*^9, 3.7358318376766577`*^9, 3.735834180889962*^9, 
   3.735845253150947*^9, 3.735850627048748*^9, 3.7359876605706253`*^9, 
   3.736079168172827*^9, {3.736080935616012*^9, 3.7301376129406033`*^9}, 
   3.730138156436421*^9, 3.730138981747637*^9, 3.7301392706819963`*^9, 
   3.763496797805122*^9, 3.7635925207173777`*^9, 3.763595783446081*^9, 
   3.763596167310669*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"6858a2a2-c8ea-4d74-b22f-0ed8a315ad7d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step4Gradings", ";"}]], "Input",
 CellChangeTimes->{{3.735813412166132*^9, 3.735813414835384*^9}, {
  3.735813457814343*^9, 3.7358134580364113`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"1b5f13ac-8b9c-49be-987e-179c27eb5c3b"],

Cell[BoxData["\<\"Grading calculations completed successfully.\"\>"], "Print",
 CellChangeTimes->{
  3.735813990333171*^9, 3.735831837869562*^9, 3.735834181412095*^9, 
   3.7358452533634863`*^9, 3.735850627267288*^9, 3.735987660766952*^9, 
   3.73607916836832*^9, {3.736080935819921*^9, 3.7301376130570803`*^9}, 
   3.730138178431869*^9, 3.730138986849224*^9, 3.730139271706367*^9, 
   3.763496798009*^9, 3.7635925209255953`*^9, 3.7635957848418007`*^9, 
   3.7635961699447117`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"2384e6dd-9b39-45c3-9513-5f7794db536b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step5Differentials", ";"}]], "Input",
 CellChangeTimes->{
  3.735557662975731*^9, {3.735557779646669*^9, 3.735557779878378*^9}, {
   3.735813468018567*^9, 3.735813480322652*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"41d0c45c-6972-4abc-a170-831857c79e7c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This process took \"\>", 
   "\[InvisibleSpace]", "\<\"0.97348 minutes\"\>", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["This process took ", "0.97348 minutes", "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735681155265368*^9, 3.7356811588831367`*^9}, {
   3.735681315009974*^9, 3.735681364758891*^9}, 3.735681396236443*^9, 
   3.7356814286928797`*^9, 3.735681550604288*^9, 3.735681651476552*^9, 
   3.735681737961137*^9, 3.735683477943829*^9, 3.735684001592988*^9, 
   3.7356841890647917`*^9, 3.735684519749371*^9, 3.735686897133494*^9, 
   3.735687212605501*^9, 3.7357342739150963`*^9, 3.735737728722599*^9, 
   3.735767907507346*^9, 3.7357684026761293`*^9, 3.735771065665161*^9, 
   3.735771222896476*^9, 3.735778694564251*^9, 3.7357798228795357`*^9, 
   3.7357815732571373`*^9, 3.735781932026288*^9, 3.735811019335326*^9, 
   3.7358120907258368`*^9, 3.7358136973904057`*^9, 3.7358149044783688`*^9, 
   3.7358318502104387`*^9, 3.73583419471627*^9, 3.735845265949345*^9, 
   3.73585063972815*^9, 3.735987673071374*^9, 3.7360791805802317`*^9, {
   3.736080947057357*^9, 3.730138188884729*^9}, 3.730138996037682*^9, 
   3.7301392877596483`*^9, 3.763496812484584*^9, 3.76359253681602*^9, 
   3.763595836777278*^9, 3.763596235642684*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"ca679019-1a1a-4aef-bcce-92c22f4cfa98"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", "\<\"/home/knotkobold/PQM/6m9pt_BeforeCancellation.mx \
>>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/home/knotkobold/PQM/6m9pt_BeforeCancellation.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735681155265368*^9, 3.7356811588831367`*^9}, {
   3.735681315009974*^9, 3.735681364758891*^9}, 3.735681396236443*^9, 
   3.7356814286928797`*^9, 3.735681550604288*^9, 3.735681651476552*^9, 
   3.735681737961137*^9, 3.735683477943829*^9, 3.735684001592988*^9, 
   3.7356841890647917`*^9, 3.735684519749371*^9, 3.735686897133494*^9, 
   3.735687212605501*^9, 3.7357342739150963`*^9, 3.735737728722599*^9, 
   3.735767907507346*^9, 3.7357684026761293`*^9, 3.735771065665161*^9, 
   3.735771222896476*^9, 3.735778694564251*^9, 3.7357798228795357`*^9, 
   3.7357815732571373`*^9, 3.735781932026288*^9, 3.735811019335326*^9, 
   3.7358120907258368`*^9, 3.7358136973904057`*^9, 3.7358149044783688`*^9, 
   3.7358318502104387`*^9, 3.73583419471627*^9, 3.735845265949345*^9, 
   3.73585063972815*^9, 3.735987673071374*^9, 3.7360791805802317`*^9, {
   3.736080947057357*^9, 3.730138188884729*^9}, 3.730138996037682*^9, 
   3.7301392877596483`*^9, 3.763496812484584*^9, 3.76359253681602*^9, 
   3.763595836777278*^9, 3.763596236548469*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"3865a537-c99e-43ad-8d01-b16bd72f7236"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cancellation", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
  3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
  3.6839028035945807`*^9}, {3.73573434944131*^9, 
  3.735734376283196*^9}},ExpressionUUID->"6daf7780-dbc7-4e19-b28f-\
be7fea124e8c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Step6Cancellation", ";"}], "\n", 
 RowBox[{
  RowBox[{"CancellationData", "=", 
   RowBox[{"Cancellation", "[", 
    RowBox[{"differentials", ",", "generators", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD1", "=", 
    RowBox[{"CancellationData", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "differentials", " ", "of", " ", "the", " ", "peculiar", " ", 
    "module", " ", "after", " ", "cancellation"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GG1", "=", 
    RowBox[{"CancellationData", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "generators", " ", "of", " ", "the", " ", "peculiar", " ", 
    "module", " ", "after", " ", "cancellation"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx\>\""}], ",", 
    "\"\<Global`\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< << backup saved at: \>\"", " ", ",", 
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx >>\>\""}]}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.735557876805584*^9, {3.735563508434785*^9, 3.7355635093852386`*^9}, 
   3.735737739583996*^9, {3.735781919098844*^9, 3.735781919297241*^9}, {
   3.73581349828578*^9, 3.735813498705171*^9}, {3.735814148155685*^9, 
   3.7358141777545013`*^9}, {3.735814622158751*^9, 3.735814642594913*^9}, {
   3.7358147355969353`*^9, 3.7358148051485243`*^9}, 3.735814881643536*^9, {
   3.7358149222894793`*^9, 3.7358149279032593`*^9}, 3.735814977434218*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"af822cc9-cb54-4fec-a670-63ab7ee33c4c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This calculation finished after 200 iterations and took \"\>", 
   "\[InvisibleSpace]", "\<\"0.138159 minutes\"\>", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "This calculation finished after 200 iterations and took ", 
   "0.138159 minutes", "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735814883360785*^9, 3.735814929673683*^9}, 
   3.735814978573629*^9, 3.735831850984058*^9, 3.735834195454186*^9, 
   3.735845266800703*^9, 3.7358506406556673`*^9, 3.7359876741033382`*^9, 
   3.736079181868821*^9, {3.736080948044961*^9, 3.730138191614718*^9}, 
   3.730138998884491*^9, 3.730139288835473*^9, 3.763496815656942*^9, 
   3.763592538692363*^9, 3.76359584588834*^9, 3.763596249624485*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"020f1114-c39f-4873-9a1c-950defba906d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "134", 
   "\[InvisibleSpace]", "\<\" generators left.\"\>", 
   "\[InvisibleSpace]", "\<\" The cancelled generators were: \\n\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"(516)\"\>", "\<\"(276)\"\>", "\<\"(298)\"\>", "\<\"(322)\"\>", "\
\<\"(320)\"\>", "\<\"(318)\"\>", "\<\"(338)\"\>", "\<\"(362)\"\>", "\<\"(360)\
\"\>", "\<\"(358)\"\>", "\<\"(378)\"\>", "\<\"(402)\"\>", "\<\"(400)\"\>", \
"\<\"(398)\"\>", "\<\"(418)\"\>", "\<\"(442)\"\>", "\<\"(440)\"\>", \
"\<\"(438)\"\>", "\<\"(458)\"\>", "\<\"(479)\"\>", "\<\"(259)\"\>", \
"\<\"(280)\"\>", "\<\"(325)\"\>", "\<\"(440)\"\>", "\<\"(297)\"\>", \
"\<\"(318)\"\>", "\<\"(362)\"\>", "\<\"(429)\"\>", "\<\"(334)\"\>", \
"\<\"(355)\"\>", "\<\"(399)\"\>", "\<\"(418)\"\>", "\<\"(371)\"\>", \
"\<\"(392)\"\>", "\<\"(410)\"\>", "\<\"(427)\"\>", "\<\"(447)\"\>", \
"\<\"(287)\"\>", "\<\"(285)\"\>", "\<\"(283)\"\>", "\<\"(323)\"\>", \
"\<\"(321)\"\>", "\<\"(319)\"\>", "\<\"(317)\"\>", "\<\"(356)\"\>", \
"\<\"(354)\"\>", "\<\"(352)\"\>", "\<\"(350)\"\>", "\<\"(385)\"\>", \
"\<\"(233)\"\>", "\<\"(253)\"\>", "\<\"(292)\"\>", "\<\"(347)\"\>", \
"\<\"(346)\"\>", "\<\"(286)\"\>", "\<\"(323)\"\>", "\<\"(337)\"\>", \
"\<\"(336)\"\>", "\<\"(317)\"\>", "\<\"(345)\"\>", "\<\"(343)\"\>", \
"\<\"(401)\"\>", "\<\"(261)\"\>", "\<\"(259)\"\>", "\<\"(257)\"\>", \
"\<\"(291)\"\>", "\<\"(289)\"\>", "\<\"(287)\"\>", "\<\"(285)\"\>", \
"\<\"(314)\"\>", "\<\"(215)\"\>", "\<\"(234)\"\>", "\<\"(268)\"\>", \
"\<\"(278)\"\>", "\<\"(277)\"\>", "\<\"(262)\"\>", "\<\"(284)\"\>", \
"\<\"(282)\"\>", "\<\"(371)\"\>", "\<\"(243)\"\>", "\<\"(241)\"\>", \
"\<\"(239)\"\>", "\<\"(263)\"\>", "\<\"(205)\"\>", "\<\"(223)\"\>", \
"\<\"(243)\"\>", "\<\"(241)\"\>", "\<\"(357)\"\>", "\<\"(183)\"\>", \
"\<\"(199)\"\>", "\<\"(216)\"\>", "\<\"(197)\"\>", "\<\"(222)\"\>", \
"\<\"(236)\"\>", "\<\"(221)\"\>", "\<\"(218)\"\>", "\<\"(256)\"\>", \
"\<\"(239)\"\>", "\<\"(214)\"\>", "\<\"(280)\"\>", "\<\"(261)\"\>", \
"\<\"(210)\"\>", "\<\"(312)\"\>", "\<\"(328)\"\>", "\<\"(8)\"\>", "\<\"(18)\"\
\>", "\<\"(31)\"\>", "\<\"(30)\"\>", "\<\"(46)\"\>", "\<\"(63)\"\>", \
"\<\"(62)\"\>", "\<\"(82)\"\>", "\<\"(103)\"\>", "\<\"(102)\"\>", \
"\<\"(126)\"\>", "\<\"(149)\"\>", "\<\"(139)\"\>", "\<\"(138)\"\>", \
"\<\"(136)\"\>", "\<\"(135)\"\>", "\<\"(134)\"\>", "\<\"(132)\"\>", \
"\<\"(131)\"\>", "\<\"(130)\"\>", "\<\"(128)\"\>", "\<\"(127)\"\>", \
"\<\"(126)\"\>", "\<\"(138)\"\>", "\<\"(91)\"\>", "\<\"(87)\"\>", "\<\"(84)\"\
\>", "\<\"(83)\"\>", "\<\"(99)\"\>", "\<\"(99)\"\>", "\<\"(120)\"\>", \
"\<\"(131)\"\>", "\<\"(99)\"\>", "\<\"(98)\"\>", "\<\"(51)\"\>", \
"\<\"(47)\"\>", "\<\"(61)\"\>", "\<\"(61)\"\>", "\<\"(79)\"\>", \
"\<\"(94)\"\>", "\<\"(94)\"\>", "\<\"(78)\"\>", "\<\"(110)\"\>", "\<\"(120)\"\
\>", "\<\"(61)\"\>", "\<\"(60)\"\>", "\<\"(91)\"\>", "\<\"(90)\"\>", \
"\<\"(19)\"\>", "\<\"(31)\"\>", "\<\"(46)\"\>", "\<\"(45)\"\>", \
"\<\"(58)\"\>", "\<\"(44)\"\>", "\<\"(72)\"\>", "\<\"(71)\"\>", \
"\<\"(84)\"\>", "\<\"(70)\"\>", "\<\"(96)\"\>", "\<\"(105)\"\>", \
"\<\"(31)\"\>", "\<\"(30)\"\>", "\<\"(29)\"\>", "\<\"(54)\"\>", \
"\<\"(53)\"\>", "\<\"(52)\"\>", "\<\"(77)\"\>", "\<\"(76)\"\>", \
"\<\"(75)\"\>", "\<\"(8)\"\>", "\<\"(18)\"\>", "\<\"(27)\"\>", \
"\<\"(27)\"\>", "\<\"(17)\"\>", "\<\"(37)\"\>", "\<\"(46)\"\>", \
"\<\"(46)\"\>", "\<\"(36)\"\>", "\<\"(56)\"\>", "\<\"(65)\"\>", \
"\<\"(65)\"\>", "\<\"(55)\"\>", "\<\"(74)\"\>", "\<\"(82)\"\>", \
"\<\"(8)\"\>", "\<\"(16)\"\>", "\<\"(15)\"\>", "\<\"(23)\"\>", \
"\<\"(32)\"\>", "\<\"(31)\"\>", "\<\"(39)\"\>", "\<\"(48)\"\>", \
"\<\"(47)\"\>", "\<\"(55)\"\>", "\<\"(64)\"\>", "\<\"(63)\"\>"},
       {"\<\"516\"\>", "\<\"277\"\>", "\<\"301\"\>", "\<\"327\"\>", \
"\<\"326\"\>", "\<\"325\"\>", "\<\"349\"\>", "\<\"375\"\>", "\<\"374\"\>", \
"\<\"373\"\>", "\<\"397\"\>", "\<\"423\"\>", "\<\"422\"\>", "\<\"421\"\>", \
"\<\"445\"\>", "\<\"471\"\>", "\<\"470\"\>", "\<\"469\"\>", "\<\"493\"\>", \
"\<\"517\"\>", "\<\"280\"\>", "\<\"304\"\>", "\<\"355\"\>", "\<\"483\"\>", \
"\<\"328\"\>", "\<\"352\"\>", "\<\"403\"\>", "\<\"479\"\>", "\<\"376\"\>", \
"\<\"400\"\>", "\<\"451\"\>", "\<\"475\"\>", "\<\"424\"\>", "\<\"448\"\>", \
"\<\"472\"\>", "\<\"495\"\>", "\<\"519\"\>", "\<\"332\"\>", "\<\"331\"\>", \
"\<\"330\"\>", "\<\"381\"\>", "\<\"380\"\>", "\<\"379\"\>", "\<\"378\"\>", \
"\<\"429\"\>", "\<\"428\"\>", "\<\"427\"\>", "\<\"426\"\>", "\<\"473\"\>", \
"\<\"284\"\>", "\<\"308\"\>", "\<\"359\"\>", "\<\"435\"\>", "\<\"436\"\>", \
"\<\"356\"\>", "\<\"407\"\>", "\<\"431\"\>", "\<\"432\"\>", "\<\"404\"\>", \
"\<\"449\"\>", "\<\"447\"\>", "\<\"523\"\>", "\<\"336\"\>", "\<\"335\"\>", \
"\<\"334\"\>", "\<\"385\"\>", "\<\"384\"\>", "\<\"383\"\>", "\<\"382\"\>", \
"\<\"425\"\>", "\<\"288\"\>", "\<\"312\"\>", "\<\"363\"\>", "\<\"387\"\>", \
"\<\"388\"\>", "\<\"360\"\>", "\<\"401\"\>", "\<\"399\"\>", "\<\"527\"\>", \
"\<\"340\"\>", "\<\"339\"\>", "\<\"338\"\>", "\<\"377\"\>", "\<\"292\"\>", \
"\<\"316\"\>", "\<\"353\"\>", "\<\"351\"\>", "\<\"531\"\>", "\<\"271\"\>", \
"\<\"294\"\>", "\<\"318\"\>", "\<\"295\"\>", "\<\"341\"\>", "\<\"366\"\>", \
"\<\"343\"\>", "\<\"337\"\>", "\<\"414\"\>", "\<\"391\"\>", "\<\"333\"\>", \
"\<\"462\"\>", "\<\"439\"\>", "\<\"329\"\>", "\<\"510\"\>", "\<\"534\"\>", \
"\<\"9\"\>", "\<\"39\"\>", "\<\"70\"\>", "\<\"69\"\>", "\<\"99\"\>", "\<\"130\
\"\>", "\<\"129\"\>", "\<\"159\"\>", "\<\"190\"\>", "\<\"189\"\>", "\<\"219\"\
\>", "\<\"250\"\>", "\<\"235\"\>", "\<\"234\"\>", "\<\"232\"\>", \
"\<\"231\"\>", "\<\"230\"\>", "\<\"228\"\>", "\<\"227\"\>", "\<\"226\"\>", \
"\<\"224\"\>", "\<\"223\"\>", "\<\"222\"\>", "\<\"251\"\>", "\<\"175\"\>", \
"\<\"171\"\>", "\<\"168\"\>", "\<\"167\"\>", "\<\"195\"\>", "\<\"196\"\>", \
"\<\"225\"\>", "\<\"255\"\>", "\<\"197\"\>", "\<\"194\"\>", "\<\"115\"\>", \
"\<\"111\"\>", "\<\"139\"\>", "\<\"140\"\>", "\<\"169\"\>", "\<\"199\"\>", \
"\<\"200\"\>", "\<\"166\"\>", "\<\"229\"\>", "\<\"259\"\>", "\<\"141\"\>", \
"\<\"138\"\>", "\<\"201\"\>", "\<\"198\"\>", "\<\"55\"\>", "\<\"84\"\>", \
"\<\"113\"\>", "\<\"112\"\>", "\<\"144\"\>", "\<\"110\"\>", "\<\"173\"\>", \
"\<\"172\"\>", "\<\"204\"\>", "\<\"170\"\>", "\<\"233\"\>", "\<\"263\"\>", \
"\<\"85\"\>", "\<\"83\"\>", "\<\"82\"\>", "\<\"145\"\>", "\<\"143\"\>", \
"\<\"142\"\>", "\<\"205\"\>", "\<\"203\"\>", "\<\"202\"\>", "\<\"28\"\>", "\<\
\"57\"\>", "\<\"87\"\>", "\<\"88\"\>", "\<\"54\"\>", "\<\"117\"\>", \
"\<\"147\"\>", "\<\"148\"\>", "\<\"114\"\>", "\<\"177\"\>", "\<\"207\"\>", \
"\<\"208\"\>", "\<\"174\"\>", "\<\"237\"\>", "\<\"267\"\>", "\<\"29\"\>", "\<\
\"60\"\>", "\<\"38\"\>", "\<\"89\"\>", "\<\"120\"\>", "\<\"98\"\>", \
"\<\"149\"\>", "\<\"180\"\>", "\<\"158\"\>", "\<\"209\"\>", "\<\"240\"\>", \
"\<\"218\"\>"},
       {"\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", \
"\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>"},
       {"\<\"8\"\>", "\<\"10\"\>", "\<\"11\"\>", "\<\"12\"\>", "\<\"13\"\>", \
"\<\"14\"\>", "\<\"15\"\>", "\<\"16\"\>", "\<\"17\"\>", "\<\"18\"\>", "\<\"19\
\"\>", "\<\"20\"\>", "\<\"21\"\>", "\<\"22\"\>", "\<\"23\"\>", "\<\"24\"\>", \
"\<\"25\"\>", "\<\"26\"\>", "\<\"27\"\>", "\<\"30\"\>", "\<\"40\"\>", "\<\"41\
\"\>", "\<\"42\"\>", "\<\"43\"\>", "\<\"44\"\>", "\<\"45\"\>", "\<\"46\"\>", \
"\<\"47\"\>", "\<\"48\"\>", "\<\"49\"\>", "\<\"50\"\>", "\<\"51\"\>", "\<\"52\
\"\>", "\<\"53\"\>", "\<\"56\"\>", "\<\"58\"\>", "\<\"59\"\>", "\<\"71\"\>", \
"\<\"72\"\>", "\<\"73\"\>", "\<\"74\"\>", "\<\"75\"\>", "\<\"76\"\>", "\<\"77\
\"\>", "\<\"78\"\>", "\<\"79\"\>", "\<\"80\"\>", "\<\"81\"\>", "\<\"86\"\>", \
"\<\"100\"\>", "\<\"101\"\>", "\<\"102\"\>", "\<\"103\"\>", "\<\"104\"\>", \
"\<\"105\"\>", "\<\"106\"\>", "\<\"107\"\>", "\<\"108\"\>", "\<\"109\"\>", \
"\<\"116\"\>", "\<\"118\"\>", "\<\"119\"\>", "\<\"131\"\>", "\<\"132\"\>", \
"\<\"133\"\>", "\<\"134\"\>", "\<\"135\"\>", "\<\"136\"\>", "\<\"137\"\>", \
"\<\"146\"\>", "\<\"160\"\>", "\<\"161\"\>", "\<\"162\"\>", "\<\"163\"\>", \
"\<\"164\"\>", "\<\"165\"\>", "\<\"176\"\>", "\<\"178\"\>", "\<\"179\"\>", \
"\<\"191\"\>", "\<\"192\"\>", "\<\"193\"\>", "\<\"206\"\>", "\<\"220\"\>", \
"\<\"221\"\>", "\<\"236\"\>", "\<\"238\"\>", "\<\"239\"\>", "\<\"247\"\>", \
"\<\"249\"\>", "\<\"252\"\>", "\<\"253\"\>", "\<\"254\"\>", "\<\"256\"\>", \
"\<\"257\"\>", "\<\"258\"\>", "\<\"260\"\>", "\<\"261\"\>", "\<\"262\"\>", \
"\<\"264\"\>", "\<\"265\"\>", "\<\"266\"\>", "\<\"268\"\>", "\<\"269\"\>", \
"\<\"278\"\>", "\<\"279\"\>", "\<\"281\"\>", "\<\"282\"\>", "\<\"283\"\>", \
"\<\"285\"\>", "\<\"286\"\>", "\<\"287\"\>", "\<\"289\"\>", "\<\"290\"\>", \
"\<\"291\"\>", "\<\"293\"\>", "\<\"302\"\>", "\<\"303\"\>", "\<\"305\"\>", \
"\<\"306\"\>", "\<\"307\"\>", "\<\"309\"\>", "\<\"310\"\>", "\<\"311\"\>", \
"\<\"313\"\>", "\<\"314\"\>", "\<\"315\"\>", "\<\"317\"\>", "\<\"350\"\>", \
"\<\"354\"\>", "\<\"357\"\>", "\<\"358\"\>", "\<\"361\"\>", "\<\"362\"\>", \
"\<\"364\"\>", "\<\"365\"\>", "\<\"386\"\>", "\<\"389\"\>", "\<\"398\"\>", \
"\<\"402\"\>", "\<\"405\"\>", "\<\"406\"\>", "\<\"408\"\>", "\<\"409\"\>", \
"\<\"410\"\>", "\<\"411\"\>", "\<\"412\"\>", "\<\"413\"\>", "\<\"430\"\>", \
"\<\"433\"\>", "\<\"434\"\>", "\<\"437\"\>", "\<\"446\"\>", "\<\"450\"\>", \
"\<\"452\"\>", "\<\"453\"\>", "\<\"454\"\>", "\<\"455\"\>", "\<\"456\"\>", \
"\<\"457\"\>", "\<\"458\"\>", "\<\"459\"\>", "\<\"460\"\>", "\<\"461\"\>", \
"\<\"474\"\>", "\<\"476\"\>", "\<\"477\"\>", "\<\"478\"\>", "\<\"480\"\>", \
"\<\"481\"\>", "\<\"482\"\>", "\<\"484\"\>", "\<\"485\"\>", "\<\"494\"\>", \
"\<\"496\"\>", "\<\"497\"\>", "\<\"498\"\>", "\<\"499\"\>", "\<\"500\"\>", \
"\<\"501\"\>", "\<\"502\"\>", "\<\"503\"\>", "\<\"504\"\>", "\<\"505\"\>", \
"\<\"506\"\>", "\<\"507\"\>", "\<\"508\"\>", "\<\"509\"\>", "\<\"518\"\>", \
"\<\"520\"\>", "\<\"521\"\>", "\<\"522\"\>", "\<\"524\"\>", "\<\"525\"\>", \
"\<\"526\"\>", "\<\"528\"\>", "\<\"529\"\>", "\<\"530\"\>", "\<\"532\"\>", \
"\<\"533\"\>"},
       {"\<\"(8)\"\>", "\<\"(9)\"\>", "\<\"(9)\"\>", "\<\"(9)\"\>", \
"\<\"(9)\"\>", "\<\"(9)\"\>", "\<\"(9)\"\>", "\<\"(9)\"\>", "\<\"(9)\"\>", \
"\<\"(9)\"\>", "\<\"(9)\"\>", "\<\"(9)\"\>", "\<\"(9)\"\>", "\<\"(9)\"\>", \
"\<\"(9)\"\>", "\<\"(9)\"\>", "\<\"(9)\"\>", "\<\"(9)\"\>", "\<\"(9)\"\>", \
"\<\"(11)\"\>", "\<\"(20)\"\>", "\<\"(20)\"\>", "\<\"(20)\"\>", \
"\<\"(20)\"\>", "\<\"(20)\"\>", "\<\"(20)\"\>", "\<\"(20)\"\>", \
"\<\"(20)\"\>", "\<\"(20)\"\>", "\<\"(20)\"\>", "\<\"(20)\"\>", \
"\<\"(20)\"\>", "\<\"(20)\"\>", "\<\"(20)\"\>", "\<\"(22)\"\>", \
"\<\"(23)\"\>", "\<\"(23)\"\>", "\<\"(34)\"\>", "\<\"(34)\"\>", \
"\<\"(34)\"\>", "\<\"(34)\"\>", "\<\"(34)\"\>", "\<\"(34)\"\>", \
"\<\"(34)\"\>", "\<\"(34)\"\>", "\<\"(34)\"\>", "\<\"(34)\"\>", \
"\<\"(34)\"\>", "\<\"(38)\"\>", "\<\"(51)\"\>", "\<\"(51)\"\>", \
"\<\"(51)\"\>", "\<\"(51)\"\>", "\<\"(51)\"\>", "\<\"(51)\"\>", \
"\<\"(51)\"\>", "\<\"(51)\"\>", "\<\"(51)\"\>", "\<\"(51)\"\>", \
"\<\"(57)\"\>", "\<\"(58)\"\>", "\<\"(58)\"\>", "\<\"(69)\"\>", \
"\<\"(69)\"\>", "\<\"(69)\"\>", "\<\"(69)\"\>", "\<\"(69)\"\>", \
"\<\"(69)\"\>", "\<\"(69)\"\>", "\<\"(77)\"\>", "\<\"(90)\"\>", \
"\<\"(90)\"\>", "\<\"(90)\"\>", "\<\"(90)\"\>", "\<\"(90)\"\>", \
"\<\"(90)\"\>", "\<\"(100)\"\>", "\<\"(101)\"\>", "\<\"(101)\"\>", "\<\"(112)\
\"\>", "\<\"(112)\"\>", "\<\"(112)\"\>", "\<\"(124)\"\>", "\<\"(137)\"\>", \
"\<\"(137)\"\>", "\<\"(151)\"\>", "\<\"(152)\"\>", "\<\"(152)\"\>", \
"\<\"(159)\"\>", "\<\"(160)\"\>", "\<\"(162)\"\>", "\<\"(162)\"\>", \
"\<\"(162)\"\>", "\<\"(163)\"\>", "\<\"(163)\"\>", "\<\"(163)\"\>", \
"\<\"(164)\"\>", "\<\"(164)\"\>", "\<\"(164)\"\>", "\<\"(165)\"\>", \
"\<\"(165)\"\>", "\<\"(165)\"\>", "\<\"(166)\"\>", "\<\"(166)\"\>", \
"\<\"(172)\"\>", "\<\"(171)\"\>", "\<\"(170)\"\>", "\<\"(169)\"\>", \
"\<\"(168)\"\>", "\<\"(167)\"\>", "\<\"(166)\"\>", "\<\"(165)\"\>", \
"\<\"(164)\"\>", "\<\"(163)\"\>", "\<\"(162)\"\>", "\<\"(161)\"\>", \
"\<\"(165)\"\>", "\<\"(164)\"\>", "\<\"(163)\"\>", "\<\"(162)\"\>", \
"\<\"(161)\"\>", "\<\"(160)\"\>", "\<\"(159)\"\>", "\<\"(158)\"\>", \
"\<\"(157)\"\>", "\<\"(156)\"\>", "\<\"(155)\"\>", "\<\"(154)\"\>", \
"\<\"(165)\"\>", "\<\"(164)\"\>", "\<\"(163)\"\>", "\<\"(162)\"\>", \
"\<\"(161)\"\>", "\<\"(160)\"\>", "\<\"(159)\"\>", "\<\"(158)\"\>", \
"\<\"(163)\"\>", "\<\"(162)\"\>", "\<\"(167)\"\>", "\<\"(166)\"\>", \
"\<\"(165)\"\>", "\<\"(164)\"\>", "\<\"(163)\"\>", "\<\"(162)\"\>", \
"\<\"(161)\"\>", "\<\"(160)\"\>", "\<\"(159)\"\>", "\<\"(158)\"\>", \
"\<\"(163)\"\>", "\<\"(162)\"\>", "\<\"(161)\"\>", "\<\"(160)\"\>", \
"\<\"(165)\"\>", "\<\"(164)\"\>", "\<\"(163)\"\>", "\<\"(162)\"\>", \
"\<\"(161)\"\>", "\<\"(160)\"\>", "\<\"(159)\"\>", "\<\"(158)\"\>", \
"\<\"(157)\"\>", "\<\"(156)\"\>", "\<\"(155)\"\>", "\<\"(154)\"\>", \
"\<\"(159)\"\>", "\<\"(158)\"\>", "\<\"(157)\"\>", "\<\"(156)\"\>", \
"\<\"(155)\"\>", "\<\"(154)\"\>", "\<\"(153)\"\>", "\<\"(152)\"\>", \
"\<\"(151)\"\>", "\<\"(157)\"\>", "\<\"(156)\"\>", "\<\"(155)\"\>", \
"\<\"(154)\"\>", "\<\"(153)\"\>", "\<\"(152)\"\>", "\<\"(151)\"\>", \
"\<\"(150)\"\>", "\<\"(149)\"\>", "\<\"(148)\"\>", "\<\"(147)\"\>", \
"\<\"(146)\"\>", "\<\"(145)\"\>", "\<\"(144)\"\>", "\<\"(143)\"\>", \
"\<\"(147)\"\>", "\<\"(146)\"\>", "\<\"(145)\"\>", "\<\"(144)\"\>", \
"\<\"(143)\"\>", "\<\"(142)\"\>", "\<\"(141)\"\>", "\<\"(140)\"\>", \
"\<\"(139)\"\>", "\<\"(138)\"\>", "\<\"(137)\"\>", "\<\"(136)\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 134, " generators left.", 
   " The cancelled generators were: \n", 
   MatrixForm[{{
     "(516)", "(276)", "(298)", "(322)", "(320)", "(318)", "(338)", "(362)", 
      "(360)", "(358)", "(378)", "(402)", "(400)", "(398)", "(418)", "(442)", 
      "(440)", "(438)", "(458)", "(479)", "(259)", "(280)", "(325)", "(440)", 
      "(297)", "(318)", "(362)", "(429)", "(334)", "(355)", "(399)", "(418)", 
      "(371)", "(392)", "(410)", "(427)", "(447)", "(287)", "(285)", "(283)", 
      "(323)", "(321)", "(319)", "(317)", "(356)", "(354)", "(352)", "(350)", 
      "(385)", "(233)", "(253)", "(292)", "(347)", "(346)", "(286)", "(323)", 
      "(337)", "(336)", "(317)", "(345)", "(343)", "(401)", "(261)", "(259)", 
      "(257)", "(291)", "(289)", "(287)", "(285)", "(314)", "(215)", "(234)", 
      "(268)", "(278)", "(277)", "(262)", "(284)", "(282)", "(371)", "(243)", 
      "(241)", "(239)", "(263)", "(205)", "(223)", "(243)", "(241)", "(357)", 
      "(183)", "(199)", "(216)", "(197)", "(222)", "(236)", "(221)", "(218)", 
      "(256)", "(239)", "(214)", "(280)", "(261)", "(210)", "(312)", "(328)", 
      "(8)", "(18)", "(31)", "(30)", "(46)", "(63)", "(62)", "(82)", "(103)", 
      "(102)", "(126)", "(149)", "(139)", "(138)", "(136)", "(135)", "(134)", 
      "(132)", "(131)", "(130)", "(128)", "(127)", "(126)", "(138)", "(91)", 
      "(87)", "(84)", "(83)", "(99)", "(99)", "(120)", "(131)", "(99)", 
      "(98)", "(51)", "(47)", "(61)", "(61)", "(79)", "(94)", "(94)", "(78)", 
      "(110)", "(120)", "(61)", "(60)", "(91)", "(90)", "(19)", "(31)", 
      "(46)", "(45)", "(58)", "(44)", "(72)", "(71)", "(84)", "(70)", "(96)", 
      "(105)", "(31)", "(30)", "(29)", "(54)", "(53)", "(52)", "(77)", "(76)",
       "(75)", "(8)", "(18)", "(27)", "(27)", "(17)", "(37)", "(46)", "(46)", 
      "(36)", "(56)", "(65)", "(65)", "(55)", "(74)", "(82)", "(8)", "(16)", 
      "(15)", "(23)", "(32)", "(31)", "(39)", "(48)", "(47)", "(55)", "(64)", 
      "(63)"}, {
     "516", "277", "301", "327", "326", "325", "349", "375", "374", "373", 
      "397", "423", "422", "421", "445", "471", "470", "469", "493", "517", 
      "280", "304", "355", "483", "328", "352", "403", "479", "376", "400", 
      "451", "475", "424", "448", "472", "495", "519", "332", "331", "330", 
      "381", "380", "379", "378", "429", "428", "427", "426", "473", "284", 
      "308", "359", "435", "436", "356", "407", "431", "432", "404", "449", 
      "447", "523", "336", "335", "334", "385", "384", "383", "382", "425", 
      "288", "312", "363", "387", "388", "360", "401", "399", "527", "340", 
      "339", "338", "377", "292", "316", "353", "351", "531", "271", "294", 
      "318", "295", "341", "366", "343", "337", "414", "391", "333", "462", 
      "439", "329", "510", "534", "9", "39", "70", "69", "99", "130", "129", 
      "159", "190", "189", "219", "250", "235", "234", "232", "231", "230", 
      "228", "227", "226", "224", "223", "222", "251", "175", "171", "168", 
      "167", "195", "196", "225", "255", "197", "194", "115", "111", "139", 
      "140", "169", "199", "200", "166", "229", "259", "141", "138", "201", 
      "198", "55", "84", "113", "112", "144", "110", "173", "172", "204", 
      "170", "233", "263", "85", "83", "82", "145", "143", "142", "205", 
      "203", "202", "28", "57", "87", "88", "54", "117", "147", "148", "114", 
      "177", "207", "208", "174", "237", "267", "29", "60", "38", "89", "120",
       "98", "149", "180", "158", "209", "240", "218"}, {
     "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]"}, {
     "8", "10", "11", "12", "13", "14", "15", "16", "17", "18", "19", "20", 
      "21", "22", "23", "24", "25", "26", "27", "30", "40", "41", "42", "43", 
      "44", "45", "46", "47", "48", "49", "50", "51", "52", "53", "56", "58", 
      "59", "71", "72", "73", "74", "75", "76", "77", "78", "79", "80", "81", 
      "86", "100", "101", "102", "103", "104", "105", "106", "107", "108", 
      "109", "116", "118", "119", "131", "132", "133", "134", "135", "136", 
      "137", "146", "160", "161", "162", "163", "164", "165", "176", "178", 
      "179", "191", "192", "193", "206", "220", "221", "236", "238", "239", 
      "247", "249", "252", "253", "254", "256", "257", "258", "260", "261", 
      "262", "264", "265", "266", "268", "269", "278", "279", "281", "282", 
      "283", "285", "286", "287", "289", "290", "291", "293", "302", "303", 
      "305", "306", "307", "309", "310", "311", "313", "314", "315", "317", 
      "350", "354", "357", "358", "361", "362", "364", "365", "386", "389", 
      "398", "402", "405", "406", "408", "409", "410", "411", "412", "413", 
      "430", "433", "434", "437", "446", "450", "452", "453", "454", "455", 
      "456", "457", "458", "459", "460", "461", "474", "476", "477", "478", 
      "480", "481", "482", "484", "485", "494", "496", "497", "498", "499", 
      "500", "501", "502", "503", "504", "505", "506", "507", "508", "509", 
      "518", "520", "521", "522", "524", "525", "526", "528", "529", "530", 
      "532", "533"}, {
     "(8)", "(9)", "(9)", "(9)", "(9)", "(9)", "(9)", "(9)", "(9)", "(9)", 
      "(9)", "(9)", "(9)", "(9)", "(9)", "(9)", "(9)", "(9)", "(9)", "(11)", 
      "(20)", "(20)", "(20)", "(20)", "(20)", "(20)", "(20)", "(20)", "(20)", 
      "(20)", "(20)", "(20)", "(20)", "(20)", "(22)", "(23)", "(23)", "(34)", 
      "(34)", "(34)", "(34)", "(34)", "(34)", "(34)", "(34)", "(34)", "(34)", 
      "(34)", "(38)", "(51)", "(51)", "(51)", "(51)", "(51)", "(51)", "(51)", 
      "(51)", "(51)", "(51)", "(57)", "(58)", "(58)", "(69)", "(69)", "(69)", 
      "(69)", "(69)", "(69)", "(69)", "(77)", "(90)", "(90)", "(90)", "(90)", 
      "(90)", "(90)", "(100)", "(101)", "(101)", "(112)", "(112)", "(112)", 
      "(124)", "(137)", "(137)", "(151)", "(152)", "(152)", "(159)", "(160)", 
      "(162)", "(162)", "(162)", "(163)", "(163)", "(163)", "(164)", "(164)", 
      "(164)", "(165)", "(165)", "(165)", "(166)", "(166)", "(172)", "(171)", 
      "(170)", "(169)", "(168)", "(167)", "(166)", "(165)", "(164)", "(163)", 
      "(162)", "(161)", "(165)", "(164)", "(163)", "(162)", "(161)", "(160)", 
      "(159)", "(158)", "(157)", "(156)", "(155)", "(154)", "(165)", "(164)", 
      "(163)", "(162)", "(161)", "(160)", "(159)", "(158)", "(163)", "(162)", 
      "(167)", "(166)", "(165)", "(164)", "(163)", "(162)", "(161)", "(160)", 
      "(159)", "(158)", "(163)", "(162)", "(161)", "(160)", "(165)", "(164)", 
      "(163)", "(162)", "(161)", "(160)", "(159)", "(158)", "(157)", "(156)", 
      "(155)", "(154)", "(159)", "(158)", "(157)", "(156)", "(155)", "(154)", 
      "(153)", "(152)", "(151)", "(157)", "(156)", "(155)", "(154)", "(153)", 
      "(152)", "(151)", "(150)", "(149)", "(148)", "(147)", "(146)", "(145)", 
      "(144)", "(143)", "(147)", "(146)", "(145)", "(144)", "(143)", "(142)", 
      "(141)", "(140)", "(139)", "(138)", "(137)", "(136)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735814883360785*^9, 3.735814929673683*^9}, 
   3.735814978573629*^9, 3.735831850984058*^9, 3.735834195454186*^9, 
   3.735845266800703*^9, 3.7358506406556673`*^9, 3.7359876741033382`*^9, 
   3.736079181868821*^9, {3.736080948044961*^9, 3.730138191614718*^9}, 
   3.730138998884491*^9, 3.730139288835473*^9, 3.763496815656942*^9, 
   3.763592538692363*^9, 3.76359584588834*^9, 3.763596250136608*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"8a632965-683c-4139-890a-a80105822f09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", "\<\"/home/knotkobold/PQM/6m9pt_AfterCancellation.mx \
>>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/home/knotkobold/PQM/6m9pt_AfterCancellation.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735814883360785*^9, 3.735814929673683*^9}, 
   3.735814978573629*^9, 3.735831850984058*^9, 3.735834195454186*^9, 
   3.735845266800703*^9, 3.7358506406556673`*^9, 3.7359876741033382`*^9, 
   3.736079181868821*^9, {3.736080948044961*^9, 3.730138191614718*^9}, 
   3.730138998884491*^9, 3.730139288835473*^9, 3.763496815656942*^9, 
   3.763592538692363*^9, 3.76359584588834*^9, 3.7635962501509047`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a268173c-e3a3-4bd3-8f1e-bc60cbc9aa05"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"<<", 
  RowBox[{"(", 
   RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx\>\""}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.735508411824272*^9, 3.7355084119655447`*^9}, {
   3.73550844232157*^9, 3.735508443932693*^9}, 
   3.735814935273699*^9},ExpressionUUID->"a0e2474d-b4ad-4277-a0e8-\
f4bc205facef"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Post-processing: Homotopies", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
   3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
   3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
   3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
   3.6839028035945807`*^9}, {3.683906361254035*^9, 3.683906397535213*^9}, 
   3.735734339558434*^9},ExpressionUUID->"d66daa06-f618-40ec-9d3c-\
0efe07a92371"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Step7PostProcessing", ";"}], "\[IndentingNewLine]", 
 RowBox[{"GenTableWithIdems", "[", "GG1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DSquared0Q", "[", "DD1", "]"}]}], "Input",
 CellChangeTimes->{
  3.683897532395102*^9, {3.6839058148344393`*^9, 3.683905815122682*^9}, {
   3.683905991192045*^9, 3.6839059922611847`*^9}, {3.685194541520829*^9, 
   3.685194543848864*^9}, {3.685248894086935*^9, 3.6852488943255787`*^9}, {
   3.685693093120482*^9, 3.685693117431604*^9}, {3.685695524119947*^9, 
   3.685695530703979*^9}, 3.7237456255488567`*^9, {3.735560291746826*^9, 
   3.7355602979312963`*^9}, 3.7355603553560762`*^9, 3.735560774272912*^9, {
   3.735686801800623*^9, 3.7356868062038116`*^9}, {3.7357784719736767`*^9, 
   3.735778479543705*^9}, {3.73581518383873*^9, 3.735815184068981*^9}, {
   3.735815830907671*^9, 3.7358158313344727`*^9}, {3.735831867186116*^9, 
   3.735831870930188*^9}, 3.7358515586847687`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"c573ae6c-794d-4005-9794-d5b069e262e4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"a\"\>", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
        "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "15", ",", "16",
         ",", "17", ",", "18", ",", "19", ",", "20", ",", "24", ",", "25", 
        ",", "26", ",", "27", ",", "28", ",", "29", ",", "31", ",", "32", ",",
         "33", ",", "34", ",", "35", ",", "36", ",", "40", ",", "41", ",", 
        "42", ",", "43", ",", "44", ",", "45", ",", "47", ",", "48", ",", 
        "49", ",", "50", ",", "51", ",", "52", ",", "56", ",", "57", ",", 
        "58", ",", "59", ",", "60", ",", "61", ",", "63", ",", "64", ",", 
        "65", ",", "66", ",", "67", ",", "68"}], "}"}]},
     {"\<\"b\"\>", 
      RowBox[{"{", 
       RowBox[{
       "7", ",", "14", ",", "21", ",", "30", ",", "37", ",", "46", ",", "53", 
        ",", "62", ",", "71", ",", "72", ",", "73", ",", "74", ",", "75"}], 
       "}"}]},
     {"\<\"c\"\>", 
      RowBox[{"{", 
       RowBox[{
       "76", ",", "77", ",", "78", ",", "79", ",", "80", ",", "81", ",", "82",
         ",", "83", ",", "84", ",", "85", ",", "86", ",", "87", ",", "88", 
        ",", "89", ",", "90", ",", "91", ",", "92", ",", "93", ",", "94", ",",
         "95", ",", "96", ",", "97", ",", "98", ",", "99", ",", "100", ",", 
        "101", ",", "102", ",", "103", ",", "104", ",", "105", ",", "106", 
        ",", "107", ",", "108", ",", "109", ",", "110", ",", "111", ",", 
        "112", ",", "113", ",", "114", ",", "115", ",", "116", ",", "117", 
        ",", "118", ",", "119", ",", "120", ",", "121", ",", "122", ",", 
        "123", ",", "124", ",", "125", ",", "126", ",", "127", ",", "128", 
        ",", "129"}], "}"}]},
     {"\<\"d\"\>", 
      RowBox[{"{", 
       RowBox[{
       "22", ",", "23", ",", "38", ",", "39", ",", "54", ",", "55", ",", "69",
         ",", "70", ",", "130", ",", "131", ",", "132", ",", "133", ",", 
        "134"}], "}"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.735811028758472*^9, 3.735812097778492*^9, 3.735814987350173*^9, 
   3.735815056617082*^9, 3.73581518496039*^9, 3.735815866726447*^9, {
   3.7358318547813463`*^9, 3.735831871468429*^9}, {3.73583198384066*^9, 
   3.735831989653092*^9}, 3.735834195958564*^9, 3.735845269139146*^9, 
   3.7358506437777967`*^9, 3.735851605788261*^9, 3.735987674414743*^9, 
   3.736079182277645*^9, 3.736079332082453*^9, 3.7360809483528852`*^9, {
   3.736081381774374*^9, 3.7301390040791073`*^9}, 3.730139294773481*^9, 
   3.763496818835093*^9, 3.7635925782053843`*^9, 3.763595987870226*^9, 
   3.7635962521126013`*^9, 3.763596302913335*^9},
 CellLabel->
  "Out[25]//MatrixForm=",ExpressionUUID->"de303eb5-7267-49cb-af45-\
b9b722da7c50"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.735811028758472*^9, 3.735812097778492*^9, 3.735814987350173*^9, 
   3.735815056617082*^9, 3.73581518496039*^9, 3.735815866726447*^9, {
   3.7358318547813463`*^9, 3.735831871468429*^9}, {3.73583198384066*^9, 
   3.735831989653092*^9}, 3.735834195958564*^9, 3.735845269139146*^9, 
   3.7358506437777967`*^9, 3.735851605788261*^9, 3.735987674414743*^9, 
   3.736079182277645*^9, 3.736079332082453*^9, 3.7360809483528852`*^9, {
   3.736081381774374*^9, 3.7301390040791073`*^9}, 3.730139294773481*^9, 
   3.763496818835093*^9, 3.7635925782053843`*^9, 3.763595987870226*^9, 
   3.7635962521126013`*^9, 3.763596304769375*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"d3de1c39-524e-4385-a189-ab501e1fd7c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DotGrid", "[", 
  RowBox[{"GG1", ",", "0", ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.735778494504869*^9, 3.735778514086388*^9}, {
  3.735987724710432*^9, 3.735987739357298*^9}, {3.7360791929967613`*^9, 
  3.7360792043316803`*^9}, {3.73607938716634*^9, 3.736079401205777*^9}, {
  3.736080955650003*^9, 3.736080966220983*^9}, {3.736081391239575*^9, 
  3.736081429398245*^9}, {3.763596347045107*^9, 3.76359635535746*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"f3b26d12-1d2d-43aa-b723-6b665176dd0b"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "7"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "6"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "4"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["0",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["1",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["2",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["3",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["4",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["5",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["6",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["7",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["8",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["9",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["10",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "7"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["1",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["3",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["5",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["7",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["9",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["11",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "9"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "8"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "7"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "6"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "4"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["0",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["2",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["4",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["6",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["8",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["9",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["10",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["11",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "9"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "7"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["1",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["3",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["5",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["7",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["9",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->
       76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\"\[Rule]\\!\\(\\*SubscriptBox[\\(t\\), \\(2\\)]\\)\"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "11"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "10"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "9"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "8"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "6"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "4"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["0",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["2",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["4",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["6",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["7",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["8",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["1",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["9",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->
       76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "11"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "9"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "7"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["1",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["3",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["2", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["5",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["2",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["7",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->
       76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "10"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "9"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "8"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "7"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "6"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "5"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "4"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "3"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "2"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox[
            RowBox[{"-", "1"}],
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["0",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["1",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["2",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["3",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["4",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[1, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["5",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["6",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->76], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["1", {0, 0},
         Background->RGBColor[0, 0, 1]]}, 
       {GrayLevel[0], InsetBox[
         RowBox[{
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], " ", 
          SubsuperscriptBox["t", "1", 
           TagBox["3",
            HoldForm]], " ", 
          SubsuperscriptBox["t", "2", 
           TagBox["7",
            HoldForm]]}], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {76., 10.}]}},
      ImageSize->
       76], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(t\\), \\(1\\)], \
\\(\[DownArrow]\\)]\\)\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"}
   },
   AutoDelete->False,
   FrameStyle->Directive[
     Thickness[0.1], 
     AbsoluteDashing[{100, 0.01}], 
     GrayLevel[0.5]],
   GridBoxBackground->{
    "ColumnsIndexed" -> {23 -> GrayLevel[0.85]}, 
     "RowsIndexed" -> {7 -> GrayLevel[0.85]}, 
     "ItemsIndexed" -> {{7, 23} -> GrayLevel[0.5]}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.763497288142067*^9, 3.763592584448444*^9, 
  3.76359605836621*^9, 3.763596328348256*^9, 3.7635964214599457`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"8083bd03-c152-4fb7-b078-a6297458d84c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowGraph", "[", 
  RowBox[{"DD1", ",", "GG1"}], "]"}]], "Input",
 CellChangeTimes->{{3.735845502752946*^9, 3.735845507293138*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"7be49d1f-b827-484a-979f-e27781d1c138"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19,
       20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37,
       38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55,
       56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73,
       74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91,
       92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107,
       108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 
      122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134}, {
       SparseArray[
       Automatic, {134, 134}, 0, {
        1, {{0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 3,
           4, 5, 5, 5, 5, 5, 5, 5, 6, 6, 6, 6, 6, 6, 6, 7, 8, 9, 9, 9, 9, 9, 
          9, 9, 10, 10, 10, 10, 10, 10, 10, 11, 12, 13, 13, 13, 13, 13, 13, 
          13, 14, 14, 14, 14, 14, 14, 14, 15, 16, 18, 20, 22, 24, 26, 27, 28, 
          29, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 57, 59, 61, 
          63, 65, 67, 69, 72, 74, 76, 78, 80, 83, 85, 87, 89, 91, 93, 95, 98, 
          100, 102, 104, 106, 109, 111, 113, 115, 117, 119, 121, 124, 126, 
          127, 128, 129, 130, 132, 134, 136, 138, 140, 142}, {{6}, {13}, {
          28}, {15}, {8}, {29}, {44}, {31}, {24}, {45}, {60}, {47}, {40}, {
          61}, {63}, {56}, {68}, {76}, {67}, {77}, {66}, {78}, {65}, {79}, {
          64}, {80}, {61}, {60}, {59}, {58}, {57}, {63}, {53}, {67}, {52}, {
          66}, {51}, {65}, {50}, {64}, {49}, {63}, {48}, {69}, {62}, {68}, {
          45}, {59}, {44}, {58}, {43}, {57}, {42}, {56}, {41}, {47}, {70}, {
          37}, {51}, {36}, {50}, {35}, {49}, {34}, {48}, {33}, {47}, {32}, {
          54}, {46}, {52}, {60}, {29}, {43}, {28}, {42}, {27}, {41}, {26}, {
          40}, {25}, {31}, {55}, {21}, {35}, {20}, {34}, {19}, {33}, {18}, {
          32}, {17}, {31}, {16}, {38}, {30}, {36}, {44}, {13}, {27}, {12}, {
          26}, {11}, {25}, {10}, {24}, {9}, {15}, {39}, {7}, {19}, {6}, {
          18}, {5}, {17}, {4}, {16}, {3}, {15}, {2}, {22}, {14}, {20}, {28}, {
          6}, {12}, {11}, {10}, {9}, {8}, {1}, {23}, {5}, {124}, {4}, {125}, {
          3}, {126}, {2}, {127}, {1}, {128}}}, Pattern}], Null}, {
      EdgeLabels -> {DirectedEdge[89, 58] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[117, 7] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[106, 34] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[90, 43] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[116, 39] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[102, 41] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[81, 67] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[91, 42] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[107, 19] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[103, 40] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[118, 18] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[100, 29] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[118, 6] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[111, 36] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[120, 4] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[103, 26] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[119, 17] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[127, 9] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[108, 18] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[104, 55] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[97, 47] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[113, 12] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[62, 61] -> Framed[
           Style[$CellContext`q^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[132, 126] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[134, 128] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[121, 15] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[109, 31] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[113, 26] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[73, 66] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[86, 69] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[125, 11] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[98, 32] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[85, 63] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[70, 56] -> Framed[
           Style[$CellContext`p^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[54, 47] -> Framed[
           Style[$CellContext`p^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[53, 60] -> Framed[
           Style[$CellContext`q^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[96, 48] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[83, 51] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[128, 8] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[46, 45] -> Framed[
           Style[$CellContext`q^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[76, 61] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[102, 27] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[21, 28] -> Framed[
           Style[$CellContext`q^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[23, 8] -> Framed[
           Style[$CellContext`p^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[92, 70] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[80, 63] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[111, 30] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[119, 5] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[100, 43] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[84, 64] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[133, 2] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[71, 68] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[134, 1] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[94, 50] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[99, 46] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[111, 44] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[92, 41] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[99, 60] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[74, 79] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[133, 127] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[72, 77] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[87, 68] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[69, 63] -> Framed[
           Style[$CellContext`p^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[96, 34] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[117, 19] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[110, 16] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[75, 80] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[115, 10] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[104, 31] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[99, 52] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[101, 28] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[112, 13] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[108, 32] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[129, 23] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[80, 57] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[120, 16] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[79, 58] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[55, 40] -> Framed[
           Style[$CellContext`p^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[130, 5] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[84, 50] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[95, 49] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[106, 20] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[109, 17] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[112, 27] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[123, 14] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[37, 44] -> Framed[
           Style[$CellContext`q^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[93, 37] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[87, 62] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[38, 31] -> Framed[
           Style[$CellContext`p^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[122, 22] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[94, 36] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[114, 11] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[124, 12] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[73, 78] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[86, 48] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[107, 33] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[91, 56] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[71, 76] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[78, 59] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[129, 1] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[114, 25] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[39, 24] -> Framed[
           Style[$CellContext`p^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[85, 49] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[95, 35] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[124, 6] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[74, 65] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[93, 51] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[115, 24] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[123, 20] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[123, 28] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[110, 38] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[82, 52] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[92, 47] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[14, 13] -> Framed[
           Style[$CellContext`q^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[90, 57] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[116, 9] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[105, 21] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[72, 67] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[30, 29] -> Framed[
           Style[$CellContext`q^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[121, 3] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[104, 25] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[105, 35] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[83, 65] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[98, 54] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[82, 66] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[101, 42] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[77, 60] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[132, 3] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[75, 64] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[131, 4] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[130, 124] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[7, 6] -> Framed[
           Style[$CellContext`q^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[122, 2] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[88, 45] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[97, 33] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[116, 15] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[88, 59] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[89, 44] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[126, 10] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[22, 15] -> Framed[
           Style[$CellContext`p^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[131, 125] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[81, 53] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}]}, EdgeStyle -> {DirectedEdge[93, 51] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[103, 40] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[108, 18] -> GrayLevel[0], 
         DirectedEdge[83, 65] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[62, 61] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[104, 31] -> GrayLevel[0], 
         DirectedEdge[123, 14] -> GrayLevel[0], DirectedEdge[123, 20] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[122, 22] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[124, 6] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[105, 35] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[21, 28] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[115, 10] -> GrayLevel[0], 
         DirectedEdge[105, 21] -> GrayLevel[0], DirectedEdge[111, 44] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[74, 79] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[101, 28] -> GrayLevel[0], 
         DirectedEdge[92, 41] -> GrayLevel[0], DirectedEdge[104, 25] -> 
         GrayLevel[0], DirectedEdge[106, 34] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[75, 64] -> GrayLevel[0], 
         DirectedEdge[113, 12] -> GrayLevel[0], DirectedEdge[39, 24] -> 
         GrayLevel[0], DirectedEdge[110, 38] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[117, 19] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[131, 4] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[110, 16] -> GrayLevel[0], 
         DirectedEdge[92, 47] -> GrayLevel[0], DirectedEdge[54, 47] -> 
         GrayLevel[0], DirectedEdge[119, 5] -> GrayLevel[0], 
         DirectedEdge[104, 55] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[134, 128] -> GrayLevel[0], 
         DirectedEdge[96, 48] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[118, 6] -> GrayLevel[0], 
         DirectedEdge[78, 59] -> GrayLevel[0], DirectedEdge[103, 26] -> 
         GrayLevel[0], DirectedEdge[99, 60] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[102, 41] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[124, 12] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[55, 40] -> GrayLevel[0], 
         DirectedEdge[82, 66] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[130, 124] -> GrayLevel[0], 
         DirectedEdge[133, 127] -> GrayLevel[0], DirectedEdge[116, 39] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[116, 9] -> GrayLevel[0], 
         DirectedEdge[71, 76] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[84, 50] -> GrayLevel[0], 
         DirectedEdge[99, 52] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[91, 42] -> GrayLevel[0], 
         DirectedEdge[22, 15] -> GrayLevel[0], DirectedEdge[76, 61] -> 
         GrayLevel[0], DirectedEdge[112, 27] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[121, 3] -> GrayLevel[0], 
         DirectedEdge[70, 56] -> GrayLevel[0], DirectedEdge[37, 44] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[91, 56] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[89, 58] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[85, 63] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[81, 67] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[100, 29] -> GrayLevel[0], 
         DirectedEdge[98, 32] -> GrayLevel[0], DirectedEdge[99, 46] -> 
         GrayLevel[0], DirectedEdge[123, 28] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[83, 51] -> GrayLevel[0], 
         DirectedEdge[117, 7] -> GrayLevel[0], DirectedEdge[95, 35] -> 
         GrayLevel[0], DirectedEdge[113, 26] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[109, 17] -> GrayLevel[0], 
         DirectedEdge[75, 80] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[107, 19] -> GrayLevel[0], 
         DirectedEdge[38, 31] -> GrayLevel[0], DirectedEdge[74, 65] -> 
         GrayLevel[0], DirectedEdge[23, 8] -> GrayLevel[0], 
         DirectedEdge[127, 9] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[111, 36] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[86, 48] -> GrayLevel[0], 
         DirectedEdge[81, 53] -> GrayLevel[0], DirectedEdge[132, 126] -> 
         GrayLevel[0], DirectedEdge[87, 68] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[46, 45] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[98, 54] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[90, 57] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[116, 15] -> GrayLevel[0], 
         DirectedEdge[125, 11] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[90, 43] -> GrayLevel[0], 
         DirectedEdge[109, 31] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[118, 18] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[129, 23] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[133, 2] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[111, 30] -> GrayLevel[0], 
         DirectedEdge[107, 33] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[106, 20] -> GrayLevel[0], 
         DirectedEdge[94, 36] -> GrayLevel[0], DirectedEdge[100, 43] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[14, 13] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[79, 58] -> GrayLevel[0], 
         DirectedEdge[7, 6] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[121, 15] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[120, 16] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[80, 63] -> GrayLevel[0], 
         DirectedEdge[87, 62] -> GrayLevel[0], DirectedEdge[80, 57] -> 
         GrayLevel[0], DirectedEdge[101, 42] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[126, 10] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[134, 1] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[88, 45] -> GrayLevel[0], 
         DirectedEdge[30, 29] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[73, 78] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[97, 47] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[88, 59] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[108, 32] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[82, 52] -> GrayLevel[0], 
         DirectedEdge[86, 69] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[128, 8] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[73, 66] -> GrayLevel[0], 
         DirectedEdge[89, 44] -> GrayLevel[0], DirectedEdge[94, 50] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[71, 68] -> GrayLevel[0], 
         DirectedEdge[119, 17] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[95, 49] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[96, 34] -> GrayLevel[0], 
         DirectedEdge[130, 5] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[132, 3] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[92, 70] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[72, 67] -> GrayLevel[0], 
         DirectedEdge[120, 4] -> GrayLevel[0], DirectedEdge[53, 60] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[114, 11] -> GrayLevel[0], 
         DirectedEdge[69, 63] -> GrayLevel[0], DirectedEdge[129, 1] -> 
         GrayLevel[0], DirectedEdge[84, 64] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[85, 49] -> GrayLevel[0], 
         DirectedEdge[102, 27] -> GrayLevel[0], DirectedEdge[114, 25] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[112, 13] -> GrayLevel[0], 
         DirectedEdge[72, 77] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[97, 33] -> GrayLevel[0], 
         DirectedEdge[93, 37] -> GrayLevel[0], DirectedEdge[115, 24] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[122, 2] -> GrayLevel[0], 
         DirectedEdge[77, 60] -> GrayLevel[0], DirectedEdge[131, 125] -> 
         GrayLevel[0]}, GraphLayout -> "SpringElectricalEmbedding", ImageSize -> 
       Small, VertexLabels -> {
        74 -> Placed["74", Center], 124 -> Placed["124", Center], 22 -> 
         Placed["22", Center], 11 -> Placed["11", Center], 19 -> 
         Placed["19", Center], 46 -> Placed["46", Center], 123 -> 
         Placed["123", Center], 113 -> Placed["113", Center], 32 -> 
         Placed["32", Center], 126 -> Placed["126", Center], 121 -> 
         Placed["121", Center], 105 -> Placed["105", Center], 93 -> 
         Placed["93", Center], 58 -> Placed["58", Center], 20 -> 
         Placed["20", Center], 94 -> Placed["94", Center], 42 -> 
         Placed["42", Center], 85 -> Placed["85", Center], 50 -> 
         Placed["50", Center], 56 -> Placed["56", Center], 7 -> 
         Placed["7", Center], 133 -> Placed["133", Center], 101 -> 
         Placed["101", Center], 2 -> Placed["2", Center], 31 -> 
         Placed["31", Center], 65 -> Placed["65", Center], 34 -> 
         Placed["34", Center], 15 -> Placed["15", Center], 96 -> 
         Placed["96", Center], 83 -> Placed["83", Center], 97 -> 
         Placed["97", Center], 21 -> Placed["21", Center], 125 -> 
         Placed["125", Center], 98 -> Placed["98", Center], 63 -> 
         Placed["63", Center], 37 -> Placed["37", Center], 16 -> 
         Placed["16", Center], 67 -> Placed["67", Center], 108 -> 
         Placed["108", Center], 40 -> Placed["40", Center], 30 -> 
         Placed["30", Center], 62 -> Placed["62", Center], 38 -> 
         Placed["38", Center], 122 -> Placed["122", Center], 95 -> 
         Placed["95", Center], 80 -> Placed["80", Center], 10 -> 
         Placed["10", Center], 5 -> Placed["5", Center], 116 -> 
         Placed["116", Center], 78 -> Placed["78", Center], 120 -> 
         Placed["120", Center], 92 -> Placed["92", Center], 66 -> 
         Placed["66", Center], 36 -> Placed["36", Center], 77 -> 
         Placed["77", Center], 115 -> Placed["115", Center], 29 -> 
         Placed["29", Center], 102 -> Placed["102", Center], 60 -> 
         Placed["60", Center], 99 -> Placed["99", Center], 72 -> 
         Placed["72", Center], 87 -> Placed["87", Center], 127 -> 
         Placed["127", Center], 134 -> Placed["134", Center], 61 -> 
         Placed["61", Center], 109 -> Placed["109", Center], 70 -> 
         Placed["70", Center], 129 -> Placed["129", Center], 128 -> 
         Placed["128", Center], 106 -> Placed["106", Center], 13 -> 
         Placed["13", Center], 131 -> Placed["131", Center], 24 -> 
         Placed["24", Center], 57 -> Placed["57", Center], 89 -> 
         Placed["89", Center], 117 -> Placed["117", Center], 100 -> 
         Placed["100", Center], 17 -> Placed["17", Center], 45 -> 
         Placed["45", Center], 41 -> Placed["41", Center], 59 -> 
         Placed["59", Center], 88 -> Placed["88", Center], 75 -> 
         Placed["75", Center], 84 -> Placed["84", Center], 43 -> 
         Placed["43", Center], 3 -> Placed["3", Center], 79 -> 
         Placed["79", Center], 14 -> Placed["14", Center], 114 -> 
         Placed["114", Center], 111 -> Placed["111", Center], 35 -> 
         Placed["35", Center], 118 -> Placed["118", Center], 25 -> 
         Placed["25", Center], 107 -> Placed["107", Center], 73 -> 
         Placed["73", Center], 110 -> Placed["110", Center], 9 -> 
         Placed["9", Center], 23 -> Placed["23", Center], 81 -> 
         Placed["81", Center], 119 -> Placed["119", Center], 51 -> 
         Placed["51", Center], 82 -> Placed["82", Center], 26 -> 
         Placed["26", Center], 4 -> Placed["4", Center], 52 -> 
         Placed["52", Center], 8 -> Placed["8", Center], 86 -> 
         Placed["86", Center], 27 -> Placed["27", Center], 39 -> 
         Placed["39", Center], 71 -> Placed["71", Center], 130 -> 
         Placed["130", Center], 68 -> Placed["68", Center], 69 -> 
         Placed["69", Center], 76 -> Placed["76", Center], 44 -> 
         Placed["44", Center], 49 -> Placed["49", Center], 1 -> 
         Placed["1", Center], 64 -> Placed["64", Center], 18 -> 
         Placed["18", Center], 47 -> Placed["47", Center], 112 -> 
         Placed["112", Center], 33 -> Placed["33", Center], 53 -> 
         Placed["53", Center], 48 -> Placed["48", Center], 104 -> 
         Placed["104", Center], 91 -> Placed["91", Center], 54 -> 
         Placed["54", Center], 28 -> Placed["28", Center], 12 -> 
         Placed["12", Center], 90 -> Placed["90", Center], 103 -> 
         Placed["103", Center], 55 -> Placed["55", Center], 132 -> 
         Placed["132", Center], 6 -> Placed["6", Center]}, 
       VertexSize -> {0.3}, VertexStyle -> {62 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 93 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 112 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 70 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 97 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 6 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 126 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 108 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 66 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 106 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 72 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 76 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 101 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 31 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 7 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 63 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 48 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 121 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 99 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 115 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 78 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 42 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 4 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 92 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 134 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 51 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 84 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 22 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 113 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 74 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 1 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 111 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 68 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 21 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 49 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 38 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 77 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 9 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 5 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 30 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 59 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 91 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 39 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 107 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 58 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 122 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 23 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 50 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 71 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 44 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 52 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 109 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 20 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 98 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 89 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 105 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 56 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 53 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 28 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 120 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 45 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 73 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 3 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 118 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 64 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 32 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 13 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 132 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 34 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 129 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 75 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 95 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 119 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 47 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 94 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 60 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 67 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 110 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 43 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 83 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 80 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 131 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 100 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 15 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 37 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 41 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 57 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 46 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 55 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 14 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 19 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 114 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 130 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 36 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 29 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 33 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 65 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 8 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 123 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 116 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 90 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 24 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 128 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 104 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 11 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 102 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 26 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 96 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 18 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 88 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 2 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 12 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 54 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 81 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 82 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 117 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 10 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 86 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 17 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 16 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 127 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 35 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 133 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 69 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 61 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 25 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 79 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 27 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 103 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 125 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 40 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 124 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 85 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 87 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.0061850241381981716`], {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{14.052319842875056`, -2.330612516491463}, {
           13.056888142331715`, -2.6431587547326965`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {13.554603992603386, -2.4868856356120794}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{28.064294395945574`, -3.2597833007376704`}, {
           27.020317742730793`, -3.370609722397096}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {27.54230606933818, -3.3151965115673834}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{30.246496664993202`, -2.086339935727918}, {
           29.064330808346035`, -2.3035041985654043`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {29.65541373666962, -2.194922067146661}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{22.79312907759787, -10.125160330545128`}, {
           21.74481330053363, -9.787583217132832}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {22.268971189065752, -9.956371773838981}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{44.41377440121459, -8.369630691919706}, {
           43.41311503215901, -8.379447028646913}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {43.9134447166868, -8.374538860283309}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{44.27284474375469, -3.1506025872586707`}, {
           43.380643873705644`, -3.325623797986168}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {43.82674430873017, -3.2381131926224196}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{46.936909335990954`, -3.3869090153267862`}, {
           46.23144729472474, -2.958091782560733}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {46.584178315357846, -3.1725003989437597}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{4.591954103799672, -3.7926986801060893`}, {
           5.488248931390395, -3.420606392197285}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {5.040101517595033, -3.606652536151687}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{20.716707124757026`, -8.182166425104214}, {
           19.666132901260205`, -7.9770190654751145`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["p", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {20.191420013008617, -8.079592745289665}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{6.611280321494966, -8.577494326146404}, {
           7.617874679793374, -8.161499473550235}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {7.11457750064417, -8.369496899848318}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{3.3665560708163262`, -8.8222453968724}, {
           4.308328641549661, -9.238693718519555}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {3.8374423561829936, -9.030469557695977}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{19.436216203881852`, -2.840269341964441}, {
           20.48265193658974, -2.5591042823690255`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {19.959434070235794, -2.6996868121667332}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{6.3261093763608365`, -2.2822983002410275`}, {
           7.167610488834335, -2.023768799452764}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {6.7468599325975855, -2.1530335498468958}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{33.20036794588927, -10.095380708371327`}, {
           34.200801601811506`, -10.11561905779154}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {33.70058477385039, -10.105499883081432}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{36.21788041656592, -3.002128228858771}, {
           37.082203697016936`, -2.6230845676163534`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["p", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {36.65004205679143, -2.812606398237562}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{23.11507415859098, -2.302336570670512}, {
           24.286280315752528`, -2.1255387996645903`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["p", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {23.700677237171753, -2.213937685167551}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{34.23508636734855, -8.384690616239585}, {
           33.23464367860137, -8.364345475754659}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {33.73486502297496, -8.374518045997121}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{34.23508636734855, -8.384690616239585}, {
           34.717826938878524`, -9.260677754214028}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {34.47645665311354, -8.822684185226805}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{2.4542687948059667`, -9.729159846726233}, {
           1.9091042740551645`, -9.240810564832103}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.1816865344305656, -9.484985205779168}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{2.4542687948059667`, -9.729159846726233}, {
           3.3685176104347536`, -9.656394220540509}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.91139320262036, -9.692777033633371}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{9.484279967777404, -10.018241260883832`}, {
           8.628801378060201, -10.387928277499316`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {9.056540672918803, -10.203084769191573}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{9.484279967777404, -10.018241260883832`}, {
           9.85314067234901, -9.24114325131057}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {9.668710320063207, -9.6296922560972}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{49.11306097587489, -2.8291549295803016`}, {
           49.30844292058793, -3.318211896270272}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {49.210751948231405, -3.073683412925287}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{49.11306097587489, -2.8291549295803016`}, {
           48.55690239889648, -2.5777553582259625`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {48.834981687385685, -2.703455143903132}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{39.35300265917156, -2.3078810384445347`}, {
           40.30424419578455, -2.1052555879914823`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {39.82862342747805, -2.2065683132180087}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{39.35300265917156, -2.3078810384445347`}, {
           38.460858185393356`, -2.6357147671193033`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {38.90693042228246, -2.471797902781919}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{34.717826938878524`, -9.260677754214028}, {
           34.200801601811506`, -10.11561905779154}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {34.45931427034502, -9.688148406002783}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{3.3685176104347536`, -9.656394220540509}, {
           4.308328641549661, -9.238693718519555}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {3.8384231259922075, -9.447543969530031}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{9.85314067234901, -9.24114325131057}, {
           9.486545437094478, -8.4632505868923}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {9.669843054721744, -8.852196919101434}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{48.55690239889648, -2.5777553582259625`}, {
           47.81700308029972, -2.5579799277849453`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {48.1869527395981, -2.567867643005454}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{38.460858185393356`, -2.6357147671193033`}, {
           39.46142654760046, -2.952825036985765}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {38.96114236649691, -2.794269902052534}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{38.460858185393356`, -2.6357147671193033`}, {
           37.082203697016936`, -2.6230845676163534`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {37.77153094120514, -2.6293996673678284}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{2.453039489184084, -8.75115324228224}, {
           3.3665560708163262`, -8.8222453968724}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.909797780000205, -8.78669931957732}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{2.453039489184084, -8.75115324228224}, {
           1.9091042740551645`, -9.240810564832103}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.181071881619624, -8.99598190355717}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{7.61546986487503, -10.317537075167834`}, {
           6.6092908547998706`, -9.900169535138444}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {7.11238035983745, -10.10885330515314}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{7.61546986487503, -10.317537075167834`}, {
           8.628801378060201, -10.387928277499316`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {8.122135621467615, -10.352732676333575}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{49.00725965722946, -3.7450049537773147`}, {
           48.357282182233085`, -3.8414418036484586`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {48.68227091973127, -3.7932233787128866}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{49.00725965722946, -3.7450049537773147`}, {
           49.30844292058793, -3.318211896270272}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {49.157851288908695, -3.5316084250237934}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{41.3015815977258, -2.031002645260764}, {
           42.26306091053969, -2.068612316930473}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {41.782321254132746, -2.0498074810956184}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{41.3015815977258, -2.031002645260764}, {
           40.30424419578455, -2.1052555879914823`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {40.802912896755174, -2.068129116626123}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{36.01641620979167, -2.302928407155968}, {
           34.905586657078175`, -2.0800794943478764`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {35.46100143343492, -2.1915039507519225}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{36.01641620979167, -2.302928407155968}, {
           37.082203697016936`, -2.6230845676163534`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {36.549309953404304, -2.463006487386161}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{35.2852328405497, -3.292936999331831}, {
           34.301836282767766`, -3.4875552507577976`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {34.79353456165873, -3.3902461250448144}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{35.2852328405497, -3.292936999331831}, {
           36.21788041656592, -3.002128228858771}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {35.75155662855781, -3.147532614095301}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{32.71763484739716, -9.21935619268929}, {
           33.20036794588927, -10.095380708371327`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {32.95900139664322, -9.657368450530308}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{32.71763484739716, -9.21935619268929}, {
           33.23464367860137, -8.364345475754659}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {32.97613926299927, -8.791850834221975}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{8.632839591671337, -8.092036256046882}, {
           7.617874679793374, -8.161499473550235}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {8.125357135732354, -8.126767864798559}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{8.632839591671337, -8.092036256046882}, {
           9.486545437094478, -8.4632505868923}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {9.059692514382906, -8.277643421469591}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{47.05113233718565, -2.6989744684080845`}, {
           46.23144729472474, -2.958091782560733}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {46.64128981595519, -2.828533125484409}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{47.05113233718565, -2.6989744684080845`}, {
           47.81700308029972, -2.5579799277849453`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {47.43406770874269, -2.628477198096515}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{40.46812929687967, -3.187124006837935}, {
           41.46184231780114, -3.3340814145564273`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {40.964985807340405, -3.260602710697181}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{40.46812929687967, -3.187124006837935}, {
           39.46142654760046, -2.952825036985765}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {39.96477792224006, -3.06997452191185}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{25.4743729358565, -2.039042446425858}, {
           26.668561202937397`, -2.0408168139738745`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {26.07146706939695, -2.0399296301998664}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{25.4743729358565, -2.039042446425858}, {
           24.286280315752528`, -2.1255387996645903`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {24.880326625804514, -2.082290623045224}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{21.973268147138043`, -2.5656102589192367`}, {
           22.918905864773237`, -2.896773608789023}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {22.44608700595564, -2.73119193385413}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{21.973268147138043`, -2.5656102589192367`}, {
           20.48265193658974, -2.5591042823690255`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {21.22796004186389, -2.562357270644131}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{21.973268147138043`, -2.5656102589192367`}, {
           23.11507415859098, -2.302336570670512}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {22.54417115286451, -2.4339734147948744}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{47.677647577112424`, -3.6874214086431807`}, {
           46.936909335990954`, -3.3869090153267862`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {47.307278456551686, -3.5371652119849832}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{47.677647577112424`, -3.6874214086431807`}, {
           48.357282182233085`, -3.8414418036484586`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {48.01746487967276, -3.76443160614582}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{43.27249430152071, -2.2057618965892614`}, {
           44.219572755278875`, -2.465734974496491}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {43.74603352839979, -2.335748435542876}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{43.27249430152071, -2.2057618965892614`}, {
           42.26306091053969, -2.068612316930473}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {42.7677776060302, -2.137187106759867}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{33.76265948738135, -1.950446787513314}, {
           32.599953038152655`, -1.909104274055165}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {33.181306262767, -1.9297755307842395}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{33.76265948738135, -1.950446787513314}, {
           34.905586657078175`, -2.0800794943478764`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {34.33412307222976, -2.015263140930595}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{33.286682792716704`, -3.5862757993238557`}, {
           32.25121780371167, -3.5911675358318127`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {32.768950298214186, -3.5887216675778344}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{33.286682792716704`, -3.5862757993238557`}, {
           34.301836282767766`, -3.4875552507577976`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {33.794259537742235, -3.5369155250408264}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{19.439845856166915`, -2.273110571169912}, {
           18.358463592749487`, -2.0930806368423003`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {18.8991547244582, -2.1830956040061062}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{19.439845856166915`, -2.273110571169912}, {
           20.48265193658974, -2.5591042823690255`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {19.96124889637833, -2.416107426769469}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{18.36108056091429, -3.028539506283928}, {
           17.268228854481123`, -3.1352804761914355`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {17.814654707697706, -3.0819099912376817}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{18.36108056091429, -3.028539506283928}, {
           19.436216203881852`, -2.840269341964441}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {18.898648382398072, -2.9344044241241845}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{5.692132765085144, -9.238404312930248}, {
           6.611280321494966, -8.577494326146404}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {6.151706543290055, -8.907949319538325}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{5.692132765085144, -9.238404312930248}, {
           6.6092908547998706`, -9.900169535138444}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {6.150711809942507, -9.569286924034346}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{5.692132765085144, -9.238404312930248}, {
           4.308328641549661, -9.238693718519555}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {5.000230703317403, -9.238549015724901}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{42.44223490583097, -3.382350509039846}, {
           43.380643873705644`, -3.325623797986168}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {42.911439389768304, -3.353987153513007}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{42.44223490583097, -3.382350509039846}, {
           41.46184231780114, -3.3340814145564273`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {41.95203861181606, -3.3582159617981366}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{27.86607131129742, -2.128191036197634}, {
           29.064330808346035`, -2.3035041985654043`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {28.46520105982173, -2.2158476173815194}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{27.86607131129742, -2.128191036197634}, {
           26.668561202937397`, -2.0408168139738745`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {27.267316257117407, -2.0845039250857544}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{23.916006328192847`, -3.151274276968062}, {
           24.93825119971942, -3.317656938032712}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {24.427128763956134, -3.234465607500387}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{23.916006328192847`, -3.151274276968062}, {
           22.918905864773237`, -2.896773608789023}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {23.417456096483043, -3.0240239428785425}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{8.015229749726068, -1.9114488989561012`}, {
           8.910932195327984, -1.9345580650150342`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {8.463080972527026, -1.9230034819855677}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{8.015229749726068, -1.9114488989561012`}, {
           7.167610488834335, -2.023768799452764}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {7.591420119280201, -1.9676088492044326}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{5.430949718607177, -2.6357132579793436`}, {
           4.556482858051115, -2.408005486163045}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {4.993716288329146, -2.5218593720711944}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{5.430949718607177, -2.6357132579793436`}, {
           5.488248931390395, -3.420606392197285}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {5.459599324998786, -3.0281598250883146}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{5.430949718607177, -2.6357132579793436`}, {
           6.3261093763608365`, -2.2822983002410275`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {5.878529547484007, -2.4590057791101856}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{31.42699840357878, -1.95363467297463}, {
           30.246496664993202`, -2.086339935727918}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {30.83674753428599, -2.019987304351274}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{31.42699840357878, -1.95363467297463}, {
           32.599953038152655`, -1.909104274055165}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {32.01347572086571, -1.9313694735148974}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{31.204494016138728`, -3.501530955715739}, {
           30.154687331049963`, -3.323015308033135}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {30.679590673594348, -3.4122731318744366}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{31.204494016138728`, -3.501530955715739}, {
           32.25121780371167, -3.5911675358318127`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {31.727855909925196, -3.5463492457737757}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{17.263237930567726`, -2.0009727872038434`}, {
           16.175838638303873`, -2.006088428464439}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {16.7195382844358, -2.0035306078341413}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{17.263237930567726`, -2.0009727872038434`}, {
           18.358463592749487`, -2.0930806368423003`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {17.810850761658607, -2.047026712023072}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{16.178296954045635`, -3.152062019818371}, {
           15.104709166798445`, -3.0726629109280457`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {15.641503060422039, -3.1123624653732085}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{16.178296954045635`, -3.152062019818371}, {
           17.268228854481123`, -3.1352804761914355`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {16.72326290426338, -3.143671248004903}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{6.450145829879915, -3.572101386111047}, {
           7.457559578752317, -3.5907037957047767`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {6.953852704316116, -3.5814025909079117}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{6.450145829879915, -3.572101386111047}, {
           5.488248931390395, -3.420606392197285}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {5.969197380635155, -3.4963538891541663}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{3.744488717327492, -4.048765450408372}, {
           2.9662301442897068`, -4.158810517364785}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {3.3553594308085994, -4.103787983886578}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{3.744488717327492, -4.048765450408372}, {
           4.591954103799672, -3.7926986801060893`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {4.168221410563582, -3.920732065257231}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{45.075876764665914`, -2.8538808720921134`}, {
           44.27284474375469, -3.1506025872586707`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {44.6743607542103, -3.002241729675392}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{45.075876764665914`, -2.8538808720921134`}, {
           44.219572755278875`, -2.465734974496491}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {44.64772475997239, -2.659807923294302}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{45.075876764665914`, -2.8538808720921134`}, {
           46.23144729472474, -2.958091782560733}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {45.653662029695326, -2.9059863273264233}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{25.9762104950557, -3.3906518427683467`}, {
           27.020317742730793`, -3.370609722397096}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {26.498264118893246, -3.3806307825827213}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{25.9762104950557, -3.3906518427683467`}, {
           24.93825119971942, -3.317656938032712}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {25.45723084738756, -3.354154390400529}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{9.82025720167904, -2.08319136166844}, {
           10.742877290218976`, -2.337284821647255}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {10.281567245949008, -2.2102380916578475}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{9.82025720167904, -2.08319136166844}, {
           8.910932195327984, -1.9345580650150342`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {9.36559469850351, -2.0088747133417373}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{3.7493022372677487`, -2.3010069119370176`}, {
           3.0433020453061737`, -2.364753337737271}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {3.396302141286961, -2.3328801248371445}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{3.7493022372677487`, -2.3010069119370176`}, {
           4.556482858051115, -2.408005486163045}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {4.152892547659432, -2.3545061990500313}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{18.701009689250046`, -8.171580903499159}, {
           18.05729474186675, -8.80663098540882}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {18.3791522155584, -8.48910594445399}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{18.701009689250046`, -8.171580903499159}, {
           19.666132901260205`, -7.9770190654751145`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {19.183571295255128, -8.074299984487137}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{21.744714603510833`, -8.69271262226258}, {
           22.791402287834288`, -8.354507157957233}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {22.26805844567256, -8.523609890109906}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{21.744714603510833`, -8.69271262226258}, {
           21.74481330053363, -9.787583217132832}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {21.744763952022232, -9.240147919697705}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{21.744714603510833`, -8.69271262226258}, {
           20.716707124757026`, -8.182166425104214}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {21.23071086413393, -8.437439523683397}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{15.09691974591622, -2.1201114495790407`}, {
           14.052319842875056`, -2.330612516491463}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {14.574619794395637, -2.225361983035252}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{15.09691974591622, -2.1201114495790407`}, {
           16.175838638303873`, -2.006088428464439}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {15.636379192110045, -2.0630999390217397}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{14.05828458900645, -2.907827476086739}, {
           13.056888142331715`, -2.6431587547326965`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {13.557586365669081, -2.7754931154097178}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{14.05828458900645, -2.907827476086739}, {
           15.104709166798445`, -3.0726629109280457`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {14.581496877902447, -2.990245193507392}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{8.489027544474254, -3.500691790457674}, {
           9.5388656508638, -3.3154447101492224`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {9.013946597669026, -3.4080682503034483}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{8.489027544474254, -3.500691790457674}, {
           7.457559578752317, -3.5907037957047767`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {7.973293561613286, -3.5456977930812252}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{2.2965911531358962`, -4.044560227020084}, {
           1.9271278356047006`, -3.619215565648404}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.1118594943702984, -3.831887896334244}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{2.2965911531358962`, -4.044560227020084}, {
           2.9662301442897068`, -4.158810517364785}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.6314106487128015, -4.101685372192435}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{20.717085976749463`, -10.298017528098018`}, {
           19.666158250537443`, -10.502945468071085`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {20.191622113643454, -10.400481498084552}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{20.717085976749463`, -10.298017528098018`}, {
           21.74481330053363, -9.787583217132832}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {21.230949638641547, -10.042800372615424}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{23.7869486271279, -10.116890247247229`}, {
           24.513480777879415`, -9.63843896237064}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {24.150214702503657, -9.877664604808935}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{23.7869486271279, -10.116890247247229`}, {
           22.79312907759787, -10.125160330545128`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {23.290038852362883, -10.121025288896178}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{29.105841509391848`, -3.0593083993253996`}, {
           28.064294395945574`, -3.2597833007376704`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {28.58506795266871, -3.159545850031535}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{29.105841509391848`, -3.0593083993253996`}, {
           30.154687331049963`, -3.323015308033135}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {29.630264420220904, -3.191161853679267}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{29.105841509391848`, -3.0593083993253996`}, {
           29.064330808346035`, -2.3035041985654043`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {29.08508615886894, -2.6814062989454017}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{11.639983047388142`, -2.6864653975815442`}, {
           13.056888142331715`, -2.6431587547326965`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {12.348435594859929, -2.66481207615712}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{11.639983047388142`, -2.6864653975815442`}, {
           10.742877290218976`, -2.337284821647255}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {11.19143016880356, -2.5118751096143996}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{2.3376399386238162`, -2.5842681942921897`}, {
           3.0433020453061737`, -2.364753337737271}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.690470991964995, -2.4745107660147303}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{18.057329338273334`, -9.67227976292267}, {
           18.05729474186675, -8.80663098540882}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {18.057312040070045, -9.239455374165745}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{23.78512598426017, -8.362050098106575}, {
           22.791402287834288`, -8.354507157957233}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {23.28826413604723, -8.358278628031904}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{42.921981008396266`, -9.24964516871287}, {
           43.41311503215901, -8.379447028646913}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {43.167548020277636, -8.814546098679891}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{44.92249739918052, -9.23117063266002}, {
           44.430900309539865`, -10.10109369747561}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {44.6766988543602, -9.666132165067815}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{44.92249739918052, -9.23117063266002}, {
           44.41377440121459, -8.369630691919706}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {44.668135900197555, -8.800400662289864}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{10.592876670155295`, -3.042022120290226}, {
           9.5388656508638, -3.3154447101492224`}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {10.065871160509548, -3.178733415219724}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{10.592876670155295`, -3.042022120290226}, {
           11.639983047388142`, -2.6864653975815442`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {11.116429858771719, -2.864243758935885}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{1.9091042740551671`, -3.042026781605438}, {
           1.9271278356047006`, -3.619215565648404}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {1.9181160548299339, -3.330621173626921}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{1.9091042740551671`, -3.042026781605438}, {
           2.3376399386238162`, -2.5842681942921897`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.1233721063394917, -2.8131474879488136}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{18.700829874547313`, -10.30779948404789}, {
           19.666158250537443`, -10.502945468071085`}}, 0.07835453159472003]},
          InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {19.18349406254238, -10.405372476059487}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{18.700829874547313`, -10.30779948404789}, {
           18.057329338273334`, -9.67227976292267}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {18.379079606410322, -9.99003962348528}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{24.512857497062924`, -8.839833967749795}, {
           24.513480777879415`, -9.63843896237064}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {24.51316913747117, -9.239136465060218}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{24.512857497062924`, -8.839833967749795}, {
           23.78512598426017, -8.362050098106575}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {24.148991740661547, -8.600942032928184}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{43.43011370311085, -10.11033384162649}, {
           44.430900309539865`, -10.10109369747561}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {43.93050700632536, -10.10571376955105}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{43.43011370311085, -10.11033384162649}, {
           42.921981008396266`, -9.24964516871287}}, 0.07835453159472003]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {43.17604735575355, -9.67998950516968}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{44.430900309539865, -10.10109369747561}, 
           0.07835453159472003]}, InsetBox["\<\"1\"\>", {44.430900309539865, -10.10109369747561},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{24.513480777879415, -9.63843896237064}, 
           0.07835453159472003]}, InsetBox["\<\"2\"\>", {24.513480777879415, -9.63843896237064},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{19.666158250537443, -10.502945468071085}, 
           0.07835453159472003]}, InsetBox["\<\"3\"\>", {19.666158250537443, -10.502945468071085},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{1.9271278356047006, -3.619215565648404}, 
           0.07835453159472003]}, InsetBox["\<\"4\"\>", {1.9271278356047006, -3.619215565648404},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{9.5388656508638, -3.3154447101492224}, 
           0.07835453159472003]}, InsetBox["\<\"5\"\>", {9.5388656508638, -3.3154447101492224},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{13.056888142331715, -2.6431587547326965}, 
           0.07835453159472003]}, InsetBox["\<\"6\"\>", {13.056888142331715, -2.6431587547326965},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{14.052319842875056, -2.330612516491463}, 
           0.07835453159472003]}, InsetBox["\<\"7\"\>", {14.052319842875056, -2.330612516491463},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{43.41311503215901, -8.379447028646913}, 
           0.07835453159472003]}, InsetBox["\<\"8\"\>", {43.41311503215901, -8.379447028646913},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{22.791402287834288, -8.354507157957233}, 
           0.07835453159472003]}, InsetBox["\<\"9\"\>", {22.791402287834288, -8.354507157957233},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{18.05729474186675, -8.80663098540882}, 
           0.07835453159472003]}, InsetBox["\<\"10\"\>", {18.05729474186675, -8.80663098540882},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{3.0433020453061737, -2.364753337737271}, 
           0.07835453159472003]}, InsetBox["\<\"11\"\>", {3.0433020453061737, -2.364753337737271},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{10.742877290218976, -2.337284821647255}, 
           0.07835453159472003]}, InsetBox["\<\"12\"\>", {10.742877290218976, -2.337284821647255},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{27.020317742730793, -3.370609722397096}, 
           0.07835453159472003]}, InsetBox["\<\"13\"\>", {27.020317742730793, -3.370609722397096},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{28.064294395945574, -3.2597833007376704}, 
           0.07835453159472003]}, InsetBox["\<\"14\"\>", {28.064294395945574, -3.2597833007376704},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{21.74481330053363, -9.787583217132832}, 
           0.07835453159472003]}, InsetBox["\<\"15\"\>", {21.74481330053363, -9.787583217132832},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{2.9662301442897068, -4.158810517364785}, 
           0.07835453159472003]}, InsetBox["\<\"16\"\>", {2.9662301442897068, -4.158810517364785},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{7.457559578752317, -3.5907037957047767}, 
           0.07835453159472003]}, InsetBox["\<\"17\"\>", {7.457559578752317, -3.5907037957047767},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{15.104709166798445, -3.0726629109280457}, 
           0.07835453159472003]}, InsetBox["\<\"18\"\>", {15.104709166798445, -3.0726629109280457},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{16.175838638303873, -2.006088428464439}, 
           0.07835453159472003]}, InsetBox["\<\"19\"\>", {16.175838638303873, -2.006088428464439},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{30.154687331049963, -3.323015308033135}, 
           0.07835453159472003]}, InsetBox["\<\"20\"\>", {30.154687331049963, -3.323015308033135},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{30.246496664993202, -2.086339935727918}, 
           0.07835453159472003]}, InsetBox["\<\"21\"\>", {30.246496664993202, -2.086339935727918},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{22.79312907759787, -10.125160330545128}, 
           0.07835453159472003]}, InsetBox["\<\"22\"\>", {22.79312907759787, -10.125160330545128},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{44.41377440121459, -8.369630691919706}, 
           0.07835453159472003]}, InsetBox["\<\"23\"\>", {44.41377440121459, -8.369630691919706},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{19.666132901260205, -7.9770190654751145}, 
           0.07835453159472003]}, InsetBox["\<\"24\"\>", {19.666132901260205, -7.9770190654751145},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{4.556482858051115, -2.408005486163045}, 
           0.07835453159472003]}, InsetBox["\<\"25\"\>", {4.556482858051115, -2.408005486163045},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{8.910932195327984, -1.9345580650150342}, 
           0.07835453159472003]}, InsetBox["\<\"26\"\>", {8.910932195327984, -1.9345580650150342},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{24.93825119971942, -3.317656938032712}, 
           0.07835453159472003]}, InsetBox["\<\"27\"\>", {24.93825119971942, -3.317656938032712},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{29.064330808346035, -2.3035041985654043}, 
           0.07835453159472003]}, InsetBox["\<\"28\"\>", {29.064330808346035, -2.3035041985654043},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{43.380643873705644, -3.325623797986168}, 
           0.07835453159472003]}, InsetBox["\<\"29\"\>", {43.380643873705644, -3.325623797986168},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{44.27284474375469, -3.1506025872586707}, 
           0.07835453159472003]}, InsetBox["\<\"30\"\>", {44.27284474375469, -3.1506025872586707},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{5.488248931390395, -3.420606392197285}, 
           0.07835453159472003]}, InsetBox["\<\"31\"\>", {5.488248931390395, -3.420606392197285},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{17.268228854481123, -3.1352804761914355}, 
           0.07835453159472003]}, InsetBox["\<\"32\"\>", {17.268228854481123, -3.1352804761914355},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{18.358463592749487, -2.0930806368423003}, 
           0.07835453159472003]}, InsetBox["\<\"33\"\>", {18.358463592749487, -2.0930806368423003},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{32.25121780371167, -3.5911675358318127}, 
           0.07835453159472003]}, InsetBox["\<\"34\"\>", {32.25121780371167, -3.5911675358318127},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{32.599953038152655, -1.909104274055165}, 
           0.07835453159472003]}, InsetBox["\<\"35\"\>", {32.599953038152655, -1.909104274055165},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{44.219572755278875, -2.465734974496491}, 
           0.07835453159472003]}, InsetBox["\<\"36\"\>", {44.219572755278875, -2.465734974496491},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{46.936909335990954, -3.3869090153267862}, 
           0.07835453159472003]}, InsetBox["\<\"37\"\>", {46.936909335990954, -3.3869090153267862},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{4.591954103799672, -3.7926986801060893}, 
           0.07835453159472003]}, InsetBox["\<\"38\"\>", {4.591954103799672, -3.7926986801060893},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{20.716707124757026, -8.182166425104214}, 
           0.07835453159472003]}, InsetBox["\<\"39\"\>", {20.716707124757026, -8.182166425104214},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{7.167610488834335, -2.023768799452764}, 
           0.07835453159472003]}, InsetBox["\<\"40\"\>", {7.167610488834335, -2.023768799452764},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{22.918905864773237, -2.896773608789023}, 
           0.07835453159472003]}, InsetBox["\<\"41\"\>", {22.918905864773237, -2.896773608789023},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{26.668561202937397, -2.0408168139738745}, 
           0.07835453159472003]}, InsetBox["\<\"42\"\>", {26.668561202937397, -2.0408168139738745},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{41.46184231780114, -3.3340814145564273}, 
           0.07835453159472003]}, InsetBox["\<\"43\"\>", {41.46184231780114, -3.3340814145564273},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{46.23144729472474, -2.958091782560733}, 
           0.07835453159472003]}, InsetBox["\<\"44\"\>", {46.23144729472474, -2.958091782560733},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{7.617874679793374, -8.161499473550235}, 
           0.07835453159472003]}, InsetBox["\<\"45\"\>", {7.617874679793374, -8.161499473550235},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{6.611280321494966, -8.577494326146404}, 
           0.07835453159472003]}, InsetBox["\<\"46\"\>", {6.611280321494966, -8.577494326146404},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{20.48265193658974, -2.5591042823690255}, 
           0.07835453159472003]}, InsetBox["\<\"47\"\>", {20.48265193658974, -2.5591042823690255},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{34.301836282767766, -3.4875552507577976}, 
           0.07835453159472003]}, InsetBox["\<\"48\"\>", {34.301836282767766, -3.4875552507577976},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{34.905586657078175, -2.0800794943478764}, 
           0.07835453159472003]}, InsetBox["\<\"49\"\>", {34.905586657078175, -2.0800794943478764},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{42.26306091053969, -2.068612316930473}, 
           0.07835453159472003]}, InsetBox["\<\"50\"\>", {42.26306091053969, -2.068612316930473},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{48.357282182233085, -3.8414418036484586}, 
           0.07835453159472003]}, InsetBox["\<\"51\"\>", {48.357282182233085, -3.8414418036484586},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{6.6092908547998706, -9.900169535138444}, 
           0.07835453159472003]}, InsetBox["\<\"52\"\>", {6.6092908547998706, -9.900169535138444},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{3.3665560708163262, -8.8222453968724}, 
           0.07835453159472003]}, InsetBox["\<\"53\"\>", {3.3665560708163262, -8.8222453968724},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{19.436216203881852, -2.840269341964441}, 
           0.07835453159472003]}, InsetBox["\<\"54\"\>", {19.436216203881852, -2.840269341964441},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{6.3261093763608365, -2.2822983002410275}, 
           0.07835453159472003]}, InsetBox["\<\"55\"\>", {6.3261093763608365, -2.2822983002410275},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{24.286280315752528, -2.1255387996645903}, 
           0.07835453159472003]}, InsetBox["\<\"56\"\>", {24.286280315752528, -2.1255387996645903},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{39.46142654760046, -2.952825036985765}, 
           0.07835453159472003]}, InsetBox["\<\"57\"\>", {39.46142654760046, -2.952825036985765},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{47.81700308029972, -2.5579799277849453}, 
           0.07835453159472003]}, InsetBox["\<\"58\"\>", {47.81700308029972, -2.5579799277849453},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{9.486545437094478, -8.4632505868923}, 
           0.07835453159472003]}, InsetBox["\<\"59\"\>", {9.486545437094478, -8.4632505868923},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{4.308328641549661, -9.238693718519555}, 
           0.07835453159472003]}, InsetBox["\<\"60\"\>", {4.308328641549661, -9.238693718519555},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{34.200801601811506, -10.11561905779154}, 
           0.07835453159472003]}, InsetBox["\<\"61\"\>", {34.200801601811506, -10.11561905779154},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{33.20036794588927, -10.095380708371327}, 
           0.07835453159472003]}, InsetBox["\<\"62\"\>", {33.20036794588927, -10.095380708371327},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{37.082203697016936, -2.6230845676163534}, 
           0.07835453159472003]}, InsetBox["\<\"63\"\>", {37.082203697016936, -2.6230845676163534},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{40.30424419578455, -2.1052555879914823}, 
           0.07835453159472003]}, InsetBox["\<\"64\"\>", {40.30424419578455, -2.1052555879914823},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{49.30844292058793, -3.318211896270272}, 
           0.07835453159472003]}, InsetBox["\<\"65\"\>", {49.30844292058793, -3.318211896270272},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{8.628801378060201, -10.387928277499316}, 
           0.07835453159472003]}, InsetBox["\<\"66\"\>", {8.628801378060201, -10.387928277499316},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{1.9091042740551645, -9.240810564832103}, 
           0.07835453159472003]}, InsetBox["\<\"67\"\>", {1.9091042740551645, -9.240810564832103},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{33.23464367860137, -8.364345475754659}, 
           0.07835453159472003]}, InsetBox["\<\"68\"\>", {33.23464367860137, -8.364345475754659},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{36.21788041656592, -3.002128228858771}, 
           0.07835453159472003]}, InsetBox["\<\"69\"\>", {36.21788041656592, -3.002128228858771},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{23.11507415859098, -2.302336570670512}, 
           0.07835453159472003]}, InsetBox["\<\"70\"\>", {23.11507415859098, -2.302336570670512},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{34.23508636734855, -8.384690616239585}, 
           0.07835453159472003]}, InsetBox["\<\"71\"\>", {34.23508636734855, -8.384690616239585},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{2.4542687948059667, -9.729159846726233}, 
           0.07835453159472003]}, InsetBox["\<\"72\"\>", {2.4542687948059667, -9.729159846726233},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{9.484279967777404, -10.018241260883832}, 
           0.07835453159472003]}, InsetBox["\<\"73\"\>", {9.484279967777404, -10.018241260883832},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{49.11306097587489, -2.8291549295803016}, 
           0.07835453159472003]}, InsetBox["\<\"74\"\>", {49.11306097587489, -2.8291549295803016},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{39.35300265917156, -2.3078810384445347}, 
           0.07835453159472003]}, InsetBox["\<\"75\"\>", {39.35300265917156, -2.3078810384445347},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{34.717826938878524, -9.260677754214028}, 
           0.07835453159472003]}, InsetBox["\<\"76\"\>", {34.717826938878524, -9.260677754214028},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{3.3685176104347536, -9.656394220540509}, 
           0.07835453159472003]}, InsetBox["\<\"77\"\>", {3.3685176104347536, -9.656394220540509},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{9.85314067234901, -9.24114325131057}, 
           0.07835453159472003]}, InsetBox["\<\"78\"\>", {9.85314067234901, -9.24114325131057},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{48.55690239889648, -2.5777553582259625}, 
           0.07835453159472003]}, InsetBox["\<\"79\"\>", {48.55690239889648, -2.5777553582259625},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{38.460858185393356, -2.6357147671193033}, 
           0.07835453159472003]}, InsetBox["\<\"80\"\>", {38.460858185393356, -2.6357147671193033},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{2.453039489184084, -8.75115324228224}, 
           0.07835453159472003]}, InsetBox["\<\"81\"\>", {2.453039489184084, -8.75115324228224},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{7.61546986487503, -10.317537075167834}, 
           0.07835453159472003]}, InsetBox["\<\"82\"\>", {7.61546986487503, -10.317537075167834},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{49.00725965722946, -3.7450049537773147}, 
           0.07835453159472003]}, InsetBox["\<\"83\"\>", {49.00725965722946, -3.7450049537773147},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{41.3015815977258, -2.031002645260764}, 
           0.07835453159472003]}, InsetBox["\<\"84\"\>", {41.3015815977258, -2.031002645260764},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{36.01641620979167, -2.302928407155968}, 
           0.07835453159472003]}, InsetBox["\<\"85\"\>", {36.01641620979167, -2.302928407155968},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{35.2852328405497, -3.292936999331831}, 
           0.07835453159472003]}, InsetBox["\<\"86\"\>", {35.2852328405497, -3.292936999331831},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{32.71763484739716, -9.21935619268929}, 
           0.07835453159472003]}, InsetBox["\<\"87\"\>", {32.71763484739716, -9.21935619268929},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{8.632839591671337, -8.092036256046882}, 
           0.07835453159472003]}, InsetBox["\<\"88\"\>", {8.632839591671337, -8.092036256046882},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{47.05113233718565, -2.6989744684080845}, 
           0.07835453159472003]}, InsetBox["\<\"89\"\>", {47.05113233718565, -2.6989744684080845},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{40.46812929687967, -3.187124006837935}, 
           0.07835453159472003]}, InsetBox["\<\"90\"\>", {40.46812929687967, -3.187124006837935},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{25.4743729358565, -2.039042446425858}, 
           0.07835453159472003]}, InsetBox["\<\"91\"\>", {25.4743729358565, -2.039042446425858},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{21.973268147138043, -2.5656102589192367}, 
           0.07835453159472003]}, InsetBox["\<\"92\"\>", {21.973268147138043, -2.5656102589192367},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{47.677647577112424, -3.6874214086431807}, 
           0.07835453159472003]}, InsetBox["\<\"93\"\>", {47.677647577112424, -3.6874214086431807},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{43.27249430152071, -2.2057618965892614}, 
           0.07835453159472003]}, InsetBox["\<\"94\"\>", {43.27249430152071, -2.2057618965892614},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{33.76265948738135, -1.950446787513314}, 
           0.07835453159472003]}, InsetBox["\<\"95\"\>", {33.76265948738135, -1.950446787513314},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{33.286682792716704, -3.5862757993238557}, 
           0.07835453159472003]}, InsetBox["\<\"96\"\>", {33.286682792716704, -3.5862757993238557},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{19.439845856166915, -2.273110571169912}, 
           0.07835453159472003]}, InsetBox["\<\"97\"\>", {19.439845856166915, -2.273110571169912},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{18.36108056091429, -3.028539506283928}, 
           0.07835453159472003]}, InsetBox["\<\"98\"\>", {18.36108056091429, -3.028539506283928},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{5.692132765085144, -9.238404312930248}, 
           0.07835453159472003]}, InsetBox["\<\"99\"\>", {5.692132765085144, -9.238404312930248},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{42.44223490583097, -3.382350509039846}, 
           0.07835453159472003]}, InsetBox["\<\"100\"\>", {42.44223490583097, -3.382350509039846},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{27.86607131129742, -2.128191036197634}, 
           0.07835453159472003]}, InsetBox["\<\"101\"\>", {27.86607131129742, -2.128191036197634},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{23.916006328192847, -3.151274276968062}, 
           0.07835453159472003]}, InsetBox["\<\"102\"\>", {23.916006328192847, -3.151274276968062},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{8.015229749726068, -1.9114488989561012}, 
           0.07835453159472003]}, InsetBox["\<\"103\"\>", {8.015229749726068, -1.9114488989561012},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{5.430949718607177, -2.6357132579793436}, 
           0.07835453159472003]}, InsetBox["\<\"104\"\>", {5.430949718607177, -2.6357132579793436},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{31.42699840357878, -1.95363467297463}, 
           0.07835453159472003]}, InsetBox["\<\"105\"\>", {31.42699840357878, -1.95363467297463},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{31.204494016138728, -3.501530955715739}, 
           0.07835453159472003]}, InsetBox["\<\"106\"\>", {31.204494016138728, -3.501530955715739},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{17.263237930567726, -2.0009727872038434}, 
           0.07835453159472003]}, InsetBox["\<\"107\"\>", {17.263237930567726, -2.0009727872038434},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{16.178296954045635, -3.152062019818371}, 
           0.07835453159472003]}, InsetBox["\<\"108\"\>", {16.178296954045635, -3.152062019818371},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{6.450145829879915, -3.572101386111047}, 
           0.07835453159472003]}, InsetBox["\<\"109\"\>", {6.450145829879915, -3.572101386111047},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{3.744488717327492, -4.048765450408372}, 
           0.07835453159472003]}, InsetBox["\<\"110\"\>", {3.744488717327492, -4.048765450408372},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{45.075876764665914, -2.8538808720921134}, 
           0.07835453159472003]}, InsetBox["\<\"111\"\>", {45.075876764665914, -2.8538808720921134},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{25.9762104950557, -3.3906518427683467}, 
           0.07835453159472003]}, InsetBox["\<\"112\"\>", {25.9762104950557, -3.3906518427683467},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{9.82025720167904, -2.08319136166844}, 
           0.07835453159472003]}, InsetBox["\<\"113\"\>", {9.82025720167904, -2.08319136166844},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{3.7493022372677487, -2.3010069119370176}, 
           0.07835453159472003]}, InsetBox["\<\"114\"\>", {3.7493022372677487, -2.3010069119370176},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{18.701009689250046, -8.171580903499159}, 
           0.07835453159472003]}, InsetBox["\<\"115\"\>", {18.701009689250046, -8.171580903499159},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{21.744714603510833, -8.69271262226258}, 
           0.07835453159472003]}, InsetBox["\<\"116\"\>", {21.744714603510833, -8.69271262226258},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{15.09691974591622, -2.1201114495790407}, 
           0.07835453159472003]}, InsetBox["\<\"117\"\>", {15.09691974591622, -2.1201114495790407},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{14.05828458900645, -2.907827476086739}, 
           0.07835453159472003]}, InsetBox["\<\"118\"\>", {14.05828458900645, -2.907827476086739},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{8.489027544474254, -3.500691790457674}, 
           0.07835453159472003]}, InsetBox["\<\"119\"\>", {8.489027544474254, -3.500691790457674},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{2.2965911531358962, -4.044560227020084}, 
           0.07835453159472003]}, InsetBox["\<\"120\"\>", {2.2965911531358962, -4.044560227020084},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{20.717085976749463, -10.298017528098018}, 
           0.07835453159472003]}, InsetBox["\<\"121\"\>", {20.717085976749463, -10.298017528098018},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{23.7869486271279, -10.116890247247229}, 
           0.07835453159472003]}, InsetBox["\<\"122\"\>", {23.7869486271279, -10.116890247247229},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{29.105841509391848, -3.0593083993253996}, 
           0.07835453159472003]}, InsetBox["\<\"123\"\>", {29.105841509391848, -3.0593083993253996},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{11.639983047388142, -2.6864653975815442}, 
           0.07835453159472003]}, InsetBox["\<\"124\"\>", {11.639983047388142, -2.6864653975815442},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{2.3376399386238162, -2.5842681942921897}, 
           0.07835453159472003]}, InsetBox["\<\"125\"\>", {2.3376399386238162, -2.5842681942921897},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{18.057329338273334, -9.67227976292267}, 
           0.07835453159472003]}, InsetBox["\<\"126\"\>", {18.057329338273334, -9.67227976292267},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{23.78512598426017, -8.362050098106575}, 
           0.07835453159472003]}, InsetBox["\<\"127\"\>", {23.78512598426017, -8.362050098106575},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{42.921981008396266, -9.24964516871287}, 
           0.07835453159472003]}, InsetBox["\<\"128\"\>", {42.921981008396266, -9.24964516871287},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{44.92249739918052, -9.23117063266002}, 
           0.07835453159472003]}, InsetBox["\<\"129\"\>", {44.92249739918052, -9.23117063266002},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{10.592876670155295, -3.042022120290226}, 
           0.07835453159472003]}, InsetBox["\<\"130\"\>", {10.592876670155295, -3.042022120290226},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{1.9091042740551671, -3.042026781605438}, 
           0.07835453159472003]}, InsetBox["\<\"131\"\>", {1.9091042740551671, -3.042026781605438},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{18.700829874547313, -10.30779948404789}, 
           0.07835453159472003]}, InsetBox["\<\"132\"\>", {18.700829874547313, -10.30779948404789},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{24.512857497062924, -8.839833967749795}, 
           0.07835453159472003]}, InsetBox["\<\"133\"\>", {24.512857497062924, -8.839833967749795},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{43.43011370311085, -10.11033384162649}, 
           0.07835453159472003]}, InsetBox["\<\"134\"\>", {43.43011370311085, -10.11033384162649},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->{530., Automatic}]], "Output",
 CellChangeTimes->{
  3.7358455080067053`*^9, 3.735850654995284*^9, {3.7359878414836817`*^9, 
   3.730139328183444*^9}, 3.763496844979053*^9, 3.7635925851059837`*^9, 
   3.7635964941684017`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"5c217307-acfa-4242-91a6-b518fa50add6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DD2", "=", 
   RowBox[{"SimplifyPQM", "[", "DD1", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.735840042604027*^9, 3.735840058846778*^9}, {
  3.735840368956423*^9, 3.7358403692590313`*^9}, {3.735840419624415*^9, 
  3.735840420190298*^9}, {3.735840619028109*^9, 3.735840634183702*^9}, {
  3.735840712719695*^9, 3.735840713713352*^9}, {3.735840745039585*^9, 
  3.735840745464345*^9}, {3.735841398525132*^9, 3.735841398636559*^9}, {
  3.735841563552906*^9, 3.7358415637606792`*^9}, {3.735844072681447*^9, 
  3.7358440734055433`*^9}, {3.7358444499563847`*^9, 3.735844450083816*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"353bb993-ed58-4a35-a44d-20b6e2944638"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished calculation after \"\>", "\[InvisibleSpace]", "89", 
   "\[InvisibleSpace]", "\<\" iterations. \"\>", 
   "\[InvisibleSpace]", "\<\"The peculiar module is loop-type.\"\>"}],
  SequenceForm[
  "Finished calculation after ", 89, " iterations. ", 
   "The peculiar module is loop-type."],
  Editable->False]], "Print",
 CellChangeTimes->{3.763598354703532*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"30127b2d-d89e-4ba6-a7f8-bb4a9a819fb9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowGraph", "[", 
  RowBox[{"DD2", ",", "GG1", ",", "0", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.735840070189005*^9, 3.735840076859972*^9}, {
  3.7358401971031523`*^9, 3.735840197274975*^9}, {3.73584028836338*^9, 
  3.7358402885512543`*^9}, {3.73598785321911*^9, 3.7359878778495283`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"46d2b03d-1275-47d1-812a-7f01c896ae1d"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19,
       20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37,
       38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55,
       56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73,
       74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91,
       92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107,
       108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 
      122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134}, {Null, 
       SparseArray[Automatic, {134, 134}, 0, {1, {CompressedData["
1:eJwl0gFHnQEAQNGv5EmeZCZJspKZTDJJkiRJkiQzmSRPkklNkiRJUkkmSZIk
yUySTDJJkiQzSZJMJsnMJEmSJB26nH9w0yKt1S1RQRAMBs9FE0OIWOIIE08C
L3hJIkkkk0Iqr0gng9e8IZO3ZJHNO3LIJY98CiikiGJKKKWMciqopIpq3vOB
Gj5SSx31RGigkSY+0UwLn2mjnQ466aKbHnrpo58BhhhmhC+MMsY4E0wyxTQz
zDLHPF/5xgKLLLHMd1ZY5QdrrLPBJltss8MuP/nFHvsccMgRx/zmhD+ccsY5
f/nHfy645IprbrjljnseeCQwQjQxhIgljjBPahRB7A==
          "], {{129}, {134}, {122}, {133}, {121}, {132}, {120}, {131}, {
          125}, {130}, {7}, {113}, {6}, {117}, {23}, {128}, {116}, {121}, {
          115}, {126}, {114}, {119}, {118}, {124}, {14}, {107}, {13}, {123}, {
          22}, {127}, {110}, {120}, {109}, {125}, {103}, {118}, {112}, {
          117}, {101}, {123}, {28}, {105}, {15}, {122}, {8}, {129}, {39}, {
          115}, {38}, {114}, {108}, {113}, {102}, {112}, {21}, {106}, {30}, {
          100}, {29}, {111}, {104}, {109}, {98}, {108}, {97}, {107}, {96}, {
          101}, {95}, {105}, {89}, {111}, {44}, {93}, {25}, {110}, {24}, {
          116}, {55}, {103}, {92}, {97}, {91}, {106}, {85}, {95}, {37}, {
          94}, {46}, {88}, {45}, {99}, {54}, {102}, {70}, {96}, {90}, {100}, {
          84}, {94}, {83}, {93}, {82}, {99}, {60}, {81}, {47}, {98}, {40}, {
          104}, {86}, {91}, {80}, {90}, {79}, {89}, {78}, {88}, {53}, {77}, {
          62}, {76}, {61}, {87}, {69}, {85}, {75}, {79}, {74}, {83}, {73}, {
          82}, {72}, {81}, {71}, {87}, {63}, {86}, {48}, {92}, {68}, {76}, {
          67}, {77}, {66}, {78}, {65}, {84}, {64}, {80}, {61}, {71}, {60}, {
          72}, {59}, {73}, {58}, {64}, {57}, {75}, {53}, {67}, {52}, {66}, {
          51}, {65}, {50}, {74}, {43}, {63}, {56}, {69}, {62}, {68}, {45}, {
          59}, {36}, {58}, {49}, {57}, {42}, {56}, {41}, {70}, {37}, {51}, {
          44}, {50}, {35}, {43}, {34}, {48}, {33}, {41}, {32}, {54}, {46}, {
          52}, {29}, {49}, {20}, {34}, {27}, {47}, {18}, {40}, {31}, {55}, {
          21}, {35}, {28}, {42}, {13}, {33}, {26}, {32}, {17}, {31}, {16}, {
          38}, {30}, {36}, {19}, {27}, {6}, {26}, {11}, {25}, {10}, {24}, {
          9}, {39}, {7}, {19}, {12}, {18}, {11}, {131}, {4}, {16}, {3}, {9}, {
          2}, {22}, {14}, {20}, {12}, {130}, {5}, {17}, {10}, {132}, {15}, {
          133}, {8}, {134}, {1}, {23}, {5}, {124}, {4}, {119}, {3}, {126}, {
          2}, {127}, {1}, {128}}}, Pattern}]}, {
      EdgeLabels -> {None}, 
       EdgeStyle -> {
        UndirectedEdge[75, 64] -> GrayLevel[0], UndirectedEdge[46, 45] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[106, 28] -> GrayLevel[0], 
         UndirectedEdge[123, 20] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[76, 61] -> GrayLevel[0], 
         UndirectedEdge[107, 33] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[72, 67] -> GrayLevel[0], 
         UndirectedEdge[87, 68] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[84, 50] -> GrayLevel[0], 
         UndirectedEdge[108, 26] -> GrayLevel[0], UndirectedEdge[90, 49] -> 
         GrayLevel[0], UndirectedEdge[97, 33] -> GrayLevel[0], 
         UndirectedEdge[132, 3] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[118, 12] -> GrayLevel[0], 
         UndirectedEdge[86, 69] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[93, 37] -> GrayLevel[0], 
         UndirectedEdge[114, 11] -> GrayLevel[0], UndirectedEdge[128, 8] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[79, 64] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[71, 68] -> GrayLevel[0], 
         UndirectedEdge[120, 16] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[111, 30] -> GrayLevel[0], 
         UndirectedEdge[7, 6] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[126, 10] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[131, 4] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[74, 84] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[134, 1] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[71, 76] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[114, 25] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[123, 14] -> GrayLevel[0], 
         UndirectedEdge[14, 13] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[82, 52] -> GrayLevel[0], 
         UndirectedEdge[106, 42] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[121, 9] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[118, 18] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[131, 119] -> GrayLevel[0], 
         UndirectedEdge[103, 40] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[125, 5] -> GrayLevel[0], 
         UndirectedEdge[113, 6] -> GrayLevel[0], UndirectedEdge[81, 53] -> 
         GrayLevel[0], UndirectedEdge[130, 124] -> GrayLevel[0], 
         UndirectedEdge[129, 23] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[102, 27] -> GrayLevel[0], 
         UndirectedEdge[82, 66] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[89, 58] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[107, 13] -> GrayLevel[0], 
         UndirectedEdge[113, 26] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[55, 40] -> GrayLevel[0], 
         UndirectedEdge[91, 42] -> GrayLevel[0], UndirectedEdge[37, 44] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[110, 16] -> GrayLevel[0], 
         UndirectedEdge[83, 65] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[124, 12] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[38, 25] -> GrayLevel[0], 
         UndirectedEdge[94, 44] -> GrayLevel[0], UndirectedEdge[109, 17] -> 
         GrayLevel[0], UndirectedEdge[75, 80] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[130, 5] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[81, 67] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[93, 51] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[104, 55] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[133, 2] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[108, 32] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[85, 63] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[74, 65] -> GrayLevel[0], 
         UndirectedEdge[70, 48] -> GrayLevel[0], UndirectedEdge[77, 60] -> 
         GrayLevel[0], UndirectedEdge[22, 15] -> GrayLevel[0], 
         UndirectedEdge[96, 34] -> GrayLevel[0], UndirectedEdge[112, 27] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[116, 9] -> GrayLevel[0], 
         UndirectedEdge[73, 66] -> GrayLevel[0], UndirectedEdge[104, 31] -> 
         GrayLevel[0], UndirectedEdge[101, 34] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[109, 31] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[110, 38] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[98, 32] -> GrayLevel[0], 
         UndirectedEdge[127, 15] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[115, 10] -> GrayLevel[0], 
         UndirectedEdge[91, 56] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[85, 43] -> GrayLevel[0], 
         UndirectedEdge[99, 46] -> GrayLevel[0], UndirectedEdge[72, 77] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[115, 24] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[133, 127] -> GrayLevel[0], 
         UndirectedEdge[79, 58] -> GrayLevel[0], UndirectedEdge[90, 57] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[94, 50] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[95, 35] -> GrayLevel[0], 
         UndirectedEdge[98, 54] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[53, 60] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[129, 1] -> GrayLevel[0], 
         UndirectedEdge[69, 63] -> GrayLevel[0], UndirectedEdge[95, 43] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[97, 41] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[73, 78] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[122, 22] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[116, 39] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[23, 8] -> GrayLevel[0], 
         UndirectedEdge[121, 3] -> GrayLevel[0], UndirectedEdge[92, 70] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[117, 19] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[30, 29] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[100, 49] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[96, 48] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[21, 28] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[99, 52] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[101, 20] -> GrayLevel[0], 
         UndirectedEdge[88, 45] -> GrayLevel[0], UndirectedEdge[119, 11] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[102, 47] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[122, 2] -> GrayLevel[0], 
         UndirectedEdge[88, 59] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[89, 36] -> GrayLevel[0], 
         UndirectedEdge[112, 19] -> GrayLevel[0], UndirectedEdge[62, 61] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[120, 4] -> GrayLevel[0], 
         UndirectedEdge[105, 21] -> GrayLevel[0], UndirectedEdge[111, 36] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[103, 18] -> GrayLevel[0], 
         UndirectedEdge[83, 51] -> GrayLevel[0], UndirectedEdge[80, 57] -> 
         GrayLevel[0], UndirectedEdge[86, 56] -> GrayLevel[0], 
         UndirectedEdge[92, 41] -> GrayLevel[0], UndirectedEdge[134, 128] -> 
         GrayLevel[0], UndirectedEdge[54, 47] -> GrayLevel[0], 
         UndirectedEdge[87, 62] -> GrayLevel[0], UndirectedEdge[132, 126] -> 
         GrayLevel[0], UndirectedEdge[100, 29] -> GrayLevel[0], 
         UndirectedEdge[105, 35] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[39, 24] -> GrayLevel[0], 
         UndirectedEdge[125, 17] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[78, 59] -> GrayLevel[0], 
         UndirectedEdge[117, 7] -> GrayLevel[0]}, GraphLayout -> 
       "SpringElectricalEmbedding", ImageSize -> Small, 
       VertexLabels -> {None}, VertexSize -> {0.3}, 
       VertexStyle -> {62 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 93 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 112 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 70 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 97 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 6 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 126 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 108 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 66 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 106 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 72 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 76 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 101 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 7 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 31 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 63 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 48 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 121 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 99 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 115 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 78 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 42 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 4 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 92 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 134 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 51 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 84 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 22 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 113 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 74 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 1 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 111 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 21 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 68 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 49 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 38 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 77 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 9 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 5 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 30 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 59 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 91 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 39 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 107 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 58 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 122 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 23 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 50 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 71 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 44 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 52 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 109 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 20 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 98 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 89 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 53 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 56 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 105 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 28 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 45 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 120 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 73 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 3 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 64 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 118 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 32 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 13 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 132 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 34 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 129 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 75 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 95 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 119 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 47 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 94 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 60 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 67 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 110 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 43 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 83 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 80 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 131 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 100 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 15 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 37 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 41 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 57 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 46 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 55 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 14 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 19 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 114 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 130 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 36 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 29 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 33 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 65 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 8 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 116 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 123 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 24 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 90 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 128 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 104 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 11 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 102 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 26 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 96 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 18 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 88 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 2 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 12 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 54 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 81 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 82 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 117 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 10 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 86 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 16 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 17 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 127 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 35 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 133 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 69 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 61 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 25 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 79 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 27 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 103 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 125 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 40 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 124 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 85 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 87 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]]}}]]}, 
    TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxFVWs4FOoWRhMydm7jOpgZYybGNDNGlEHWKeo5apAQJTsicguJSi5tckup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       "], {
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{1, 129}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{1, 134}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{2, 122}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{2, 133}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{3, 121}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{3, 132}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{4, 120}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{4, 131}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{5, 125}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{5, 130}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{6, 7}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{6, 113}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{7, 117}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{8, 23}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{8, 128}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{9, 116}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{9, 121}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{10, 115}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{10, 126}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{11, 114}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{11, 119}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{12, 118}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{12, 124}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{13, 14}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{13, 107}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{14, 123}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{15, 22}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{15, 127}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{16, 110}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{16, 120}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{17, 109}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{17, 125}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{18, 103}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{18, 118}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{19, 112}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{19, 117}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{20, 101}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{20, 123}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{21, 28}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{21, 105}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{22, 122}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{23, 129}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{24, 39}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{24, 115}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{25, 38}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{25, 114}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{26, 108}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{26, 113}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{27, 102}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{27, 112}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{28, 106}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{29, 30}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{29, 100}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{30, 111}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{31, 104}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{31, 109}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{32, 98}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{32, 108}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{33, 97}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{33, 107}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{34, 96}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{34, 101}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{35, 95}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{35, 105}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{36, 89}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{36, 111}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{37, 44}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{37, 93}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{38, 110}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{39, 116}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{40, 55}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{40, 103}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{41, 92}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{41, 97}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{42, 91}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{42, 106}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{43, 85}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{43, 95}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{44, 94}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{45, 46}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{45, 88}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{46, 99}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{47, 54}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{47, 102}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{48, 70}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{48, 96}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{49, 90}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{49, 100}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{50, 84}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{50, 94}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{51, 83}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{51, 93}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{52, 82}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{52, 99}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{53, 60}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{53, 81}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{54, 98}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{55, 104}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{56, 86}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{56, 91}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{57, 80}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{57, 90}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{58, 79}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{58, 89}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{59, 78}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{59, 88}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{60, 77}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{61, 62}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{61, 76}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{62, 87}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{63, 69}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{63, 85}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{64, 75}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{64, 79}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{65, 74}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{65, 83}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{66, 73}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{66, 82}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{67, 72}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{67, 81}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{68, 71}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{68, 87}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{69, 86}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{70, 92}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{71, 76}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{72, 77}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{73, 78}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{74, 84}, 0.14979101645723053`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{75, 80}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{119, 131}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{124, 130}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{126, 132}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{127, 133}, 0.14979101645723053`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{128, 134}, 0.14979101645723053`]}}}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[1, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[2, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[3, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[4, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[5, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[6, 0.14979101645723053]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], DiskBox[7, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[8, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[9, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[10, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[11, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[12, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[13, 0.14979101645723053]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[14, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[15, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[16, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[17, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[18, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[19, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[20, 0.14979101645723053]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[21, 0.14979101645723053]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[22, 0.14979101645723053]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[23, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[24, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[25, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[26, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[27, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[28, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[29, 0.14979101645723053]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[30, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[31, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[32, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[33, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[34, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[35, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[36, 0.14979101645723053]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[37, 0.14979101645723053]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[38, 0.14979101645723053]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[39, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[40, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[41, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[42, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[43, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[44, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[45, 0.14979101645723053]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[46, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[47, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[48, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[49, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[50, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[51, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[52, 0.14979101645723053]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[53, 0.14979101645723053]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[54, 0.14979101645723053]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[55, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[56, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[57, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[58, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[59, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[60, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[61, 0.14979101645723053]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[62, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[63, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[64, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[65, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[66, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[67, 0.14979101645723053]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[68, 0.14979101645723053]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[69, 0.14979101645723053]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[70, 0.14979101645723053]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[71, 0.14979101645723053]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[72, 0.14979101645723053]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[73, 0.14979101645723053]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[74, 0.14979101645723053]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[75, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[76, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[77, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[78, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[79, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[80, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[81, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[82, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[83, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[84, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[85, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[86, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[87, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[88, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[89, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[90, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[91, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[92, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[93, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[94, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[95, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[96, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[97, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[98, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[99, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[100, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[101, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[102, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[103, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[104, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[105, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[106, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[107, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[108, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[109, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[110, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[111, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[112, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[113, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[114, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[115, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[116, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[117, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[118, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[119, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[120, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[121, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[122, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[123, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[124, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[125, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[126, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[127, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[128, 0.14979101645723053]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[129, 0.14979101645723053]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[130, 0.14979101645723053]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[131, 0.14979101645723053]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[132, 0.14979101645723053]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[133, 0.14979101645723053]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[134, 0.14979101645723053]}}}]],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->{898., Automatic}]], "Output",
 CellChangeTimes->{
  3.7358402893169107`*^9, {3.735840359568777*^9, 3.735840371477973*^9}, {
   3.735840410751091*^9, 3.735840442696066*^9}, {3.7358405096317167`*^9, 
   3.7358405151992073`*^9}, 3.73584061589299*^9, 3.735840758545351*^9, 
   3.7358409606675*^9, 3.735841434955081*^9, {3.735841546256627*^9, 
   3.735841575065626*^9}, 3.7358430117347927`*^9, 3.735844171312604*^9, 
   3.735844376222212*^9, 3.735844672805624*^9, 3.735845322070167*^9, 
   3.735850687376438*^9, {3.7359878565503283`*^9, 3.730139633582313*^9}, 
   3.763497096904792*^9, 3.763598358179244*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"fa0ca284-f462-4c69-9e6e-0f7790fee2b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowResult", "[", 
  RowBox[{"DD2", ",", "GG1", ",", "\"\<all\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.735770270298772*^9, 3.735770273060498*^9}, {
  3.735770414811294*^9, 3.73577041499196*^9}, {3.735770717745489*^9, 
  3.735770719711563*^9}, {3.735770948197527*^9, 3.7357709483827877`*^9}, {
  3.735774064354353*^9, 3.735774098389647*^9}, {3.735815415462508*^9, 
  3.735815416053793*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"26a30396-3937-4152-8fcf-e7bb686f235b"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\"\>", 
     TagBox[GridBox[{
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["130", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["124", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["7", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["117", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["14", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["123", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["21", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["105", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["30", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["111", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["37", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["93", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["46", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["99", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["53", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["81", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["62", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["87", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["5", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["6", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["12", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["13", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["19", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["20", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["28", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["29", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["35", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["36", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["44", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["45", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["51", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["52", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["60", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["61", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["67", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["68", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["132", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["126", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["131", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["119", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["125", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["113", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["118", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["107", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["112", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["101", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["106", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["95", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["100", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["89", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["94", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["83", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["88", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["77", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["82", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["72", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["76", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["71", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["3", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["4", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["10", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["11", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["17", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["18", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["26", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["27", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["33", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["34", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["42", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["43", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["49", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["50", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["58", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["59", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["65", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["66", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          
          ImageSize->
           32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\"\
\[Rule]\\!\\(\\*SubscriptBox[\\(t\\), \\(2\\)]\\)\"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["134", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["128", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["133", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["121", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["127", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["115", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["120", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["109", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["114", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["103", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["108", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["97", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["102", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["91", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["96", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["85", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["90", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["79", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["84", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["74", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["78", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["73", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          
          ImageSize->
           32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["1", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["2", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["8", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["9", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["15", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["16", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["24", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["25", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["31", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["32", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["40", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["41", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["47", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["48", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["56", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["57", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["63", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["64", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          
          ImageSize->
           32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["129", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["23", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["122", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["22", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["116", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["39", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["110", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["38", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["104", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["55", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["98", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["54", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["92", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["70", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["86", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["69", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["80", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["75", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->
           32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", \
"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(t\\), \\(1\\)], \
\\(\[DownArrow]\\)]\\)\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"}
       },
       AutoDelete->False,
       FrameStyle->Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {23 -> GrayLevel[0.85]}, 
         "RowsIndexed" -> {7 -> GrayLevel[0.85]}, 
         "ItemsIndexed" -> {{7, 23} -> GrayLevel[0.5]}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"], 
     RowBox[{
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6}, {Null, 
            SparseArray[
            Automatic, {6, 6}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12}, {{2}, {5}, {1}, {6}, {4}, {6}, {
               3}, {5}, {1}, {4}, {2}, {3}}}, Pattern}]}, {
           EdgeLabels -> {None}, 
            EdgeStyle -> {
             UndirectedEdge[4, 3] -> GrayLevel[0], UndirectedEdge[6, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[4, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[2, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[6, 2] -> GrayLevel[0], 
              UndirectedEdge[5, 1] -> GrayLevel[0]}, GraphLayout -> 
            "SpringElectricalEmbedding", ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["68", Center], 5 -> Placed["76", Center], 4 -> 
              Placed["71", Center], 1 -> Placed["61", Center], 6 -> 
              Placed["87", Center], 2 -> Placed["62", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4831667544143494`, 0.}, {0.4827330984921143, 
                0.020238349420212964`}}, 0.14986792923761819`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4831667544143494`, 0.}, {2.000192091481365, 
                0.8549413035775123}}, 0.14986792923761819`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.4827330984921143, 0.020238349420212964`}, {0., 
                0.8962628651022494}}, 0.14986792923761819`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5170088312042151, 1.7512735820368797`}, {
                1.5174515199513943`, 1.7309284415519552`}}, 
                0.14986792923761819`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5170088312042151, 1.7512735820368797`}, {0., 
                0.8962628651022494}}, 0.14986792923761819`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.5174515199513943`, 1.7309284415519552`}, {
                2.000192091481365, 0.8549413035775123}}, 
                0.14986792923761819`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.4831667544143494, 0.}, 0.14986792923761819]}, 
              InsetBox["\<\"61\"\>", {1.4831667544143494, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{0.4827330984921143, 0.020238349420212964}, 
                0.14986792923761819]}, InsetBox["\<\"62\"\>", {0.4827330984921143, 0.020238349420212964},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.5170088312042151, 1.7512735820368797}, 
                0.14986792923761819]}, InsetBox["\<\"68\"\>", {0.5170088312042151, 1.7512735820368797},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{1.5174515199513943, 1.7309284415519552}, 
                0.14986792923761819]}, InsetBox["\<\"71\"\>", {1.5174515199513943, 1.7309284415519552},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.000192091481365, 0.8549413035775123}, 
                0.14986792923761819]}, InsetBox["\<\"76\"\>", {2.000192091481365, 0.8549413035775123},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0., 0.8962628651022494}, 0.14986792923761819]}, 
              InsetBox["\<\"87\"\>", {0., 0.8962628651022494},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6}, {Null, 
            SparseArray[
            Automatic, {6, 6}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12}, {{2}, {6}, {1}, {5}, {4}, {6}, {
               3}, {5}, {2}, {4}, {1}, {3}}}, Pattern}]}, {
           EdgeLabels -> {None}, 
            EdgeStyle -> {
             UndirectedEdge[4, 3] -> GrayLevel[0], UndirectedEdge[6, 1] -> 
              GrayLevel[0], UndirectedEdge[5, 2] -> GrayLevel[0], 
              UndirectedEdge[6, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[4, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[1, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["67", Center], 5 -> Placed["77", Center], 4 -> 
              Placed["72", Center], 1 -> Placed["53", Center], 6 -> 
              Placed["81", Center], 2 -> Placed["60", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 0.8574055663668569}, {0.5141107885893788, 0.}}, 
                0.14987098722278097`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 0.8574055663668569}, {0.4852305967778542, 
                1.7324469549889008`}}, 0.14987098722278097`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5141107885893788, 0.}, {1.5132591955272825`, 
                0.016151636827184568`}}, 0.14987098722278097`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4842302119530588`, 1.7491902600208329`}, {
                1.9988932581867498`, 0.8907553597090433}}, 
                0.14987098722278097`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4842302119530588`, 1.7491902600208329`}, {
                0.4852305967778542, 1.7324469549889008`}}, 
                0.14987098722278097`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.9988932581867498`, 0.8907553597090433}, {
                1.5132591955272825`, 0.016151636827184568`}}, 
                0.14987098722278097`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{0., 0.8574055663668569}, 0.14987098722278097]}, 
              InsetBox["\<\"53\"\>", {0., 0.8574055663668569},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.5141107885893788, 0.}, 0.14987098722278097]}, 
              InsetBox["\<\"60\"\>", {0.5141107885893788, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.4842302119530588, 1.7491902600208329}, 
                0.14987098722278097]}, InsetBox["\<\"67\"\>", {1.4842302119530588, 1.7491902600208329},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{1.9988932581867498, 0.8907553597090433}, 
                0.14987098722278097]}, InsetBox["\<\"72\"\>", {1.9988932581867498, 0.8907553597090433},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.5132591955272825, 0.016151636827184568}, 
                0.14987098722278097]}, InsetBox["\<\"77\"\>", {1.5132591955272825, 0.016151636827184568},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.4852305967778542, 1.7324469549889008}, 
                0.14987098722278097]}, InsetBox["\<\"81\"\>", {0.4852305967778542, 1.7324469549889008},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6}, {Null, 
            SparseArray[
            Automatic, {6, 6}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12}, {{4}, {6}, {3}, {5}, {2}, {4}, {
               1}, {3}, {2}, {6}, {1}, {5}}}, Pattern}]}, {
           EdgeLabels -> {None}, 
            EdgeStyle -> {
             UndirectedEdge[4, 1] -> GrayLevel[0], UndirectedEdge[6, 5] -> 
              GrayLevel[0], UndirectedEdge[4, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[6, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[5, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[3, 2] -> GrayLevel[0]}, 
            GraphLayout -> "SpringElectricalEmbedding", ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["22", Center], 5 -> Placed["127", Center], 4 -> 
              Placed["122", Center], 1 -> Placed["2", Center], 6 -> 
              Placed["133", Center], 2 -> Placed["15", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.5086903053067708`, 1.7325706583628675`}, {
                0.5093992840699562, 1.7435703399841}}, 
                0.14987455403257566`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.5086903053067708`, 1.7325706583628675`}, {
                1.9994056675106582`, 0.8602686695594504}}, 
                0.14987455403257566`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.4914010390268404, 0.010829088746088456`}, {0., 
                0.8825057474978822}}, 0.14987455403257566`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.4914010390268404, 0.010829088746088456`}, {
                1.4905060471948586`, 0.}}, 0.14987455403257566`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 0.8825057474978822}, {0.5093992840699562, 
                1.7435703399841}}, 0.14987455403257566`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4905060471948586`, 0.}, {1.9994056675106582`, 
                0.8602686695594504}}, 0.14987455403257566`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.5086903053067708, 1.7325706583628675}, 
                0.14987455403257566]}, InsetBox["\<\"2\"\>", {1.5086903053067708, 1.7325706583628675},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.4914010390268404, 0.010829088746088456}, 
                0.14987455403257566]}, InsetBox["\<\"15\"\>", {0.4914010390268404, 0.010829088746088456},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{0., 0.8825057474978822}, 0.14987455403257566]}, 
              InsetBox["\<\"22\"\>", {0., 0.8825057474978822},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.5093992840699562, 1.7435703399841}, 
                0.14987455403257566]}, InsetBox["\<\"122\"\>", {0.5093992840699562, 1.7435703399841},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.4905060471948586, 0.}, 0.14987455403257566]}, 
              InsetBox["\<\"127\"\>", {1.4905060471948586, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{1.9994056675106582, 0.8602686695594504}, 
                0.14987455403257566]}, InsetBox["\<\"133\"\>", {1.9994056675106582, 0.8602686695594504},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6}, {Null, 
            SparseArray[
            Automatic, {6, 6}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12}, {{5}, {6}, {3}, {4}, {2}, {5}, {
               2}, {6}, {1}, {3}, {1}, {4}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[6, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[3, 2] -> GrayLevel[0], 
              UndirectedEdge[6, 4] -> GrayLevel[0], UndirectedEdge[4, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[5, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[5, 1] -> GrayLevel[0]}, 
            GraphLayout -> "SpringElectricalEmbedding", ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["23", Center], 5 -> Placed["129", Center], 4 -> 
              Placed["128", Center], 1 -> Placed["1", Center], 6 -> 
              Placed["134", Center], 2 -> Placed["8", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5068263863304242, 1.7392256383192213`}, {0., 
                0.878053398930025}}, 0.14988340618547452`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5068263863304242, 1.7392256383192213`}, {
                1.507665090053183, 1.7308612142377244`}}, 
                0.14988340618547452`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4942311663486576`, 0.}, {0.4935439665882735, 
                0.007787119759974148}}, 0.14988340618547452`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4942311663486576`, 0.}, {2.0006049918776547`, 
                0.8614125427508351}}, 0.14988340618547452`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.4935439665882735, 0.007787119759974148}, {0., 
                0.878053398930025}}, 0.14988340618547452`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.0006049918776547`, 0.8614125427508351}, {
                1.507665090053183, 1.7308612142377244`}}, 
                0.14988340618547452`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.5068263863304242, 1.7392256383192213}, 
                0.14988340618547452]}, InsetBox["\<\"1\"\>", {0.5068263863304242, 1.7392256383192213},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.4942311663486576, 0.}, 0.14988340618547452]}, 
              InsetBox["\<\"8\"\>", {1.4942311663486576, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{0.4935439665882735, 0.007787119759974148}, 
                0.14988340618547452]}, InsetBox["\<\"23\"\>", {0.4935439665882735, 0.007787119759974148},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.0006049918776547, 0.8614125427508351}, 
                0.14988340618547452]}, InsetBox["\<\"128\"\>", {2.0006049918776547, 0.8614125427508351},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0., 0.878053398930025}, 0.14988340618547452]}, 
              InsetBox["\<\"129\"\>", {0., 0.878053398930025},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{1.507665090053183, 1.7308612142377244}, 
                0.14988340618547452]}, InsetBox["\<\"134\"\>", {1.507665090053183, 1.7308612142377244},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {Null, 
            SparseArray[
            Automatic, {10, 10}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20}, {{2}, {9}, {1}, {
               10}, {8}, {10}, {7}, {9}, {6}, {7}, {5}, {8}, {4}, {5}, {3}, {
               6}, {1}, {4}, {2}, {3}}}, Pattern}]}, {
           EdgeLabels -> {None}, 
            EdgeStyle -> {
             UndirectedEdge[6, 5] -> GrayLevel[0], UndirectedEdge[9, 1] -> 
              GrayLevel[0], UndirectedEdge[10, 2] -> GrayLevel[0], 
              UndirectedEdge[9, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[7, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[10, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[6, 8] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[7, 4] -> GrayLevel[0], 
              UndirectedEdge[8, 3] -> GrayLevel[0], UndirectedEdge[1, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["50", Center], 7 -> Placed["83", Center], 5 -> 
              Placed["65", Center], 8 -> Placed["84", Center], 4 -> 
              Placed["51", Center], 1 -> Placed["37", Center], 6 -> 
              Placed["74", Center], 2 -> Placed["44", Center], 9 -> 
              Placed["93", Center], 10 -> Placed["94", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 9 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 10 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 8 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 7 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{3.2322659435370587`, 1.6523897713527642`}, {
                2.870925469956195, 2.584106558817493}}, 
                0.14984336630145165`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{3.2322659435370587`, 1.6523897713527642`}, {
                2.976363927920694, 0.6853514044293015}}, 
                0.14984336630145165`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.870925469956195, 2.584106558817493}, {
                2.0305828871016582`, 3.126114142091372}}, 
                0.14984336630145165`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.0310052608570466`, 3.0717296104248133`}, {
                0.2559901376422491, 2.4413377703168213`}}, 
                0.14984336630145165`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.0310052608570466`, 3.0717296104248133`}, {
                2.0305828871016582`, 3.126114142091372}}, 
                0.14984336630145165`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.201526836126485, 0.05484357555558472}, {
                1.2020246081573636`, 0.}}, 0.14984336630145165`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.201526836126485, 0.05484357555558472}, {
                2.976363927920694, 0.6853514044293015}}, 
                0.14984336630145165`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.3617958601681541, 0.5418029322919689}, {0., 
                1.4745244918120946`}}, 0.14984336630145165`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.3617958601681541, 0.5418029322919689}, {
                1.2020246081573636`, 0.}}, 0.14984336630145165`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 1.4745244918120946`}, {0.2559901376422491, 
                2.4413377703168213`}}, 0.14984336630145165`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{3.2322659435370587, 1.6523897713527642}, 
                0.14984336630145165]}, InsetBox["\<\"37\"\>", {3.2322659435370587, 1.6523897713527642},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.870925469956195, 2.584106558817493}, 
                0.14984336630145165]}, InsetBox["\<\"44\"\>", {2.870925469956195, 2.584106558817493},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.0310052608570466, 3.0717296104248133}, 
                0.14984336630145165]}, InsetBox["\<\"50\"\>", {1.0310052608570466, 3.0717296104248133},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.201526836126485, 0.05484357555558472}, 
                0.14984336630145165]}, InsetBox["\<\"51\"\>", {2.201526836126485, 0.05484357555558472},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.3617958601681541, 0.5418029322919689}, 
                0.14984336630145165]}, InsetBox["\<\"65\"\>", {0.3617958601681541, 0.5418029322919689},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{0., 1.4745244918120946}, 0.14984336630145165]}, 
              InsetBox["\<\"74\"\>", {0., 1.4745244918120946},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.2020246081573636, 0.}, 0.14984336630145165]}, 
              InsetBox["\<\"83\"\>", {1.2020246081573636, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.2559901376422491, 2.4413377703168213}, 
                0.14984336630145165]}, InsetBox["\<\"84\"\>", {0.2559901376422491, 2.4413377703168213},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.976363927920694, 0.6853514044293015}, 
                0.14984336630145165]}, InsetBox["\<\"93\"\>", {2.976363927920694, 0.6853514044293015},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.0305828871016582, 3.126114142091372}, 
                0.14984336630145165]}, InsetBox["\<\"94\"\>", {2.0305828871016582, 3.126114142091372},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {Null, 
            SparseArray[
            Automatic, {10, 10}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20}, {{2}, {9}, {1}, {
               10}, {8}, {10}, {7}, {9}, {6}, {8}, {5}, {7}, {4}, {6}, {3}, {
               5}, {1}, {4}, {2}, {3}}}, Pattern}]}, {
           EdgeLabels -> {None}, 
            EdgeStyle -> {
             UndirectedEdge[6, 5] -> GrayLevel[0], UndirectedEdge[9, 1] -> 
              GrayLevel[0], UndirectedEdge[10, 2] -> GrayLevel[0], 
              UndirectedEdge[9, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[2, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[6, 7] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[10, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[8, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[7, 4] -> GrayLevel[0], 
              UndirectedEdge[8, 3] -> GrayLevel[0]}, GraphLayout -> 
            "SpringElectricalEmbedding", ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["52", Center], 7 -> Placed["78", Center], 5 -> 
              Placed["66", Center], 8 -> Placed["82", Center], 4 -> 
              Placed["59", Center], 1 -> Placed["45", Center], 6 -> 
              Placed["73", Center], 2 -> Placed["46", Center], 9 -> 
              Placed["88", Center], 10 -> Placed["99", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 9 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 10 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 8 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 7 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.291227109273021, 0.6202559976885742}, {
                1.0898227979412136`, 0.01798435822385458}}, 
                0.1498128940478308]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.291227109273021, 0.6202559976885742}, {0., 
                1.5759140898260056`}}, 0.1498128940478308]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.0898227979412136`, 0.01798435822385458}, {
                2.0906198778616605`, 0.}}, 0.1498128940478308]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.9102612431876116`, 0.572167147668913}, {
                3.237193786184002, 1.5173450982288805`}}, 
                0.1498128940478308]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.9102612431876116`, 0.572167147668913}, {
                2.0906198778616605`, 0.}}, 0.1498128940478308]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.3268525821549695, 2.521488072546692}, {
                1.1460668631356592`, 3.0936555279713214`}}, 
                0.1498128940478308]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.3268525821549695, 2.521488072546692}, {0., 
                1.5759140898260056`}}, 0.1498128940478308]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.945752994218818, 2.4726299116166057`}, {
                2.146472211043983, 3.07523195129308}}, 0.1498128940478308]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.945752994218818, 2.4726299116166057`}, {
                3.237193786184002, 1.5173450982288805`}}, 
                0.1498128940478308]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.146472211043983, 3.07523195129308}, {
                1.1460668631356592`, 3.0936555279713214`}}, 
                0.1498128940478308]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.291227109273021, 0.6202559976885742}, 
                0.1498128940478308]}, InsetBox["\<\"45\"\>", {0.291227109273021, 0.6202559976885742},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{1.0898227979412136, 0.01798435822385458}, 
                0.1498128940478308]}, InsetBox["\<\"46\"\>", {1.0898227979412136, 0.01798435822385458},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.9102612431876116, 0.572167147668913}, 
                0.1498128940478308]}, InsetBox["\<\"52\"\>", {2.9102612431876116, 0.572167147668913},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.3268525821549695, 2.521488072546692}, 
                0.1498128940478308]}, InsetBox["\<\"59\"\>", {0.3268525821549695, 2.521488072546692},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.945752994218818, 2.4726299116166057}, 
                0.1498128940478308]}, InsetBox["\<\"66\"\>", {2.945752994218818, 2.4726299116166057},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{2.146472211043983, 3.07523195129308}, 
                0.1498128940478308]}, InsetBox["\<\"73\"\>", {2.146472211043983, 3.07523195129308},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.1460668631356592, 3.0936555279713214}, 
                0.1498128940478308]}, InsetBox["\<\"78\"\>", {1.1460668631356592, 3.0936555279713214},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{3.237193786184002, 1.5173450982288805}, 
                0.1498128940478308]}, InsetBox["\<\"82\"\>", {3.237193786184002, 1.5173450982288805},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0., 1.5759140898260056}, 0.1498128940478308]}, 
              InsetBox["\<\"88\"\>", {0., 1.5759140898260056},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.0906198778616605, 0.}, 0.1498128940478308]}, 
              InsetBox["\<\"99\"\>", {2.0906198778616605, 0.},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {Null, 
            SparseArray[
            Automatic, {10, 10}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20}, {{8}, {10}, {7}, {
               8}, {6}, {9}, {5}, {6}, {4}, {7}, {3}, {4}, {2}, {5}, {1}, {
               2}, {3}, {10}, {1}, {9}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[10, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[5, 4] -> GrayLevel[0], 
              UndirectedEdge[8, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[6, 3] -> GrayLevel[0], 
              UndirectedEdge[7, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[10, 9] -> GrayLevel[0], 
              UndirectedEdge[6, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[7, 2] -> GrayLevel[0], 
              UndirectedEdge[8, 1] -> GrayLevel[0], UndirectedEdge[9, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["10", Center], 7 -> Placed["116", Center], 5 -> 
              Placed["39", Center], 8 -> Placed["121", Center], 4 -> 
              Placed["24", Center], 1 -> Placed["3", Center], 6 -> 
              Placed["115", Center], 2 -> Placed["9", Center], 9 -> 
              Placed["126", Center], 10 -> Placed["132", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 9 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 10 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 8 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 7 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.3527594026255578, 2.5706911092652907`}, {
                1.1892451889968785`, 3.120026793867888}}, 
                0.1498892823520444]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.3527594026255578, 2.5706911092652907`}, {0., 
                1.634996546386182}}, 0.1498892823520444]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.18795638465265, 3.073404821144865}, {
                2.969152488868818, 2.4486040447397905`}}, 
                0.1498892823520444]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.18795638465265, 3.073404821144865}, {
                1.1892451889968785`, 3.120026793867888}}, 
                0.1498892823520444]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.0450782914393097`, 0.04708720854600901}, {
                2.044539211728549, 0.}}, 0.1498892823520444]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.0450782914393097`, 0.04708720854600901}, {
                0.26417140224021085`, 0.6706416538571516}}, 
                0.1498892823520444]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.8804665557701368`, 0.5492129403779644}, {
                3.233188496453518, 1.4848565175261912`}}, 
                0.1498892823520444]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.8804665557701368`, 0.5492129403779644}, {
                2.044539211728549, 0.}}, 0.1498892823520444]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{3.233188496453518, 1.4848565175261912`}, {
                2.969152488868818, 2.4486040447397905`}}, 
                0.1498892823520444]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.26417140224021085`, 0.6706416538571516}, {0., 
                1.634996546386182}}, 0.1498892823520444]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.3527594026255578, 2.5706911092652907}, 
                0.1498892823520444]}, InsetBox["\<\"3\"\>", {0.3527594026255578, 2.5706911092652907},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.18795638465265, 3.073404821144865}, 
                0.1498892823520444]}, InsetBox["\<\"9\"\>", {2.18795638465265, 3.073404821144865},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.0450782914393097, 0.04708720854600901}, 
                0.1498892823520444]}, InsetBox["\<\"10\"\>", {1.0450782914393097, 0.04708720854600901},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.8804665557701368, 0.5492129403779644}, 
                0.1498892823520444]}, InsetBox["\<\"24\"\>", {2.8804665557701368, 0.5492129403779644},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{3.233188496453518, 1.4848565175261912}, 
                0.1498892823520444]}, InsetBox["\<\"39\"\>", {3.233188496453518, 1.4848565175261912},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.044539211728549, 0.}, 0.1498892823520444]}, 
              InsetBox["\<\"115\"\>", {2.044539211728549, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.969152488868818, 2.4486040447397905}, 
                0.1498892823520444]}, InsetBox["\<\"116\"\>", {2.969152488868818, 2.4486040447397905},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.1892451889968785, 3.120026793867888}, 
                0.1498892823520444]}, InsetBox["\<\"121\"\>", {1.1892451889968785, 3.120026793867888},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.26417140224021085, 0.6706416538571516}, 
                0.1498892823520444]}, InsetBox["\<\"126\"\>", {0.26417140224021085, 0.6706416538571516},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{0., 1.634996546386182}, 0.1498892823520444]}, 
              InsetBox["\<\"132\"\>", {0., 1.634996546386182},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {Null, 
            SparseArray[
            Automatic, {10, 10}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20}, {{9}, {10}, {7}, {
               8}, {6}, {9}, {5}, {7}, {4}, {6}, {3}, {5}, {2}, {4}, {2}, {
               10}, {1}, {3}, {1}, {8}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[10, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[6, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[9, 1] -> GrayLevel[0], 
              UndirectedEdge[10, 8] -> GrayLevel[0], UndirectedEdge[5, 4] -> 
              GrayLevel[0], UndirectedEdge[8, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[6, 3] -> GrayLevel[0], 
              UndirectedEdge[7, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[7, 2] -> GrayLevel[0], 
              UndirectedEdge[9, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["16", Center], 7 -> Placed["114", Center], 5 -> 
              Placed["38", Center], 8 -> Placed["119", Center], 4 -> 
              Placed["25", Center], 1 -> Placed["4", Center], 6 -> 
              Placed["110", Center], 2 -> Placed["11", Center], 9 -> 
              Placed["120", Center], 10 -> Placed["131", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 9 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 10 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 8 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 7 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.97922015322802, 2.4372133609818585`}, {
                3.2316830022977916`, 1.469340753885002}}, 
                0.1498643648447384]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.97922015322802, 2.4372133609818585`}, {
                2.2064849753106395`, 3.071237593186211}}, 
                0.1498643648447384]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.36487405702795805`, 2.590599627278947}, {0., 
                1.6605140014299449`}}, 0.1498643648447384]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.36487405702795805`, 2.590599627278947}, {
                1.2077471382613014`, 3.130065548004564}}, 
                0.1498643648447384]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.8671172468720183`, 0.5390720942152658}, {
                2.0234674185940946`, 0.}}, 0.1498643648447384]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.8671172468720183`, 0.5390720942152658}, {
                3.2316830022977916`, 1.469340753885002}}, 
                0.1498643648447384]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.25269008002350013`, 0.6925417858649805}, {
                1.0253383227922324`, 0.058815143154999694`}}, 
                0.1498643648447384]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.25269008002350013`, 0.6925417858649805}, {0., 
                1.6605140014299449`}}, 0.1498643648447384]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.0253383227922324`, 0.058815143154999694`}, {
                2.0234674185940946`, 0.}}, 0.1498643648447384]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.2077471382613014`, 3.130065548004564}, {
                2.2064849753106395`, 3.071237593186211}}, 
                0.1498643648447384]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.97922015322802, 2.4372133609818585}, 
                0.1498643648447384]}, InsetBox["\<\"4\"\>", {2.97922015322802, 2.4372133609818585},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.36487405702795805, 2.590599627278947}, 
                0.1498643648447384]}, InsetBox["\<\"11\"\>", {0.36487405702795805, 2.590599627278947},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.8671172468720183, 0.5390720942152658}, 
                0.1498643648447384]}, InsetBox["\<\"16\"\>", {2.8671172468720183, 0.5390720942152658},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.25269008002350013, 0.6925417858649805}, 
                0.1498643648447384]}, InsetBox["\<\"25\"\>", {0.25269008002350013, 0.6925417858649805},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{1.0253383227922324, 0.058815143154999694}, 
                0.1498643648447384]}, InsetBox["\<\"38\"\>", {1.0253383227922324, 0.058815143154999694},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.0234674185940946, 0.}, 0.1498643648447384]}, 
              InsetBox["\<\"110\"\>", {2.0234674185940946, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0., 1.6605140014299449}, 0.1498643648447384]}, 
              InsetBox["\<\"114\"\>", {0., 1.6605140014299449},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.2077471382613014, 3.130065548004564}, 
                0.1498643648447384]}, InsetBox["\<\"119\"\>", {1.2077471382613014, 3.130065548004564},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{3.2316830022977916, 1.469340753885002}, 
                0.1498643648447384]}, InsetBox["\<\"120\"\>", {3.2316830022977916, 1.469340753885002},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{2.2064849753106395, 3.071237593186211}, 
                0.1498643648447384]}, InsetBox["\<\"131\"\>", {2.2064849753106395, 3.071237593186211},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14}, {Null, 
            SparseArray[
            Automatic, {14, 14}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28}, {{
               2}, {13}, {1}, {14}, {11}, {14}, {12}, {13}, {10}, {12}, {9}, {
               11}, {8}, {9}, {7}, {10}, {6}, {7}, {5}, {8}, {3}, {6}, {4}, {
               5}, {1}, {4}, {2}, {3}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[14, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[9, 7] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[13, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[14, 2] -> GrayLevel[0], 
              UndirectedEdge[11, 3] -> GrayLevel[0], UndirectedEdge[13, 1] -> 
              GrayLevel[0], UndirectedEdge[9, 6] -> GrayLevel[0], 
              UndirectedEdge[8, 10] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[8, 7] -> GrayLevel[0], 
              UndirectedEdge[2, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[11, 6] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[12, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[12, 4] -> GrayLevel[0], 
              UndirectedEdge[10, 5] -> GrayLevel[0]}, GraphLayout -> 
            "SpringElectricalEmbedding", ImageSize -> Small, 
            VertexLabels -> {
             7 -> Placed["64", Center], 5 -> Placed["57", Center], 9 -> 
              Placed["79", Center], 1 -> Placed["29", Center], 2 -> 
              Placed["30", Center], 4 -> Placed["49", Center], 12 -> 
              Placed["90", Center], 8 -> Placed["75", Center], 6 -> 
              Placed["58", Center], 13 -> Placed["100", Center], 10 -> 
              Placed["80", Center], 14 -> Placed["111", Center], 11 -> 
              Placed["89", Center], 3 -> Placed["36", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {12 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 9 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 7 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 10 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 13 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 6 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 8 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 11 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 14 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{4.494944027191725, 2.183434493716187}, {
                4.277870012658796, 3.158411254986328}}, 0.1498266803623066]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{4.494944027191725, 2.183434493716187}, {
                4.266004597224555, 1.208708167745706}}, 0.1498266803623066]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{4.277870012658796, 3.158411254986328}, {
                3.658362073928407, 3.942508312455236}}, 0.1498266803623066]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.7587797900223676`, 4.380341678692911}, {
                1.759131348633398, 4.384546009601806}}, 0.1498266803623066]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.7587797900223676`, 4.380341678692911}, {
                3.658362073928407, 3.942508312455236}}, 0.1498266803623066]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{3.6381814916086457`, 0.43010088614797914`}, {
                2.734346362764682, 0.}}, 0.1498266803623066]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{3.6381814916086457`, 0.43010088614797914`}, {
                4.266004597224555, 1.208708167745706}}, 0.1498266803623066]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.7346276878240754`, 0.004256528725819386}, {
                0.8352874413182816, 0.44208360724239526`}}, 
                0.1498266803623066]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.7346276878240754`, 0.004256528725819386}, {
                2.734346362764682, 0.}}, 0.1498266803623066]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8553766735794384, 3.9543566271767716`}, {
                0.2280288308129026, 3.1759310408197203`}}, 
                0.1498266803623066]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8553766735794384, 3.9543566271767716`}, {
                1.759131348633398, 4.384546009601806}}, 0.1498266803623066]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 2.2013751124972796`}, {0.2164677043820844, 
                1.2262688928706136`}}, 0.1498266803623066]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 2.2013751124972796`}, {0.2280288308129026, 
                3.1759310408197203`}}, 0.1498266803623066]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.2164677043820844, 1.2262688928706136`}, {
                0.8352874413182816, 0.44208360724239526`}}, 
                0.1498266803623066]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{4.494944027191725, 2.183434493716187}, 
                0.1498266803623066]}, InsetBox["\<\"29\"\>", {4.494944027191725, 2.183434493716187},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{4.277870012658796, 3.158411254986328}, 
                0.1498266803623066]}, InsetBox["\<\"30\"\>", {4.277870012658796, 3.158411254986328},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.7587797900223676, 4.380341678692911}, 
                0.1498266803623066]}, InsetBox["\<\"36\"\>", {2.7587797900223676, 4.380341678692911},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{3.6381814916086457, 0.43010088614797914}, 
                0.1498266803623066]}, InsetBox["\<\"49\"\>", {3.6381814916086457, 0.43010088614797914},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.7346276878240754, 0.004256528725819386}, 
                0.1498266803623066]}, InsetBox["\<\"57\"\>", {1.7346276878240754, 0.004256528725819386},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.8553766735794384, 3.9543566271767716}, 
                0.1498266803623066]}, InsetBox["\<\"58\"\>", {0.8553766735794384, 3.9543566271767716},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0., 2.2013751124972796}, 0.1498266803623066]}, 
              InsetBox["\<\"64\"\>", {0., 2.2013751124972796},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{0.2164677043820844, 1.2262688928706136}, 
                0.1498266803623066]}, InsetBox["\<\"75\"\>", {0.2164677043820844, 1.2262688928706136},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.2280288308129026, 3.1759310408197203}, 
                0.1498266803623066]}, InsetBox["\<\"79\"\>", {0.2280288308129026, 3.1759310408197203},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.8352874413182816, 0.44208360724239526}, 
                0.1498266803623066]}, InsetBox["\<\"80\"\>", {0.8352874413182816, 0.44208360724239526},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.759131348633398, 4.384546009601806}, 
                0.1498266803623066]}, InsetBox["\<\"89\"\>", {1.759131348633398, 4.384546009601806},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.734346362764682, 0.}, 0.1498266803623066]}, 
              InsetBox["\<\"90\"\>", {2.734346362764682, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{4.266004597224555, 1.208708167745706}, 
                0.1498266803623066]}, InsetBox["\<\"100\"\>", {4.266004597224555, 1.208708167745706},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{3.658362073928407, 3.942508312455236}, 
                0.1498266803623066]}, InsetBox["\<\"111\"\>", {3.658362073928407, 3.942508312455236},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14}, {Null, 
            SparseArray[
            Automatic, {14, 14}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28}, {{
               2}, {13}, {1}, {14}, {12}, {13}, {11}, {14}, {9}, {12}, {10}, {
               11}, {8}, {9}, {7}, {10}, {5}, {7}, {6}, {8}, {4}, {6}, {3}, {
               5}, {1}, {3}, {2}, {4}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[1, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[9, 7] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[14, 2] -> GrayLevel[0], 
              UndirectedEdge[9, 5] -> GrayLevel[0], UndirectedEdge[13, 1] -> 
              GrayLevel[0], UndirectedEdge[13, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[10, 6] -> GrayLevel[0], 
              UndirectedEdge[8, 7] -> GrayLevel[0], UndirectedEdge[11, 6] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[12, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[10, 8] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[12, 3] -> GrayLevel[0], 
              UndirectedEdge[11, 4] -> GrayLevel[0], UndirectedEdge[14, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             7 -> Placed["63", Center], 5 -> Placed["43", Center], 9 -> 
              Placed["85", Center], 1 -> Placed["21", Center], 2 -> 
              Placed["28", Center], 4 -> Placed["42", Center], 12 -> 
              Placed["95", Center], 8 -> Placed["69", Center], 6 -> 
              Placed["56", Center], 13 -> Placed["105", Center], 10 -> 
              Placed["86", Center], 14 -> Placed["106", Center], 11 -> 
              Placed["91", Center], 3 -> Placed["35", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {12 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 9 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 7 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 10 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 13 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 6 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 8 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 11 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 14 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8485517517213281, 3.946396849875141}, {
                1.7500943002772562`, 4.378675565558206}}, 
                0.14983141774694725`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8485517517213281, 3.946396849875141}, {
                0.22363156020267594`, 3.1652659948494963`}}, 
                0.14983141774694725`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.7500943002772562`, 4.378675565558206}, {
                2.7502885056724873`, 4.378026339966116}}, 
                0.14983141774694725`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 2.191381325484374}, {0.22202257294495276`, 
                1.216332756340028}}, 0.14983141774694725`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 2.191381325484374}, {0.22363156020267594`, 
                3.1652659948494963`}}, 0.14983141774694725`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{3.6520457988644113`, 3.9438077365280693`}, {
                4.27516681997116, 3.162804376180062}}, 
                0.14983141774694725`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{3.6520457988644113`, 3.9438077365280693`}, {
                2.7502885056724873`, 4.378026339966116}}, 
                0.14983141774694725`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8450505156785155, 0.4355705119216684}, {
                1.7469435251286436`, 0.0010300177372188912`}}, 
                0.14983141774694725`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8450505156785155, 0.4355705119216684}, {
                0.22202257294495276`, 1.216332756340028}}, 
                0.14983141774694725`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{4.4975624352129575`, 2.1875544227139487`}, {
                4.274218248614792, 1.2137457108217133`}}, 
                0.14983141774694725`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{4.4975624352129575`, 2.1875544227139487`}, {
                4.27516681997116, 3.162804376180062}}, 
                0.14983141774694725`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.7470577473035127`, 0.}, {3.6493329933154945`, 
                0.4326702590061866}}, 0.14983141774694725`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.7470577473035127`, 0.}, {1.7469435251286436`, 
                0.0010300177372188912`}}, 0.14983141774694725`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{3.6493329933154945`, 0.4326702590061866}, {
                4.274218248614792, 1.2137457108217133`}}, 
                0.14983141774694725`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{0.8485517517213281, 3.946396849875141}, 
                0.14983141774694725]}, InsetBox["\<\"21\"\>", {0.8485517517213281, 3.946396849875141},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.7500943002772562, 4.378675565558206}, 
                0.14983141774694725]}, InsetBox["\<\"28\"\>", {1.7500943002772562, 4.378675565558206},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0., 2.191381325484374}, 0.14983141774694725]}, 
              InsetBox["\<\"35\"\>", {0., 2.191381325484374},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{3.6520457988644113, 3.9438077365280693}, 
                0.14983141774694725]}, InsetBox["\<\"42\"\>", {3.6520457988644113, 3.9438077365280693},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.8450505156785155, 0.4355705119216684}, 
                0.14983141774694725]}, InsetBox["\<\"43\"\>", {0.8450505156785155, 0.4355705119216684},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{4.4975624352129575, 2.1875544227139487}, 
                0.14983141774694725]}, InsetBox["\<\"56\"\>", {4.4975624352129575, 2.1875544227139487},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.7470577473035127, 0.}, 0.14983141774694725]}, 
              InsetBox["\<\"63\"\>", {2.7470577473035127, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{3.6493329933154945, 0.4326702590061866}, 
                0.14983141774694725]}, InsetBox["\<\"69\"\>", {3.6493329933154945, 0.4326702590061866},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.7469435251286436, 0.0010300177372188912}, 
                0.14983141774694725]}, InsetBox["\<\"85\"\>", {1.7469435251286436, 0.0010300177372188912},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{4.274218248614792, 1.2137457108217133}, 
                0.14983141774694725]}, InsetBox["\<\"86\"\>", {4.274218248614792, 1.2137457108217133},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{4.27516681997116, 3.162804376180062}, 
                0.14983141774694725]}, InsetBox["\<\"91\"\>", {4.27516681997116, 3.162804376180062},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.22202257294495276, 1.216332756340028}, 
                0.14983141774694725]}, InsetBox["\<\"95\"\>", {0.22202257294495276, 1.216332756340028},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.22363156020267594, 3.1652659948494963}, 
                0.14983141774694725]}, 
              InsetBox["\<\"105\"\>", {0.22363156020267594, 3.1652659948494963},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.7502885056724873, 4.378026339966116}, 
                0.14983141774694725]}, InsetBox["\<\"106\"\>", {2.7502885056724873, 4.378026339966116},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14}, {Null, 
            SparseArray[
            Automatic, {14, 14}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28}, {{
               2}, {13}, {1}, {14}, {12}, {14}, {11}, {13}, {10}, {12}, {9}, {
               11}, {8}, {10}, {7}, {9}, {6}, {8}, {5}, {7}, {4}, {6}, {3}, {
               5}, {1}, {4}, {2}, {3}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[14, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[13, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[14, 2] -> GrayLevel[0], 
              UndirectedEdge[10, 7] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[13, 1] -> GrayLevel[0], 
              UndirectedEdge[9, 6] -> GrayLevel[0], UndirectedEdge[9, 8] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[8, 7] -> GrayLevel[0], 
              UndirectedEdge[2, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[11, 6] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[12, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[12, 3] -> GrayLevel[0], 
              UndirectedEdge[11, 4] -> GrayLevel[0], UndirectedEdge[10, 5] -> 
              GrayLevel[0]}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             7 -> Placed["47", Center], 5 -> Placed["27", Center], 9 -> 
              Placed["98", Center], 1 -> Placed["6", Center], 2 -> 
              Placed["7", Center], 4 -> Placed["26", Center], 12 -> 
              Placed["112", Center], 8 -> Placed["54", Center], 6 -> 
              Placed["32", Center], 13 -> Placed["113", Center], 10 -> 
              Placed["102", Center], 14 -> Placed["117", Center], 11 -> 
              Placed["108", Center], 3 -> Placed["19", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {12 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 9 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 7 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 10 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 13 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 6 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 8 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 11 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 14 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{3.6570922201620717`, 3.942948650216354}, {
                2.758899082475202, 4.383055972073601}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{3.6570922201620717`, 3.942948650216354}, {
                4.2751213378389785`, 3.157040553773986}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.758899082475202, 4.383055972073601}, {
                1.7585399068885739`, 4.389585443412903}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8556666389427112, 3.9616931748639956`}, {
                0.22756349483224358`, 3.18343696566949}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8556666389427112, 3.9616931748639956`}, {
                1.7585399068885739`, 4.389585443412903}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{4.4918765138334, 2.1798645792228237`}, {
                4.264125898525133, 1.2064267608989665`}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{4.4918765138334, 2.1798645792228237`}, {
                4.2751213378389785`, 3.157040553773986}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 2.2106352993621017`}, {0.21719378018016622`, 
                1.2333274371791059`}}, 0.14985955120842537`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 2.2106352993621017`}, {0.22756349483224358`, 
                3.18343696566949}}, 0.14985955120842537`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{3.6362489067913426`, 0.42761298147210525`}, {
                2.7327526165695355`, 0.}}, 0.14985955120842537`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{3.6362489067913426`, 0.42761298147210525`}, {
                4.264125898525133, 1.2064267608989665`}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8354412806312272, 0.44749160742620897`}, {
                1.7331539010723702`, 0.006884246417673712}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8354412806312272, 0.44749160742620897`}, {
                0.21719378018016622`, 1.2333274371791059`}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.7331539010723702`, 0.006884246417673712}, {
                2.7327526165695355`, 0.}}, 0.14985955120842537`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{3.6570922201620717, 3.942948650216354}, 
                0.14985955120842537]}, InsetBox["\<\"6\"\>", {3.6570922201620717, 3.942948650216354},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{2.758899082475202, 4.383055972073601}, 
                0.14985955120842537]}, InsetBox["\<\"7\"\>", {2.758899082475202, 4.383055972073601},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.8556666389427112, 3.9616931748639956}, 
                0.14985955120842537]}, InsetBox["\<\"19\"\>", {0.8556666389427112, 3.9616931748639956},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{4.4918765138334, 2.1798645792228237}, 
                0.14985955120842537]}, InsetBox["\<\"26\"\>", {4.4918765138334, 2.1798645792228237},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0., 2.2106352993621017}, 0.14985955120842537]}, 
              InsetBox["\<\"27\"\>", {0., 2.2106352993621017},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{3.6362489067913426, 0.42761298147210525}, 
                0.14985955120842537]}, InsetBox["\<\"32\"\>", {3.6362489067913426, 0.42761298147210525},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.8354412806312272, 0.44749160742620897}, 
                0.14985955120842537]}, InsetBox["\<\"47\"\>", {0.8354412806312272, 0.44749160742620897},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{1.7331539010723702, 0.006884246417673712}, 
                0.14985955120842537]}, InsetBox["\<\"54\"\>", {1.7331539010723702, 0.006884246417673712},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.7327526165695355, 0.}, 0.14985955120842537]}, 
              InsetBox["\<\"98\"\>", {2.7327526165695355, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.21719378018016622, 1.2333274371791059}, 
                0.14985955120842537]}, InsetBox["\<\"102\"\>", {0.21719378018016622, 1.2333274371791059},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{4.264125898525133, 1.2064267608989665}, 
                0.14985955120842537]}, InsetBox["\<\"108\"\>", {4.264125898525133, 1.2064267608989665},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.22756349483224358, 3.18343696566949}, 
                0.14985955120842537]}, InsetBox["\<\"112\"\>", {0.22756349483224358, 3.18343696566949},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{4.2751213378389785, 3.157040553773986}, 
                0.14985955120842537]}, InsetBox["\<\"113\"\>", {4.2751213378389785, 3.157040553773986},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.7585399068885739, 4.389585443412903}, 
                0.14985955120842537]}, InsetBox["\<\"117\"\>", {1.7585399068885739, 4.389585443412903},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14}, {Null, 
            SparseArray[
            Automatic, {14, 14}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28}, {{
               2}, {13}, {1}, {14}, {12}, {14}, {11}, {13}, {10}, {12}, {9}, {
               11}, {8}, {10}, {7}, {9}, {6}, {8}, {5}, {7}, {4}, {6}, {3}, {
               5}, {1}, {4}, {2}, {3}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[14, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[13, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[14, 2] -> GrayLevel[0], 
              UndirectedEdge[10, 7] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[13, 1] -> GrayLevel[0], 
              UndirectedEdge[9, 6] -> GrayLevel[0], UndirectedEdge[9, 8] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[8, 7] -> GrayLevel[0], 
              UndirectedEdge[2, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[11, 6] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[12, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[12, 3] -> GrayLevel[0], 
              UndirectedEdge[11, 4] -> GrayLevel[0], UndirectedEdge[10, 5] -> 
              GrayLevel[0]}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             7 -> Placed["48", Center], 5 -> Placed["34", Center], 9 -> 
              Placed["92", Center], 1 -> Placed["13", Center], 2 -> 
              Placed["14", Center], 4 -> Placed["33", Center], 12 -> 
              Placed["101", Center], 8 -> Placed["70", Center], 6 -> 
              Placed["41", Center], 13 -> Placed["107", Center], 10 -> 
              Placed["96", Center], 14 -> Placed["123", Center], 11 -> 
              Placed["97", Center], 3 -> Placed["20", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {12 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 9 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 7 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 10 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 13 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 6 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 8 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 11 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 14 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{3.6570922201620717`, 3.942948650216354}, {
                2.758899082475202, 4.383055972073601}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{3.6570922201620717`, 3.942948650216354}, {
                4.2751213378389785`, 3.157040553773986}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.758899082475202, 4.383055972073601}, {
                1.7585399068885739`, 4.389585443412903}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8556666389427112, 3.9616931748639956`}, {
                0.22756349483224358`, 3.18343696566949}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8556666389427112, 3.9616931748639956`}, {
                1.7585399068885739`, 4.389585443412903}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{4.4918765138334, 2.1798645792228237`}, {
                4.264125898525133, 1.2064267608989665`}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{4.4918765138334, 2.1798645792228237`}, {
                4.2751213378389785`, 3.157040553773986}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 2.2106352993621017`}, {0.21719378018016622`, 
                1.2333274371791059`}}, 0.14985955120842537`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0., 2.2106352993621017`}, {0.22756349483224358`, 
                3.18343696566949}}, 0.14985955120842537`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{3.6362489067913426`, 0.42761298147210525`}, {
                2.7327526165695355`, 0.}}, 0.14985955120842537`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{3.6362489067913426`, 0.42761298147210525`}, {
                4.264125898525133, 1.2064267608989665`}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8354412806312272, 0.44749160742620897`}, {
                1.7331539010723702`, 0.006884246417673712}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8354412806312272, 0.44749160742620897`}, {
                0.21719378018016622`, 1.2333274371791059`}}, 
                0.14985955120842537`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.7331539010723702`, 0.006884246417673712}, {
                2.7327526165695355`, 0.}}, 0.14985955120842537`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{3.6570922201620717, 3.942948650216354}, 
                0.14985955120842537]}, InsetBox["\<\"13\"\>", {3.6570922201620717, 3.942948650216354},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{2.758899082475202, 4.383055972073601}, 
                0.14985955120842537]}, InsetBox["\<\"14\"\>", {2.758899082475202, 4.383055972073601},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.8556666389427112, 3.9616931748639956}, 
                0.14985955120842537]}, InsetBox["\<\"20\"\>", {0.8556666389427112, 3.9616931748639956},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{4.4918765138334, 2.1798645792228237}, 
                0.14985955120842537]}, InsetBox["\<\"33\"\>", {4.4918765138334, 2.1798645792228237},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0., 2.2106352993621017}, 0.14985955120842537]}, 
              InsetBox["\<\"34\"\>", {0., 2.2106352993621017},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{3.6362489067913426, 0.42761298147210525}, 
                0.14985955120842537]}, InsetBox["\<\"41\"\>", {3.6362489067913426, 0.42761298147210525},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.8354412806312272, 0.44749160742620897}, 
                0.14985955120842537]}, InsetBox["\<\"48\"\>", {0.8354412806312272, 0.44749160742620897},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{1.7331539010723702, 0.006884246417673712}, 
                0.14985955120842537]}, InsetBox["\<\"70\"\>", {1.7331539010723702, 0.006884246417673712},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.7327526165695355, 0.}, 0.14985955120842537]}, 
              InsetBox["\<\"92\"\>", {2.7327526165695355, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.21719378018016622, 1.2333274371791059}, 
                0.14985955120842537]}, InsetBox["\<\"96\"\>", {0.21719378018016622, 1.2333274371791059},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{4.264125898525133, 1.2064267608989665}, 
                0.14985955120842537]}, InsetBox["\<\"97\"\>", {4.264125898525133, 1.2064267608989665},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.22756349483224358, 3.18343696566949}, 
                0.14985955120842537]}, InsetBox["\<\"101\"\>", {0.22756349483224358, 3.18343696566949},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{4.2751213378389785, 3.157040553773986}, 
                0.14985955120842537]}, InsetBox["\<\"107\"\>", {4.2751213378389785, 3.157040553773986},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.7585399068885739, 4.389585443412903}, 
                0.14985955120842537]}, InsetBox["\<\"123\"\>", {1.7585399068885739, 4.389585443412903},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14}, {Null, 
            SparseArray[
            Automatic, {14, 14}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28}, {{
               13}, {14}, {11}, {12}, {10}, {13}, {8}, {11}, {9}, {10}, {7}, {
               8}, {6}, {9}, {4}, {6}, {5}, {7}, {3}, {5}, {2}, {4}, {2}, {
               14}, {1}, {3}, {1}, {12}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[9, 7] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[11, 2] -> GrayLevel[0], 
              UndirectedEdge[9, 5] -> GrayLevel[0], UndirectedEdge[12, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[13, 1] -> GrayLevel[0], 
              UndirectedEdge[13, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[7, 6] -> GrayLevel[0], 
              UndirectedEdge[8, 6] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[14, 12] -> GrayLevel[0], 
              UndirectedEdge[8, 4] -> GrayLevel[0], UndirectedEdge[10, 3] -> 
              GrayLevel[0], UndirectedEdge[11, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[14, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[10, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             7 -> Placed["55", Center], 5 -> Placed["31", Center], 9 -> 
              Placed["104", Center], 1 -> Placed["5", Center], 2 -> 
              Placed["12", Center], 4 -> Placed["18", Center], 12 -> 
              Placed["124", Center], 8 -> Placed["103", Center], 6 -> 
              Placed["40", Center], 13 -> Placed["125", Center], 10 -> 
              Placed["109", Center], 14 -> Placed["130", Center], 11 -> 
              Placed["118", Center], 3 -> Placed["17", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {12 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 9 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 7 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 10 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 13 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 6 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 8 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 11 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 14 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{3.655317615594533, 3.940447111080858}, {
                2.7555289475815035`, 4.377344958971573}}, 
                0.14979101645723053`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{3.655317615594533, 3.940447111080858}, {
                4.277384523396957, 3.1572443033817117`}}, 
                0.14979101645723053`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{4.272385557774506, 1.2089676433529748`}, {
                3.64539579355145, 0.4294871069376196}}, 
                0.14979101645723053`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{4.272385557774506, 1.2089676433529748`}, {
                4.4975762791948295`, 2.182126087855707}}, 
                0.14979101645723053`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.7540661999319984`, 4.381754079853118}, {
                0.8519966592594652, 3.953401377485116}}, 
                0.14979101645723053`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.7540661999319984`, 4.381754079853118}, {
                2.7555289475815035`, 4.377344958971573}}, 
                0.14979101645723053`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{2.743142851669569, 0.}, {1.7416932562274816`, 
                0.004607221671534045}}, 0.14979101645723053`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{2.743142851669569, 0.}, {3.64539579355145, 
                0.4294871069376196}}, 0.14979101645723053`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.22527892263554694`, 3.1744498158353673`}, {0., 
                2.2010226344678996`}}, 0.14979101645723053`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.22527892263554694`, 3.1744498158353673`}, {
                0.8519966592594652, 3.953401377485116}}, 
                0.14979101645723053`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8419491352413164, 0.44158886446795}, {
                0.2200084902193562, 1.2254772148521411`}}, 
                0.14979101645723053`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.8419491352413164, 0.44158886446795}, {
                1.7416932562274816`, 0.004607221671534045}}, 
                0.14979101645723053`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.2200084902193562, 1.2254772148521411`}, {0., 
                2.2010226344678996`}}, 0.14979101645723053`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{4.4975762791948295`, 2.182126087855707}, {
                4.277384523396957, 3.1572443033817117`}}, 
                0.14979101645723053`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{3.655317615594533, 3.940447111080858}, 
                0.14979101645723053]}, InsetBox["\<\"5\"\>", {3.655317615594533, 3.940447111080858},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{4.272385557774506, 1.2089676433529748}, 
                0.14979101645723053]}, InsetBox["\<\"12\"\>", {4.272385557774506, 1.2089676433529748},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.7540661999319984, 4.381754079853118}, 
                0.14979101645723053]}, InsetBox["\<\"17\"\>", {1.7540661999319984, 4.381754079853118},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{2.743142851669569, 0.}, 0.14979101645723053]}, 
              InsetBox["\<\"18\"\>", {2.743142851669569, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.22527892263554694, 3.1744498158353673}, 
                0.14979101645723053]}, InsetBox["\<\"31\"\>", {0.22527892263554694, 3.1744498158353673},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.8419491352413164, 0.44158886446795}, 
                0.14979101645723053]}, InsetBox["\<\"40\"\>", {0.8419491352413164, 0.44158886446795},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{0.2200084902193562, 1.2254772148521411}, 
                0.14979101645723053]}, InsetBox["\<\"55\"\>", {0.2200084902193562, 1.2254772148521411},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{1.7416932562274816, 0.004607221671534045}, 
                0.14979101645723053]}, InsetBox["\<\"103\"\>", {1.7416932562274816, 0.004607221671534045},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0., 2.2010226344678996}, 0.14979101645723053]}, 
              InsetBox["\<\"104\"\>", {0., 2.2010226344678996},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0.8519966592594652, 3.953401377485116}, 
                0.14979101645723053]}, InsetBox["\<\"109\"\>", {0.8519966592594652, 3.953401377485116},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{3.64539579355145, 0.4294871069376196}, 
                0.14979101645723053]}, InsetBox["\<\"118\"\>", {3.64539579355145, 0.4294871069376196},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{4.4975762791948295, 2.182126087855707}, 
                0.14979101645723053]}, InsetBox["\<\"124\"\>", {4.4975762791948295, 2.182126087855707},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.7555289475815035, 4.377344958971573}, 
                0.14979101645723053]}, InsetBox["\<\"125\"\>", {2.7555289475815035, 4.377344958971573},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{4.277384523396957, 3.1572443033817117}, 
                0.14979101645723053]}, InsetBox["\<\"130\"\>", {4.277384523396957, 3.1572443033817117},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.735816343465263*^9, 3.7358446147713203`*^9, 3.735845339172633*^9, 
   3.7358507108406067`*^9, 3.735987898228805*^9, {3.7360815253768587`*^9, 
   3.730139657451126*^9}, 3.7635983834781923`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"e0bca6da-4e4b-4067-ac1e-f3490c120cd1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"BackupFilePath", "<>", "\"\<_Final.mx\>\""}], ",", 
    "\"\<Global`\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< << backup saved at: \>\"", " ", ",", 
    RowBox[{"BackupFilePath", "<>", "\"\<_Final.mx >>\>\""}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.735778761680724*^9, 3.735778765326605*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"de246476-400f-4ac3-a4ff-c483bcf1ee41"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", "\<\"/home/knotkobold/PQM/6m9pt_Final.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", "/home/knotkobold/PQM/6m9pt_Final.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735778772219426*^9, 3.735815619134552*^9, 3.735845343633299*^9, {
   3.7359879139467583`*^9, 3.730139690240624*^9}, 3.763598386693272*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"8550f523-6693-42bd-a73d-2320f3560897"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"<<", 
  RowBox[{"(", 
   RowBox[{"BackupFilePath", "<>", "\"\<_Final.mx\>\""}], ")"}]}]], "Input",
 CellChangeTimes->{{3.735851376456059*^9, 
  3.7358513779051943`*^9}},ExpressionUUID->"1733a317-cfcc-4fe1-9a90-\
2c7d6115cb4d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1319, 744},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Landscape",
"PaperSize"->{3369.75, 2384.25},
"PostScriptOutputFile"->"/home/knotkobold/print.pdf"},
FrontEndVersion->"11.3 for Linux ARM (32-bit) (May 23, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 814, 12, 98, "Title",ExpressionUUID->"6caaac7e-b001-478f-bd9e-3cfe48946c8e"],
Cell[1239, 29, 850, 15, 58, "Text",ExpressionUUID->"8ab1a805-1218-49d7-a373-4804984830c9"],
Cell[CellGroupData[{
Cell[2114, 48, 530, 8, 68, "Section",ExpressionUUID->"9501901d-8af8-447d-9c17-e2484052fd36"],
Cell[CellGroupData[{
Cell[2669, 60, 1717, 40, 124, "Input",ExpressionUUID->"b159fecc-1b60-4e2b-9b68-0422e05d98d1"],
Cell[4389, 102, 929, 13, 35, "Output",ExpressionUUID->"5f679d01-6b65-41ff-9063-e8505e207bdb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5367, 121, 503, 8, 68, "Section",ExpressionUUID->"022b9312-03f1-491d-8a94-c3b3c9121630"],
Cell[CellGroupData[{
Cell[5895, 133, 766, 11, 31, "Input",ExpressionUUID->"e40e4299-6fa8-4cef-b66a-37b46ea91c96"],
Cell[6664, 146, 2867, 45, 510, "Print",ExpressionUUID->"4710dd22-311e-4e1a-ae54-8e2ef1f3c768"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9580, 197, 279, 4, 68, "Section",ExpressionUUID->"ac38cf7f-4d6f-49f5-9f3b-c9eb7a07b48b"],
Cell[CellGroupData[{
Cell[9884, 205, 27591, 489, 1743, "Input",ExpressionUUID->"bb669a7e-33ee-48f8-adfd-f3a19dd4123d"],
Cell[CellGroupData[{
Cell[37500, 698, 319, 6, 25, "Print",ExpressionUUID->"802bbac9-7fcc-4df7-80e6-9757896faeee"],
Cell[37822, 706, 409, 10, 25, "Print",ExpressionUUID->"c7167125-05f8-4cfc-b2e8-ff321406da74"],
Cell[38234, 718, 433, 10, 25, "Print",ExpressionUUID->"5ebfddb7-ae87-4f7c-bfb2-ca334d78da99"],
Cell[38670, 730, 1427, 26, 48, "Print",ExpressionUUID->"04e99362-6b02-48d7-8c5c-d896a2c75ebc"],
Cell[40100, 758, 528, 13, 25, "Print",ExpressionUUID->"37e4393f-cdea-498b-a04d-36422ea7fb15"],
Cell[40631, 773, 526, 13, 25, "Print",ExpressionUUID->"bd56865d-d749-4eb6-9287-9417638de937"],
Cell[41160, 788, 427, 11, 25, "Print",ExpressionUUID->"288a57bf-f264-4fee-b22e-b07858c5a020"],
Cell[41590, 801, 429, 11, 25, "Print",ExpressionUUID->"5e70f958-c206-427a-b991-a8045c0e01cb"],
Cell[42022, 814, 471, 12, 25, "Print",ExpressionUUID->"be3688fd-d13c-42da-b13e-fdcc557b9918"],
Cell[42496, 828, 1743, 30, 70, "Print",ExpressionUUID->"d5d87d20-b77f-41eb-904a-925967269324"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44300, 865, 475, 7, 68, "Section",ExpressionUUID->"61d53747-257b-4a1f-a61e-c6f87437e7f6"],
Cell[CellGroupData[{
Cell[44800, 876, 179, 3, 31, "Input",ExpressionUUID->"803263a6-bab9-4a60-970f-b9d8c06864ea"],
Cell[CellGroupData[{
Cell[45004, 883, 6102, 151, 40, "Print",ExpressionUUID->"00c10668-593f-43db-97f1-51489ef0776a"],
Cell[51109, 1036, 2545, 48, 62, "Print",ExpressionUUID->"29511d5f-60cd-4ac5-bd26-e94e467c6331"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53703, 1090, 225, 4, 31, "Input",ExpressionUUID->"90d644d4-646e-4bc3-bd95-64c0b6ae0366"],
Cell[53931, 1096, 4860, 95, 39, "Print",ExpressionUUID->"6858a2a2-c8ea-4d74-b22f-0ed8a315ad7d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58828, 1196, 252, 4, 31, "Input",ExpressionUUID->"1b5f13ac-8b9c-49be-987e-179c27eb5c3b"],
Cell[59083, 1202, 586, 10, 25, "Print",ExpressionUUID->"2384e6dd-9b39-45c3-9513-5f7794db536b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59706, 1217, 281, 5, 31, "Input",ExpressionUUID->"41d0c45c-6972-4abc-a170-831857c79e7c"],
Cell[CellGroupData[{
Cell[60012, 1226, 1413, 24, 25, "Print",ExpressionUUID->"ca679019-1a1a-4aef-bcce-92c22f4cfa98"],
Cell[61428, 1252, 1457, 26, 25, "Print",ExpressionUUID->"3865a537-c99e-43ad-8d01-b16bd72f7236"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62946, 1285, 452, 7, 68, "Section",ExpressionUUID->"6daf7780-dbc7-4e19-b28f-be7fea124e8c"],
Cell[CellGroupData[{
Cell[63423, 1296, 1820, 44, 147, "Input",ExpressionUUID->"af822cc9-cb54-4fec-a670-63ab7ee33c4c"],
Cell[CellGroupData[{
Cell[65268, 1344, 868, 17, 25, "Print",ExpressionUUID->"020f1114-c39f-4873-9a1c-950defba906d"],
Cell[66139, 1363, 29696, 419, 119, "Print",ExpressionUUID->"8a632965-683c-4139-890a-a80105822f09"],
Cell[95838, 1784, 827, 17, 25, "Print",ExpressionUUID->"a268173c-e3a3-4bd3-8f1e-bc60cbc9aa05"]
}, Open  ]]
}, Open  ]],
Cell[96692, 1805, 338, 8, 31, "Input",ExpressionUUID->"a0e2474d-b4ad-4277-a0e8-f4bc205facef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97067, 1818, 495, 7, 68, "Section",ExpressionUUID->"d66daa06-f618-40ec-9d3c-0efe07a92371"],
Cell[CellGroupData[{
Cell[97587, 1829, 1022, 15, 78, "Input",ExpressionUUID->"c573ae6c-794d-4005-9794-d5b069e262e4"],
Cell[98612, 1846, 3250, 65, 103, "Output",ExpressionUUID->"de303eb5-7267-49cb-af45-b9b722da7c50"],
Cell[101865, 1913, 753, 11, 35, "Output",ExpressionUUID->"d3de1c39-524e-4385-a189-ab501e1fd7c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102655, 1929, 540, 8, 31, "Input",ExpressionUUID->"f3b26d12-1d2d-43aa-b723-6b665176dd0b"],
Cell[103198, 1939, 68511, 1896, 617, "Output",ExpressionUUID->"8083bd03-c152-4fb7-b078-a6297458d84c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171746, 3840, 234, 4, 31, "Input",ExpressionUUID->"7be49d1f-b827-484a-979f-e27781d1c138"],
Cell[171983, 3846, 154922, 3209, 132, "Output",ExpressionUUID->"5c217307-acfa-4242-91a6-b518fa50add6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326942, 7060, 695, 11, 31, "Input",ExpressionUUID->"353bb993-ed58-4a35-a44d-20b6e2944638"],
Cell[327640, 7073, 520, 12, 25, "Print",ExpressionUUID->"30127b2d-d89e-4ba6-a7f8-bb4a9a819fb9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328197, 7090, 402, 6, 31, "Input",ExpressionUUID->"46d2b03d-1275-47d1-812a-7f01c896ae1d"],
Cell[328602, 7098, 53712, 1093, 794, "Output",ExpressionUUID->"fa0ca284-f462-4c69-9e6e-0f7790fee2b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382351, 8196, 498, 8, 31, "Input",ExpressionUUID->"26a30396-3937-4152-8fcf-e7bb686f235b"],
Cell[382852, 8206, 175818, 3598, 772, "Print",ExpressionUUID->"e0bca6da-4e4b-4067-ac1e-f3490c120cd1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[558707, 11809, 502, 12, 55, "Input",ExpressionUUID->"de246476-400f-4ac3-a4ff-c483bcf1ee41"],
Cell[559212, 11823, 537, 12, 25, "Print",ExpressionUUID->"8550f523-6693-42bd-a73d-2320f3560897"]
}, Open  ]],
Cell[559764, 11838, 250, 6, 31, "Input",ExpressionUUID->"1733a317-cfcc-4fe1-9a90-2c7d6115cb4d"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/PQM1.0/PQM1.0.m <==
(* ::Package:: *)

Print["This is PQM.m, version 1.0, 
a tool for computing peculiar modules for 4-ended tangles,
written in Mathematica 10.3.1.0 for Linux x86 (64-bit). 
For more background on peculiar modules for 4-ended tangles, see

   [Zib17] C.B. Zibrowius, ",Style["Peculiar modules for 4-ended tangles", Italic],", arXiv: 1712.05050v2. 

For questions, suggestions or comments, please email claudius.zibrowius-deleteme","@","posteo.net. 

    Copyright (C) 2019 Claudius Zibrowius

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU Affero General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU Affero General Public License for more details.

    You should have received a copy of the GNU Affero General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>."
];


regionsInput::usage="regionsInput is a matrix with five columns and a row for each region of the nice Heegaard diagram. The first entry of the \!\(\*SuperscriptBox[\(i\), \(th\)]\) row should be equal to i. The other four entries of the \!\(\*SuperscriptBox[\(i\), \(th\)]\) row are the vertices of the \!\(\*SuperscriptBox[\(i\), \(th\)]\) region, ordered by their boundary orientation. Our orientation conventions are as in [Zib17]: The normal vector field, determined by the right hand rule, points into the plane, so the boundary orientation is clockwise. We start with a vertex which is the start of a segment of an \[Alpha]-curve in the boundary of the region.  For bigons, the last two entries remain empty, ie occupied by the symbol \[Placeholder]. Note: The first column is not used anywhere in the program, it only helps a human being to translate between the picture of the Heegaard diagram and the Mathematica notebook.";
alphasInput::usage="alphasInput is a table whose rows are indexed by the \[Alpha]-curves. Again, the first entry should be the index of the curve. The second is a list of all intersection points on this curve. Note: The order of the intersection points is irrelevant.";
betasInput::usage="betasInput is a table whose rows are indexed by the \[Beta]-curves. Again, the first entry should be the index of the curve. The second is a list of all intersection points on this curve. Note: The order of the intersection points is irrelevant.";
cancellationSortListInput::usage="cancellationSortListInput is a table of intersection points with two columns, so each row corresponds to a pair of intersection points. This table has an effect on the order of the generators and is important for the initial cancellation after computing the invariant. Usually, we start with a Heegaard diagram which is not necessarily nice and then niceify it using finger moves, thereby creating lots of new intersection points and generators. In the initial cancellation step, the program attempts to cancel such generators, thereby reversing the effect of niceification. The order in which this is done is determined by the order of the generators, and this, in turn, is determined by cancellationSortListInput.
So the pairs of intersection points should be those that can be removed by a reversed finger move.  The order of the intersection points for each pair is the same as for regionsInput, using the bigon which connects these two points and which is removed by the reversed finger move. This bigon accounts for the identity component in the differential which the program will attempt to cancel.";
alphaArcs::usage="alphaArcs is a table whose four rows correspond to the four sites a, b, c and d of the tangle, as indicated by the entries of the first column. The second entry in each row is a list of all intersection points for the corresponding site. Note: The first column should not be changed.";
basepointRegions::usage="basepointRegions is a table with four columns. The entries of the first column are indices of regions containing the basepoint labelled by the corresponding entries of the second column, namely either p or q. (Note 1: Do not use any other variables; in particular, do not use 'p' or 'q' with subscripts such as '\!\(\*SubscriptBox[\(p\), \(1\)]\)' or '\!\(\*SubscriptBox[\(q\), \(4\)]\)'. Note 2: In the very special case that there are multiple basepoints in this region, take a suitable power of p or q.) 
The third column corresponds to the Alexander grading; entries are lists of length equal to the number of colours in the tangle, such that the \!\(\*SuperscriptBox[\(i\), \(th\)]\) entry of the list corresponds to the \!\(\*SuperscriptBox[\(i\), \(th\)]\) colour. A basepoint of an open (closed) strand leaving/entering the 3-manifold should be recorded as +1/-1 (+2/-2) for the corresponding colour. 
The entries of the fourth column should be -2 (-4) for each basepoint of an open (closed) strand it contains. This information is used for the computation of the \[Delta]-grading.";
multiplicity0Regions::usage="multiplicity0Regions is a table with four columns. The entries of the first column are indices of regions whose multiplicity in each domain is 0. The second entry is a list of oriented elementary \[Beta]-segments (ie pairs of intersection points) along the boundary of the domain. The orientation conventions are as in 'regionsInput'. (Note: Any \[Beta]-segment which lies in the interior of the domain should be recorded once in each direction.)
The third column corresponds to the Alexander grading; entries are lists of length equal to the number of colours in the tangle, such that the \!\(\*SuperscriptBox[\(i\), \(th\)]\) entry of the list corresponds to the \!\(\*SuperscriptBox[\(i\), \(th\)]\) colour. A basepoint of an open (closed) strand leaving/entering the 3-manifold should be recorded as +1/-1 (+2/-2) for the corresponding colour. 
The entries of the fourth column should be 4*(Euler measure of region) plus -2 (-4) for each basepoint of an open (closed) strand it contains. This information is used for the computation of the \[Delta]-grading.";


Step1Preparation:=Module[{},
alphas=alphasInput[[All,2]];
betas=betasInput[[All,2]];
NB=Length[betas];
NA=Length[alphas];
NR=Length[regionsInput];
NI=Max[Flatten[betasInput[[All,2]]]];
NC=Length[Join[basepointRegions,multiplicity0Regions][[1,3]]];
Bpre1=regionsInput.({
 {1, 0, 0, 0, 0},
 {0, 1, 0, 0, 0},
 {0, 0, 0, 1, 0},
 {0, 0, 1, 0, 0},
 {0, 0, 0, 0, 1}
});
Bindpre1=Table[{i,Count[Bpre1[[i]],\[Placeholder]]},{i,1,NR}];
Bpre2X=Bpre1[[All,2;;3]];
Bpre3X=DeleteCases[Bpre2X,v_/;v==\[Placeholder],2];
Bpre2Y=Bpre1[[All,4;;5]];
Bpre3Y=DeleteCases[Bpre2Y,v_/;v==\[Placeholder],2];
Bpre4=Flatten[Table[Join[Table[{i,Bpre3X[[i,ii]]}->1,{ii,1,Length[Bpre3X[[i]]]}],Table[{i,Bpre3Y[[i,ii]]}->-1,{ii,1,Length[Bpre3Y[[i]]]}]],{i,1,NR}]];
(* B: ith row=vertices of the ith region, ith column=regions adjacent to the ith intersection point *)
B=SparseArray[Bpre4,{NR,NI},0];
AbsB=Abs[B];
Bind=Bindpre1[[All,2]];
AlgebraRelations={p^pp_ q^qq_:>If[pp>0&&qq>0,0,p^pp q^qq],p q^qq_:>If[qq>0,0,p],p^pp_ q:>If[pp>0,0,q],p q->0};
(* Feedback *)
Print["CHECK THE FOLLOWING FEEDBACK CAREFULLY! "]
If[NA!=NB,Print["#\[Alpha]=",NA,", but #\[Beta]=",NB,"!"]];
Print["NR=#{regions}=",NR];
Print["NI=#{intersection points}=",NI];
If[Length[DeleteCases[Length/@Join[basepointRegions,multiplicity0Regions][[All,3]],NC]]!=0,Print["ERROR: Some Alexander grading inputs from 'basepointRegions' and 'multiplicity0Regions' have different lengths! The number of colours is probably ",NC,"." ],If[Length[DeleteCases[Total[Join[basepointRegions,multiplicity0Regions][[All,3]]],0]]!=0,Print["ERROR: The total sum of Alexander gradings over all basepoints is ",Total[Join[basepointRegions,multiplicity0Regions][[All,3]]],"; however, it should be {0,0,0}."]]];
(*Print[MatrixForm[Join[Transpose[Bpre1/.{\[Placeholder]->""}],{ConstantArray["--",NR]},Transpose[Bindpre1/.{0->""}]]]];
Print[MatrixForm[{Table[i,{i,1,NI}],Table[1,{i,1,NR}].B }]];
*)
Print[" 0 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,0]]];
Print["+1 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,1]]];
Print["-1 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,-1]]];
Print["+2 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,2]]];
Print["-2 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,-2]]];
Print["bigon regions = ",Flatten[Position[Bind,2]]];
(* returns the index of the curve occupied by vertex v *)
WhichAlphaQ[v_]:=WhichAlphaQ[v]=If[v==0,0,Position[alphas,v][[1,1]]];
WhichBetaQ[v_]:=WhichBetaQ[v]=If[v==0,0,Position[betas,v][[1,1]]];
(* feedback *)
If[DuplicateFreeQ[Flatten[cancellationSortListInput]]==False,Print["ERROR: multiple cancellation. Bad! Check your input 'cancellationSortListInput'."]];
Print["Intersection points in generators whose cancellation will be attempted last: ",DeleteCases[Range[1,NI],v_/;MemberQ[Flatten[cancellationSortListInput],v]]];
If[MemberQ[Table[DuplicateFreeQ[WhichAlphaQ/@cancellationSortListInput[[i]]],{i,1,Length[cancellationSortListInput]}],True],Print["ERROR: Cancelling pairs belong to DIFFERENT \[Alpha]s. Bad!"]];
If[MemberQ[Table[DuplicateFreeQ[WhichBetaQ/@cancellationSortListInput[[i]]],{i,1,Length[cancellationSortListInput]}],True],Print["ERROR: Cancelling pairs belong to DIFFERENT \[Beta]s. Bad!"]];
If[Sort[Flatten[alphas]]!=Range[1,NI],Print["ERROR: Some intersection points lie on multiple \[Alpha]-curves and/or none. BAD!"]];
If[Sort[Flatten[betas]]!=Range[1,NI],Print["ERROR: Some intersection points lie on multiple \[Beta]-curves and/or none. BAD!"]];
(* Prepare generation of generators *)
AtMostOneOnEachAlpha[v_]:=DuplicateFreeQ[v,WhichAlphaQ[#1]==WhichAlphaQ[#2]&];
AtMostOneOnEachBeta[v_]:=DuplicateFreeQ[v,WhichBetaQ[#1]==WhichBetaQ[#2]&];
NumberOfAlphaCurvesCorrect[v_]:=Length[Cases[v,vv_/;MemberQ[Flatten[alphas],vv]]]==Length[alphas];
NumberOfBetaCurvesCorrect[v_]:=Length[Cases[v,vv_/;MemberQ[Flatten[betas],vv]]]==Length[betas];
];


Step2Generators:=Module[{},
(* memory efficient generation of generators *)
Gpre0={#}&/@betas[[1]]; 
Monitor[ibeta=2;
For[ibeta=2,ibeta<=Length[betas],ibeta++,
Gpre0=Flatten[Parallelize[Outer[(Function[{c},If[Function[{d},DuplicateFreeQ[d]]@DeleteCases[WhichAlphaQ/@c,0],{c},{}]]@Append[#1,#2])&,
Gpre0,betas[[ibeta]],1,1]],2];
],"Looking at \[Beta]-curve "<>ToString[ibeta]<>"/"<>ToString[NB]<>". Current length of Gpre0: "<>ToString[Length[Gpre0]]<>"."];
generatorsUnordd=Select[Gpre0,NumberOfAlphaCurvesCorrect];
(* Ordering the generators *)
CSortListX=Join[Table[{___,cancellationSortListInput[[i,1]],___}->i,{i,1,Length[cancellationSortListInput]}],{Normal[ConstantArray[__,NB]]->Length[cancellationSortListInput]+1}];
CSortListY=Join[Table[{___,cancellationSortListInput[[i,1]],___}->i,{i,1,Length[cancellationSortListInput]}],{Normal[ConstantArray[__,NB]]->Length[cancellationSortListInput]+1}];
MysortX[v_]:=v/.CSortListX;
MysortY[v_]:=v/.CSortListY;
generatorsX=SortBy[generatorsUnordd,MysortX];
generatorsY=SortBy[generatorsUnordd,MysortY];
generatorsYnew=generatorsX/.Table[{a___,cancellationSortListInput[[i,1]],b___}->{a,cancellationSortListInput[[i,2]],b},{i,1,Length[cancellationSortListInput]}];
generators=DeleteDuplicates[Flatten[Transpose[{generatorsYnew,generatorsX}],1]];
(* Translate human readable generators into vectors of 0s and 1s *)
GenToVector[v_]:=Normal[SparseArray[v->ConstantArray[1,Length[betas]],NI,0]];
VectorToGen[v_]:=Function[{c},If[#==={},#[[1]],0]&@Intersection[Flatten[Position[v,1]],betas[[c]]]]/@Length[betas];
(* Feedback Ordering *)
Print["Total number of generators = ",Length[generators],". The first ",If[Length[generators]<5,Length[generators],"5"]," generators are = ",TableForm[{MatrixForm/@generators[[1;;Min[5,Length[generators]]]]}]];
CancelledIPs=Flatten[cancellationSortListInput];
SurvivingGeneratorsAfterFirstCancellation=DeleteCases[Range[Length[generators]],v_/;IntersectingQ[generators[[v]],CancelledIPs]];
(* List of idempotents for generators *)
alphaArcsRepRules=Flatten[Function[{s},(#->s[[1]])&/@s[[2]]]/@alphaArcs];
IdemForGenQ[v_]:=SelectFirst[v/.alphaArcsRepRules,StringQ];
(* Checking if all generators belong to an allowed idempotent *)
Print["After the initial cancellation (de-niceification), we expect to have ",Length[SurvivingGeneratorsAfterFirstCancellation]," generators left:\n",TableForm[Transpose[Join[{{"site","#{generators}"}},Tally[Function[{gen},IdemForGenQ[generators[[gen]]]]/@SurvivingGeneratorsAfterFirstCancellation]]],TableAlignments->Right]];
];


Step3Domains:=Module[{},
(* BEGIN Domains *)
(* Strategy:
Find all domains containing a single region r at a time and then ignore this region r in the following iterations. Start with bigon regions and then the rest. In both cases, we generate all possible (1xn)-rectangles R containing region r, connected via alpha-edges. In the beta-direction, we consider the maximal such rectangle Bmax. Then for each R, we form a matrix build out of R and Bmax that imitates a grid-structure, with horizontal alpha-direction. (For bigon regions, we "double" R to make it symmetric with r in the centre.) Then we fill up the empty (0) entries of this matrix with adjacent regions (if they exist), otherwise ith -1's. Then we delete all rows containing -1's and take all possible intervals of rows containing r. *)
(* Find AlphaEdges 1) square, 2) Bigon, 3) Boundary Region *)
FindAlphaEdges[region_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"4", ",", "5"}], "}"}]}], "]"}], "]"}]}], "}"}], 
RowBox[{
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", "region", "]"}], "]"}], ",", "\[Placeholder]"}], "]"}], "==", "False"}]},
{
RowBox[{"{", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Find BetaEdges 1) square, 2) Bigon and Boundary Region *)
FindBetaEdges[region_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"5", ",", "2"}], "}"}]}], "]"}], "]"}]}], "}"}], 
RowBox[{
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", "region", "]"}], "]"}], ",", "\[Placeholder]"}], "]"}], "==", "False"}]},
{
RowBox[{"{", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"3", ",", "2"}], "}"}]}], "]"}], "]"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Generate List of AlphaEdges *)
AlphaEdges=Sort@DeleteDuplicates[Sort/@Flatten[FindAlphaEdges/@Range[1,NR],1]];
(* Generate List of BetaEdges *)
BetaEdges=Sort@DeleteDuplicates[Sort/@Flatten[FindBetaEdges/@Range[1,NR],1]];
(* Lists of Alpha/Beta-edges for each region, ordered by regions *)
AlphaEdgesOfRegions=Map[Position[AlphaEdges,Sort[#]][[1,1]]&,FindAlphaEdges/@Range[1,NR],{2}];
BetaEdgesOfRegions=Map[Position[BetaEdges,Sort[#]][[1,1]]&,FindBetaEdges/@Range[1,NR],{2}];
(* Test if two regins share an edge *)
AlphaAdjacentRegionsQ[region1_,region2_]:=
If[region1==region2,0,If[DuplicateFreeQ[Flatten[AlphaEdgesOfRegions[[{region1,region2}]]]],0,1]];
BetaAdjacentRegionsQ[region1_,region2_]:=
If[region1==region2,0,If[DuplicateFreeQ[Flatten[BetaEdgesOfRegions[[{region1,region2}]]]],0,1]];
(* Create Matrix showing which regions have common alpha/beta-edges; 1 means edge, 0 means no edge *)
AlphaAdjacentRegionsMatrix=Table[Table[AlphaAdjacentRegionsQ[i,ii],{ii,1,NR}],{i,1,NR}];
BetaAdjacentRegionsMatrix=Table[Table[BetaAdjacentRegionsQ[i,ii],{ii,1,NR}],{i,1,NR}];
AlphaAdjacentRegionsMatrix//MatrixForm;
BetaAdjacentRegionsMatrix//MatrixForm;
FindAlphaAdjacentRegions[region_,butnotoneofthese_]:=Complement[If[#=={},{},Flatten[#]]&@Position[AlphaAdjacentRegionsMatrix[[region]],1],butnotoneofthese];
FindBetaAdjacentRegions[region_,butnotoneofthese_]:=Complement[If[#=={},{},Flatten[#]]&@Position[BetaAdjacentRegionsMatrix[[region]],1],butnotoneofthese];
FindNextAlphaAdjacentRegions[region_,butnotthisregion_,butnotoneofthese_]:=If[{}==#,{},#]&@Complement[FindAlphaAdjacentRegions[region,butnotoneofthese],{butnotthisregion}];
FindNextBetaAdjacentRegions[region_,butnotthisregion_,butnotoneofthese_]:=If[{}==#,{},#]&@Complement[FindBetaAdjacentRegions[region,butnotoneofthese],{butnotthisregion}];
(* find all (1xn)-rectangles that involve the input region; we expand in alpha-edge direction *)
(* The region r is inserted at the second position, so for bigons, r is always at the last position of MaxRectangle1xAlpha. *)
MaxRectangle1xAlpha[region_,butnotoneofthese_]:=Module[{r=region,l=FindAlphaAdjacentRegions[region,butnotoneofthese],counter=0},
If[l=={},{r},
l=Insert[l,r,2];
counter=Length[l];
While[Length[l]==counter,
l=Join[FindNextAlphaAdjacentRegions[l[[1]],l[[2]],butnotoneofthese],l];
counter=counter+1];
counter=Length[l];
While[Length[l]==counter,
l=Join[l,FindNextAlphaAdjacentRegions[l[[-1]],l[[-2]],butnotoneofthese]];
counter=counter+1];
l
]];
MaxRectangle1xBeta[region_,butnotoneofthese_]:=Module[{r=region,l=FindBetaAdjacentRegions[region,butnotoneofthese],counter=0},
If[l=={},{r},
l=Insert[l,r,2];
counter=Length[l];
While[Length[l]==counter,
l=Join[FindNextBetaAdjacentRegions[l[[1]],l[[2]],butnotoneofthese],l];
counter=counter+1];
counter=Length[l];
While[Length[l]==counter,
l=Join[l,FindNextBetaAdjacentRegions[l[[-1]],l[[-2]],butnotoneofthese]];
counter=counter+1];
l
]];
(* Every entry in here (=rectangle) becomes a row in its gridmatrix for rectangles *)
Rectangles1xAlpha[region_,butnotoneofthese_]:=SequenceCases[#,{___,region,___},Overlaps->All]&@MaxRectangle1xAlpha[region,butnotoneofthese];
(* Every entry in here (=rectangle) becomes a column in its gridmatrix for rectangles and bigons *)
Rectangles1xBeta[region_,butnotoneofthese_]:=SequenceCases[#,{___,region,___},Overlaps->All]&@MaxRectangle1xBeta[region,butnotoneofthese];
(* Every entry in here (=rectangle) becomes the last row in its gridmatrix for bigons; we make it symmetric, so we need to delete duplicate regions at the end. *)
BigonsAlphaxRxAlpha[region_,butnotoneofthese_]:=Join[Drop[#,-1],Reverse[#]]&/@SequenceCases[MaxRectangle1xAlpha[region,butnotoneofthese],{___,region},Overlaps->All];

(* Preparation for FullGridMatrix *)
(*vector with 1s at positions in v of length iii*)
ToVector[v_,iii_]:=ConstantArray[0,iii]+Sum[Normal[SparseArray[{#[[i]]->1},iii,0]],{i,1,Length[#]}]&@DeleteCases[v,0];
(* Find a common vertex of three regions *)
CommonVertex[r1_,r2_,r3_]:=Position[Normal[ToVector[{r1,r2,r3},NR].AbsB],3][[1,1]];
(* Each time we expand a bigon in beta-direction, there are two common vertices, and we must not choose the same one on either side *)
SecondCommonVertex[r1_,r2_,r3_]:=Last[Position[Normal[ToVector[{r1,r2,r3},NR].AbsB],3]][[1]];
(* alpha direction is horizontal;
(\[NoBreak]r1	?
r2	r3

\[NoBreak])
*)
(* Find a fourth region adjacent to the common vertex of three regions (if it exists) *)
Find4thRegion[r1_,r2_,r3_,butnotoneofthese_]:=If[MemberQ[{r1,r2,r3},-1],-1,
If[#=={},-1,If[AlphaAdjacentRegionsMatrix[[#[[1]],r1]]==1&&BetaAdjacentRegionsMatrix[[#[[1]],r3]]==1&&MemberQ[butnotoneofthese,#[[1]]]==False,#[[1]],-1]]&@
Flatten[Position[AbsB[[All,CommonVertex[r1,r2,r3]]]-ToVector[{r1,r2,r3},NR],1]]];
(* Each time we expand a bigon in beta-direction, there are two common vertices, and we must not choose the same one on either side *)
Find4thRegionBigonAlt[r1_,r2_,r3_,butnotoneofthese_]:=If[MemberQ[{r1,r2,r3},-1],-1,
If[#=={},-1,If[AlphaAdjacentRegionsMatrix[[#[[1]],r1]]==1&&BetaAdjacentRegionsMatrix[[#[[1]],r3]]==1&&MemberQ[butnotoneofthese,#[[1]]]==False,#[[1]],-1]]&@
Flatten[Position[AbsB[[All,SecondCommonVertex[r1,r2,r3]]]-ToVector[{r1,r2,r3},NR],1]]];
(* computes fullgridmatrix *)
(* rectangle takes form of a matrix alpha direction is horizontal=rows=1st level *)
FindAllBetaBigonExtensions[rectangle_,region_,butnotoneofthese_]:=Module[
{maxbeta=MaxRectangle1xBeta[region,butnotoneofthese],
crow,
ccol,
nrows,
ncols,
gridmatrix,
i,
ii,
maxgridmatrix,
output
},
crow=Position[maxbeta,region][[1,1]];
ccol=Position[rectangle[[1]],region][[1,1]];
nrows=Length[maxbeta];
ncols=Dimensions[rectangle][[2]];
gridmatrix=MapAt[Function[c,c/2],
PadRight[PadLeft[rectangle,{crow,ncols}],{nrows,ncols}]+PadRight[PadLeft[Transpose[{maxbeta}],{nrows,ccol}],{nrows,ncols}],
{crow,ccol}];
(* We want to fill up this matrix *)
(* upper left quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol-1,ii>=1, ii--,
(* alpha direction is horizontal;
(\[NoBreak]?	r1
r3	r2

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii+1]],
gridmatrix[[i+1,ii+1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* upper right quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol+1,ii<=ncols, ii++,
(* alpha direction is horizontal;
(\[NoBreak]r1	?
r2	r3

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegionBigonAlt[
gridmatrix[[i,ii-1]],
gridmatrix[[i+1,ii-1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* gridmatrix is filled up; Now cut off all -1's *)
maxgridmatrix=DeleteCases[gridmatrix,v_/;MemberQ[v,-1]];
output=DeleteDuplicates/@(Flatten/@(Part[maxgridmatrix,#]&/@SequenceCases[Range[1,Length[maxgridmatrix]],{___,Position[maxgridmatrix,region][[1,1]],___},Overlaps->All]));
output
];
FindAllBetaRectangleExtensions[rectangle_,region_,butnotoneofthese_]:=Module[
{maxbeta=MaxRectangle1xBeta[region,butnotoneofthese],
crow,
ccol,
nrows,
ncols,
gridmatrix,
i,
ii,
maxgridmatrix,
output
},
crow=Position[maxbeta,region][[1,1]];
ccol=Position[rectangle[[1]],region][[1,1]];
nrows=Length[maxbeta];
ncols=Dimensions[rectangle][[2]];
gridmatrix=MapAt[Function[c,c/2],
PadRight[PadLeft[rectangle,{crow,ncols}],{nrows,ncols}]+PadRight[PadLeft[Transpose[{maxbeta}],{nrows,ccol}],{nrows,ncols}],
{crow,ccol}];
(* We want to fill up this matrix *)
(* lower right quadrant *)
For[i=crow+1,i<=nrows, i++,
For[ii=ccol+1,ii<=ncols, ii++,
(* alpha direction is horizontal;
(\[NoBreak]r2	r3
r1	?

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii-1]],
gridmatrix[[i-1,ii-1]],
gridmatrix[[i-1,ii]],
butnotoneofthese];
];
];
(* lower left quadrant *)
For[i=crow+1,i<=nrows, i++,
For[ii=ccol-1,ii>=1, ii--,
(* alpha direction is horizontal;
(\[NoBreak]r3	r2
?	r1

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii+1]],
gridmatrix[[i-1,ii+1]],
gridmatrix[[i-1,ii]],
butnotoneofthese];
];
];
(* upper left quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol-1,ii>=1, ii--,
(* alpha direction is horizontal;
(\[NoBreak]?	r1
r3	r2

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii+1]],
gridmatrix[[i+1,ii+1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* upper right quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol+1,ii<=ncols, ii++,
(* alpha direction is horizontal;
(\[NoBreak]r1	?
r2	r3

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii-1]],
gridmatrix[[i+1,ii-1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* gridmatrix is filled up; Now cut off all -1's *)
maxgridmatrix=DeleteCases[gridmatrix,v_/;MemberQ[v,-1]];
output=Flatten/@(Part[maxgridmatrix,#]&/@SequenceCases[Range[1,Length[maxgridmatrix]],{___,Position[maxgridmatrix,region][[1,1]],___},Overlaps->All]);
output
];
FindAllDomainsUsingThisBigonRegion[region_,butnotoneofthese_]:=FindAllBetaBigonExtensions[{#},region,butnotoneofthese]&/@BigonsAlphaxRxAlpha[region,butnotoneofthese];
FindAllDomainsUsingThisSquareRegion[region_,butnotoneofthese_]:=FindAllBetaRectangleExtensions[{#},region,butnotoneofthese]&/@Rectangles1xAlpha[region,butnotoneofthese];
RegionsSquares=(DeleteCases[#,v_/;MemberQ[v,\[Placeholder]]]&@regionsInput)[[All,1]];
RegionsAllButBigons=Sort[RegionsSquares];
RegionsBigons=Sort[Complement[Range[1,NR],RegionsAllButBigons]];
AllDomains=Module[
{
i,
region,
butnotoneofthese={},
domains={}
},
Monitor[
For[i=1,i<=Length[RegionsBigons],i++,
Pause[0.1];
region=RegionsBigons[[i]];
domains=Join[domains,FindAllDomainsUsingThisBigonRegion[region,butnotoneofthese]];
butnotoneofthese=Append[butnotoneofthese,region];
];
,
{{"Iteration counter for bigons (total="<>ToString[Length[RegionsBigons]]<>")" },{i}}//MatrixForm
];
Monitor[
For[i=1,i<=Length[RegionsAllButBigons],i++,
Pause[0.1];
region=RegionsAllButBigons[[i]];
domains=Join[domains,FindAllDomainsUsingThisSquareRegion[region,butnotoneofthese]];
butnotoneofthese=Append[butnotoneofthese,region];
];
,
{{"Iteration counter for squares (total="<>ToString[Length[RegionsAllButBigons]]<>")" },{i}}//MatrixForm
];
Flatten[domains,1]
];
Print["There are ", Length[AllDomains]," rectangles, bigons or boundary rectangles. Here is a random selection of up to 10 of these:",MatrixForm[Transpose[{#,AllDomains[[#]]}&/@RandomSample[Range[Length[AllDomains]],UpTo[10]]]]];
];


Step4Gradings:=Module[{},
(* Given two generators x and y, find a path on \[Beta]-curves and turn it into a path of elementary \[Beta]-segments *)
PathsOnBetas[x_,y_]:=Transpose[{x,y}];
BetaSegmentBasis=DeleteDuplicates[Sort/@Join[BetaEdges,Flatten[multiplicity0Regions[[All,2]],1]]];
BetaSegmentBasisRepRules=Join[MapIndexed[#1->Normal[SparseArray[(#2[[1]]->1),Length[BetaSegmentBasis],0]]&,BetaSegmentBasis],MapIndexed[Reverse[#1]->Normal[SparseArray[(#2[[1]]->-1),Length[BetaSegmentBasis],0]]&,BetaSegmentBasis]];
BetaSegmentGeneration[list_,startPointOnBeta_]:=If[#==0,Print["Error in BetaSegmentGeneration! There is no \[Beta]-segment with starting point "<>ToString[startPointOnBeta]<>" in the list "<>ToString[list]<>"!"];Abort[],#]&@Complement[FirstCase[list,v_/;MemberQ[v,startPointOnBeta],{0,startPointOnBeta}],{startPointOnBeta}][[1]];
ElementaryBetaSegmentsForSingleBeta[xi_,yi_,inputListOfAllowedBetaSegments_:BetaSegmentBasis]:=Module[
{
segmentList={},
allowedBetaSegments=inputListOfAllowedBetaSegments,
oldpoint=xi,
newpoint,
oldLength=Length[BetaSegmentBasis]+1,(*This is for sanity checks only*)
newLength=Length[BetaSegmentBasis](*This is for sanity checks only*)
},
While[oldpoint!=yi,
oldLength=newLength;
newpoint=BetaSegmentGeneration[allowedBetaSegments,oldpoint];
segmentList=Append[segmentList,{oldpoint,newpoint}];
allowedBetaSegments=DeleteCases[allowedBetaSegments,Sort[{oldpoint,newpoint}]];
newLength=Length[allowedBetaSegments];
If[oldLength==newLength,Print["ERROR in \[Beta]-segment generation!"];Abort[]];
oldpoint=newpoint;
];
segmentList
];
ElementaryBetaSegmentsOriented[x_,y_]:=Flatten[Apply[ElementaryBetaSegmentsForSingleBeta,PathsOnBetas[x,y],1],1];
BetaSegmentVector[x_,y_]:=Total[ElementaryBetaSegmentsOriented[x,y]/.BetaSegmentBasisRepRules];

BetaSegmentsFromRegions=FindBetaEdges/@Range[1,NR];
BetaSegmentsFromAllRegions=Join[BetaSegmentsFromRegions,multiplicity0Regions[[All,2]]];

OneHalfOfBetaCurves[betacurve_]:=ElementaryBetaSegmentsForSingleBeta[betacurve[[1]],betacurve[[2]]];
BothHalvesOfBetaCurves[betacurve_]:=Join[#,ElementaryBetaSegmentsForSingleBeta[betacurve[[2]],betacurve[[1]],Complement[BetaSegmentBasis,{Sort[#[[-1]]]}]]]&@OneHalfOfBetaCurves[betacurve];
BetaSegmentsFromBetaCurves=BothHalvesOfBetaCurves/@betas;

BetaSegmentsFromRegionsAndBetaCurves=Join[BetaSegmentsFromAllRegions,BetaSegmentsFromBetaCurves];
DomainsMatrix=Transpose[Total[#/.BetaSegmentBasisRepRules]&/@BetaSegmentsFromRegionsAndBetaCurves];
FindAConnectingDomain[x_,y_]:=Drop[LinearSolve[DomainsMatrix,BetaSegmentVector[x,y]],-NB];
AlexanderGradingEvaluation=Function[{alex},Normal[SparseArray[#[[1]]->-#[[3,alex]]&/@Join[basepointRegions,multiplicity0Regions],Length[BetaSegmentsFromAllRegions],0]]]/@Range[NC];
EulerNumber4Evaluation=Normal[Join [SparseArray[#->2&/@RegionsBigons,NR,0]+SparseArray[#[[1]]->#[[4]]&/@basepointRegions,NR,0],SparseArray[#[[1]]-NR->#[[4]]&/@multiplicity0Regions,Length[multiplicity0Regions],0]]];
IncreaseAlexGradingFromXtoY[x_,y_]:=FindAConnectingDomain[x,y].AlexanderGradingEvaluation[[#]]&/@Range[NC];
IncreaseDeltaGradingFromXtoY[x_,y_]:=(#.EulerNumber4Evaluation+Multiplicities4AtCorners[#,x]+Multiplicities4AtCorners[#,y])/4&@FindAConnectingDomain[x,y];
IntersectionPointsOfAllRegionsWithMultiplicities=Join[DeleteCases[#,\[Placeholder]]&/@regionsInput[[All,2;;5]],Flatten/@multiplicity0Regions[[All,2]]];
Multiplicities4AtCorners[domain_,gen_]:=domain.(Function[{region},Total[Count[IntersectionPointsOfAllRegionsWithMultiplicities[[region]],#]&/@gen]]/@Range[Length[IntersectionPointsOfAllRegionsWithMultiplicities]]);

(* grading checks *)
GradingsCheck=0;
If[Length[DeleteCases[Total[Total[#/.BetaSegmentBasisRepRules]&/@BetaSegmentsFromBetaCurves],v_/;Abs[v]===1]]!=0,GradingsCheck=1;Print["ERROR: There are some \[Beta]-segments that lie on no or multiple \[Beta]-curves. Please check your input!"]];
If[Length[DeleteCases[Total[Total[#/.BetaSegmentBasisRepRules]&/@BetaSegmentsFromAllRegions],0]]!=0,GradingsCheck=1;Print["ERROR: Each \[Beta]-segments should be the boundary of exactly two regions (including the multiplicity 0 regions). However, this does not seem to be the case. Please check your input!"]];
If[GradingsCheck===0,Print["Grading calculations completed successfully."]];
ClearAll[GradingsCheck];
];


Step5Differentials:=Module[{},
(* Now each domain has an index and we only refer to the domains by their indices *)
(* List of Euler numbers of all domains *)
TimeProcessStarted=Now;
PrintTemporary["Process started at ",TimeProcessStarted];
EulerNumber4=Parallelize[If[Intersection[RegionsBigons,#]=={},0,2]&/@AllDomains];
(* multiplicities at generator intersection points *)
NxOrYCorners4[domainindex_,generatorindex_]:=ToVector[AllDomains[[domainindex]],NR].AbsB.ToVector[generators[[generatorindex]],NI];
(* Add all three components above together *)
Index[domainindex_,xindex_,yindex_]:=NxOrYCorners4[domainindex,xindex]+NxOrYCorners4[domainindex,yindex]+EulerNumber4[[domainindex]];
(* Compute starting and ending intersection points of all domains *)
PrintTemporary["Computed indices for domains."];xpreForAllDomains=Parallelize[Flatten[Position[ToVector[AllDomains[[#]],NR].B,1]]&/@Range[1,Length[AllDomains]]];
PrintTemporary["Computed starting intersection points of domains."];ypreForAllDomains=Parallelize[Flatten[Position[ToVector[AllDomains[[#]],NR].B,-1]]&/@Range[1,Length[AllDomains]]];
(* Find all starting generators of domains; this can take quite a while *)
xForAllDomainsF[c_]:={c[[1]],#}&/@Flatten[Position[generators,_List?(SubsetQ[#,c[[2]]]&),1]];
PrintTemporary["Computed ending intersection points of domains."];PrintTemporary["There are "<>ToString[Length[xpreForAllDomains]]<>" domains that I need to look at. Sorting domains by starting generators..."];xForAllDomains=ParallelMap[xForAllDomainsF,Transpose[{Range[Length[xpreForAllDomains]],xpreForAllDomains}]];
(* rearrange xForAllDomains, so that it is now a list with list[[xindex]]=list of domains with starting generator xindex *)
DomainsForX=ToExpression/@SparseArray[#[[1,2]]->ToString[#[[All,1]]]&/@GatherBy[Flatten[xForAllDomains,1],Last],{Length[generators]},"{}"];
(* Given domain and starting generator, find end generator *)
yFromDomainAndX[domainindex_,xindex_]:=If[#=={},0,#[[1,1]]]&@Position[generators,SortBy[Join[Complement[generators[[xindex]],xpreForAllDomains[[domainindex]]],ypreForAllDomains[[domainindex]]],WhichBetaQ]];
(* Note: there is at most one domain connecting two generators (nice diagrams are totally admissible) 
We build a matrix from DomainsForX, by essentially replacing the list of domains for each xindex by a vector with vector[[yindex]]=domain connecting xindex and yindex with the correct index.
So the columns in StructureMapsDomains corrspond to x's, because we transpose.
*)

(* Compute Structure Maps as a Sparse Array *)
PrintTemporary["Calculation of the structure map. There are "<>ToString[Length[DomainsForX]]<>" generators."];
StructureMapsDomainsSparseArrayRules=Flatten[Parallelize@MapIndexed[
Apply[
Function[
{domainindex,yindex},
{yindex,#2[[1]]}-> If[Index[domainindex,#2[[1]],yindex]==4,domainindex,0]
],
Select[
Function[{domainindex},{domainindex,yFromDomainAndX[domainindex,#2[[1]]]}]/@#1,Function[{pair},pair[[2]]!=0]
],
1
]&,
DomainsForX]];
(* Convert entries to strings as there might be multiple domains connecting the same generators and sparse arrays apparently cannot have lists as entries (why?) *)
StructureMapsDomainsSparseArrayRulesAsStrings=(#[[1,1]]->ToString[#[[All,2]]])&/@GatherBy[DeleteCases[StructureMapsDomainsSparseArrayRules,v_/;v[[2]]==0],#[[1]]&];
StructureMapsDomainsSparse=SparseArray[StructureMapsDomainsSparseArrayRulesAsStrings,{Length[generators],Length[generators]},0];

AlgebraRepRules=(#[[1]]->#[[2]])&/@basepointRegions;
StructureMapsAux0Sparse[DomainIndex_]:=
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{"0", 
RowBox[{"DomainIndex", "===", "0"}]},
{
RowBox[{
RowBox[{"Apply", "[", 
RowBox[{"Times", ",", 
RowBox[{"DeleteCases", "[", 
RowBox[{
RowBox[{
RowBox[{"AllDomains", "[", 
RowBox[{"[", "DomainIndex", "]"}], "]"}], "/.", "AlgebraRepRules"}], ",", "_Integer"}], "]"}]}], "]"}], "/.", "AlgebraRelations"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
StructureMapsAux1Sparse[DomainIndex_]:=If[DomainIndex===0,0,Total[StructureMapsAux0Sparse/@ToExpression[DomainIndex]]];
PrintTemporary["Calculation of StructureMapsSparse."];
differentials=SparseArray[(#[[1]]->StructureMapsAux1Sparse[#[[2]]])&/@ArrayRules[StructureMapsDomainsSparse],{Length[generators],Length[generators]},0];
GenIndexFromNewIndex[sublist_,index_,target_:generators]:=Position[target,sublist[[index]]][[1,1]];
GenIndexFromNewIndex::usage="GenIndexFromNewIndex[sublist_,index_] finds the index of a generator in 'generators', given an index of a generator in a sublist of generatorsit. An optional parameter specifies the target index list, default is 'generators'.";
Print["This process took ",ToString[DateDifference[TimeProcessStarted,Now,"Minute"]],"."];
(* backup *)
DumpSave[BackupFilePath<>"_BeforeCancellation.mx","Global`"];
Print[" << backup saved at: " ,BackupFilePath<>"_BeforeCancellation.mx >>"];
];


Step6Cancellation:=Module[{},
(* cancellation function *)
Cancellation::usage="Cancellation[StructureMaps,generators] computes the complex obtained from StructureMaps by doing certain cancellations. 'genset' is the set of generators underlying 'StructureMaps'. 
The way cancellations are carried out can be affected by an optional third parameter, which takes one of the following values:
1) 0; this is the default and means that in each iteration, only a cancellation from second generator to the first will be carried out (if possible). 
2) 1, or in fact any other integer; In this case, any identity morphism will be cancelled (if possible).
3) list of generator pairs {endgen,startgen}. Those cancellations will be performed if possible. Cancellation will stop at the first instance the conditions for cancellation are not satisfied. The indices here are those corresponding to 'genset'";
Cancellation[StructureMaps_,genset_,genstocancelInput_:0]:=Module[{
MMit=StructureMaps,(* MMit[[y,x]], MMit[[All,i]]= column i *)
generatorsit=genset,
genstocancel=genstocancelInput,
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{"{", 
RowBox[{"1", ",", "2"}], "}"}], "}"}], 
RowBox[{"genstocancelInput", "===", "0"}]},
{
RowBox[{
RowBox[{"Cases", "[", 
RowBox[{
RowBox[{"ArrayRules", "[", "StructureMaps", "]"}], ",", 
RowBox[{"v_", "/;", 
RowBox[{"OddQ", "[", 
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "]"}], "[", 
RowBox[{"[", 
RowBox[{"All", ",", "1"}], "]"}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancelInput", "===", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancelInput", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\),(* diff2: positions of honest differentials in MMtit*)
it=0,(* iterator counting the number of cancellations *)
coorit=1,(* iterator testing all positions *)
coorcond=0,(* flag. 1: generator pair at current coor can be cancelled; 0: we need to look further, so coorit=coorit+1 *)
coorexit=0,(* flag. 0: there are still untested generator pairs; 1: none of the generator pairs can be cancelled *)
cooritmax=0,(* auxiliary variable for flag coorexit *)
vb={},
vc={},
coor={1,2},
RemainingGenRange=Range[3,Length[StructureMaps]],
Output={{},{},{}},
LOGcancelledgenerators={}(* list of all cancelled generatorpairs {{enditerindex,startiterindex},{endgensetindex,startgensetindex}}; iterindex means the index of the generator in the iteration step in which it is cancelled. gensetindex menas its index in 'genset'. *)
},
TimeProcessStarted=Now;
PrintTemporary["Process started at ",TimeProcessStarted];
If[Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[If[IntegerQ[genstocancelInput],False,(DuplicateFreeQ[Flatten[genstocancelInput]]&&SubsetQ[Range[1,Length[genset]],Flatten[genstocancelInput]])==False],Print["USER ERROR: Check you generator pairs you want cancelled!"],
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond===0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[RemainingGenRange,coor[[2]]]]; (* image of x *)
vb=MMit[[coor[[1]],RemainingGenRange]];  (* "preimage" of y *)
If[OddQ[MMit[[coor[[1]],coor[[2]]]]],coorcond=1,coorcond=0];
coorit=coorit+1
];
If[coorcond===0,coorexit=1;Print["No Cancellation possible."],
(* cancellation iteration *)
Monitor[
While[If[genstocancelInput===0,
diff2=!={}&&coorexit===0&&Length[generatorsit]>Length[SurvivingGeneratorsAfterFirstCancellation],
diff2=!={}&&coorexit===0],
(* In case of a prescribed list of cancellation pairs, removing the next pair to be cancelled and shifting the indices *)
If[IntegerQ[genstocancel]===False,genstocancel=Map[GenIndexFromNewIndex[generatorsit,#,generatorsit[[RemainingGenRange]]]&,Drop[genstocancel,1],{2}]];
(* record which generators are cancelled in this iteration *)
LOGcancelledgenerators=Append[LOGcancelledgenerators,{coor,{GenIndexFromNewIndex[generatorsit,coor[[1]],genset],GenIndexFromNewIndex[generatorsit,coor[[2]],genset]}}];
(* Adding contribution from cancelled pair to remaining morphisms *)
MMit= Map[PolynomialMod[#,2]/.AlgebraRelations&,MMit[[RemainingGenRange,RemainingGenRange]]+Outer[Times,vc,vb,1,1],{2}];
(* cancelling generators *)
generatorsit=generatorsit[[RemainingGenRange]];
(* find new generator pairs *)
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{"{", 
RowBox[{"1", ",", "2"}], "}"}], "}"}], 
RowBox[{"genstocancelInput", "===", "0"}]},
{
RowBox[{
RowBox[{"Cases", "[", 
RowBox[{
RowBox[{"ArrayRules", "[", "MMit", "]"}], ",", 
RowBox[{"v_", "/;", 
RowBox[{
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}], "===", "1"}]}]}], "]"}], "[", 
RowBox[{"[", 
RowBox[{"All", ",", "1"}], "]"}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancel", "===", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancel", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);(* Reset the generator pair iterator *)
coorit=1;
(* Reset flag *)
coorcond=0;
(* Reset auxiliary variable for flag coorexit *)
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond===0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[RemainingGenRange,coor[[2]]]]; (* image of x *)
vb=MMit[[coor[[1]],RemainingGenRange]];  (* "preimage" of y *)
If[OddQ[MMit[[coor[[1]],coor[[2]]]]],coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond===0,coorexit=1];
it=it+1;]
,"Iteration: "<>ToString[it+1]<>"\nNumber of remaining generators: "<>ToString[Length[generatorsit]]
];
];
Output=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{
RowBox[{
RowBox[{"PolynomialMod", "[", 
RowBox[{
RowBox[{"Normal", "[", "MMit", "]"}], ",", "2"}], "]"}], "/.", "AlgebraRelations"}], ",", "generatorsit"}], "}"}], 
RowBox[{"genstocancel", "===", "0"}]},
{
RowBox[{"{", 
RowBox[{
RowBox[{
RowBox[{"PolynomialMod", "[", 
RowBox[{
RowBox[{"Normal", "[", "MMit", "]"}], ",", "2"}], "]"}], "/.", "AlgebraRelations"}], ",", "generatorsit", ",", "LOGcancelledgenerators"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(*More Feedback*)
Print["This calculation finished after "<>ToString[it]<>" iteration"<>If[it==1,"","s"]<>" and took ",ToString[DateDifference[TimeProcessStarted,Now,"Minute"]],"."];
Print["There are ",Length[generatorsit]," generators left.",If[genstocancelInput=!=0&&Length[LOGcancelledgenerators]>0," The cancelled generators were: \n",""],If[genstocancelInput=!=0&&Length[LOGcancelledgenerators]>0,Transpose[{"("<>ToString[#[[1,2]]]<>")",ToString[#[[2,2]]],"\[DownArrow]",ToString[#[[2,1]]],"("<>ToString[#[[1,1]]]<>")"}&/@LOGcancelledgenerators]//MatrixForm,""]];
]
];
Output
];

(* Find "identity" labels; this is only used in nonsparse cancellation below*)
IdentityQ[v_]:=(v===1);

(* obsolete cancellation function; we do everything sparse now *)
CancellationNonSparse::usage="Cancellation[StructureMaps,generators,genset] computes the complex obtained from StructureMaps by doing certain cancellations. 'generators' is the set of generators underlying 'StructureMaps'. 
The way cancellations are carried out can be affected by an optional third parameter, which takes one of the following values:
1) 1, or in fact any other integer; In this case, any identity morphism will be cancelled (if possible).
2) list of generator pairs {endgen,startgen}. Those cancellations will be performed if possible. Cancellation will stop at the first instance the conditions for cancellation are not satisfied. The indices here are those corresponding to 'generators'";
CancellationNonSparse[StructureMaps_,genset_,genstocancelInput_:1]:=CancellationNonSparse0[StructureMaps,genset,genstocancelInput];
CancellationNonSparse0[StructureMaps_,genset_,genstocancelInput_]:=Module[{
MMit=StructureMaps,(* MMit[[y,x]], MMit[[All,i]]= column i *)
generatorsit=genset,
genstocancel=genstocancelInput,
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"Position", "[", 
RowBox[{"StructureMaps", ",", 
RowBox[{"_", "?", "IdentityQ"}], ",", 
RowBox[{"{", "2", "}"}]}], "]"}], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancelInput", "===", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancelInput", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\),(* diff2: positions of honest differentials in MMtit*)
it=0,(* iterator counting the number of cancellations *)
coorit=1,(* iterator testing all positions *)
coorcond=0,(* flag. 1: generator pair at current coor can be cancelled; 0: we need to look further, so coorit=coorit+1 *)
coorexit=0,(* flag. 0: there are still untested generator pairs; 1: none of the generator pairs can be cancelled *)
cooritmax=0,(* auxiliary variable for flag coorexit *)
vb={},
vc={},
coor={1,2},
RemainingGenRange=Range[3,Length[StructureMaps]],
Output={{},{},{}},
LOGcancelledgenerators={}(* list of all cancelled generatorpairs {{enditerindex,startiterindex},{endgensetindex,startgensetindex}}; iterindex means the index of the generator in the iteration step in which it is cancelled. gensetindex menas its index in 'genset'. *)
},
TimeProcessStarted=Now;
PrintTemporary["Process started at ",TimeProcessStarted];
If[Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[If[IntegerQ[genstocancelInput],False,(DuplicateFreeQ[Flatten[genstocancelInput]]&&SubsetQ[Range[1,Length[genset]],Flatten[genstocancelInput]])==False],Print["USER ERROR: Check you generator pairs you want cancelled!"],
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[RemainingGenRange,coor[[2]]]]; (* image of x *)
vb=MMit[[coor[[1]],RemainingGenRange]];  (* "preimage" of y *)
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]],coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1;Print["No Cancellation possible."],
(* cancellation iteration *)
Monitor[
While[diff2=!={}&&coorexit==0,
(* In case of a prescribed list of cancellation pairs, removing the next pair to be cancelled and shifting the indices *)
If[IntegerQ[genstocancel]==False,genstocancel=Map[GenIndexFromNewIndex[generatorsit,#,generatorsit[[RemainingGenRange]]]&,Drop[genstocancel,1],{2}]];
(* record which generators are cancelled in this iteration *)
LOGcancelledgenerators=Append[LOGcancelledgenerators,{coor,{GenIndexFromNewIndex[generatorsit,coor[[1]],genset],GenIndexFromNewIndex[generatorsit,coor[[2]],genset]}}];
(* Adding contribution from cancelled pair to remaining morphisms *)
MMit=PolynomialMod[MMit[[RemainingGenRange,RemainingGenRange]]+Outer[Times,vc,vb,1,1],2];
(* cancelling generators *)
generatorsit=generatorsit[[RemainingGenRange]];
(* find new generator pairs *)
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"Position", "[", 
RowBox[{"MMit", ",", 
RowBox[{"_", "?", "IdentityQ"}], ",", 
RowBox[{"{", "2", "}"}]}], "]"}], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancel", "==", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancel", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Reset the generator pair iterator *)
coorit=1;
(* Reset flag *)
coorcond=0;
(* Reset auxiliary variable for flag coorexit *)
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[RemainingGenRange,coor[[2]]]]; (* image of x *)
vb=MMit[[coor[[1]],RemainingGenRange]];  (* "preimage" of y *)
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]]&&MMit[[coor[[1]],coor[[1]]]]==MMit[[coor[[2]],coor[[2]]]],coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1];
it=it+1;]
,"Iteration: "<>ToString[it+1]<>"\nNumber of remaining generators: "<>ToString[Length[generatorsit]]
];
];
Output=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{"MMit", ",", "generatorsit"}], "}"}], 
RowBox[{"genstocancel", "===", "0"}]},
{
RowBox[{"{", 
RowBox[{"MMit", ",", "generatorsit", ",", "LOGcancelledgenerators"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(*More Feedback*)
Print["This calculation finished after "<>ToString[it]<>" iteration"<>If[it==1,"","s"]<>" and took ",ToString[DateDifference[TimeProcessStarted,Now,"Minute"]],"."];
Print["There are ",Length[generatorsit]," generators left.",If[genstocancelInput=!=0&&Length[LOGcancelledgenerators]>0," The cancelled generators were: \n",""],If[genstocancelInput=!=0&&Length[LOGcancelledgenerators]>0,Transpose[{"("<>ToString[#[[1,2]]]<>")",ToString[#[[2,2]]],"\[DownArrow]",ToString[#[[2,1]]],"("<>ToString[#[[1,1]]]<>")"}&/@LOGcancelledgenerators]//MatrixForm,""]];
];
];
Output
];
];


Step7PostProcessing:=Module[{},
OutputPreparation;
HomotopyPreparation;
];


OutputPreparation:=Module[{},
GenTableWithIdems[gens_]:=MatrixForm[Sort[{IdemForGenQ[gens[[#[[1]]]]],#}&/@GatherBy[Range[Length[gens]],IdemForGenQ[gens[[#]]]&]]];
GenTableWithIdems::usage="GenTableWithIdems[gens_] displays a list of generators gens, ordered by idempotents.";

(* generator gradings *)
AlexanderGradingsRelative[generatorset_]:=Join[{ConstantArray[0,NC]},IncreaseAlexGradingFromXtoY[generatorset[[1]],#]&/@Drop[generatorset,1]];
DeltaGradingsRelative[generatorset_]:=Join[{0},IncreaseDeltaGradingFromXtoY[generatorset[[1]],#]&/@Drop[generatorset,1]];
AlexanderGradingsAbsolute[generatorset_]:=Module[{list=AlexanderGradingsRelative[generatorset],shift},shift=Mean/@Transpose[list];#-shift&/@list];
DeltaAndAlexGradings[generatorset_]:=Join[Split[DeltaGradingsRelative[generatorset],False],AlexanderGradingsAbsolute[generatorset],2];
AllGradingsAndIdems[generatorset_]:=Join[Split[IdemForGenQ/@generatorset,False],DeltaAndAlexGradings[generatorset],2];
AllGradingsIdemsAndIndices[generatorset_]:=MapIndexed[Join[#2,#1]&,AllGradingsAndIdems[generatorset]];
(* display functions for gradings *)
GradingsOutputForm[variable_,grading_]:=If[IntegerQ[grading],variable^HoldForm[grading],variable^Style[HoldForm[grading],Tiny],1];
AlexgradingsOutputForm[grading_,startAlex_:1]:=Times@@MapIndexed[Function[{alex,index},GradingsOutputForm[Subscript[t, index[[1]]+startAlex-1],alex]],grading[[startAlex;;]]];
DeltagradingOutputForm[grading_]:=GradingsOutputForm[\[Delta],grading];
DeltaAndAlexgradingOutputForm[grading_,startAlex_:1]:=DeltagradingOutputForm[grading[[1]]]*AlexgradingsOutputForm[grading[[2;;]],startAlex];
CollapseAlexGradings::usage="CollapseAlexGradings reduces the Alexander grading to a one-variate grading; the input grading should be of the full form (index,site,delta,alexgradings...); the output is (index,site,delta,alexgradings...). There is an optional parameter which can be used to reverse orientations of some strands; the parameter should be a list of \[PlusMinus]1s, one for each colour, where -1 means orientation reversal.";
CollapseAlexGradings[grading_,switch_:0]:=Module[{switchvector},
switchvector=If[switch===0,ConstantArray[1,Length[grading]-3],switch];
Join[grading[[1;;3]],{grading[[2]]/.{"a"->1,"b"->1,"c"->-1,"d"->-1}},{switchvector.grading[[4;;]]}]
];

(* Labelled graph output *)
PQArrowStyle[v_]:=If[Exponent[v,q]>0,If[Exponent[v,p]>0,{Thick,Black},{Dashed,Black}],Black];
WhiteBackground[v_]:=Framed[Style[v],{Background->White,FrameStyle->White,FrameMargins->0}];
VertexLabelGeneration[VertexLabelSwitch_,generators_,npos_,grading_]:=
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{"None", 
RowBox[{"VertexLabelSwitch", "===", "0"}]},
{
RowBox[{"MapIndexed", "[", 
RowBox[{
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"#2", "[", 
RowBox[{"[", "1", "]"}], "]"}], "->", 
RowBox[{"Placed", "[", 
RowBox[{
RowBox[{"ToString", "[", "#1", "]"}], ",", "Center"}], "]"}]}], ")"}], "&"}], ",", "npos"}], "]"}], 
RowBox[{"VertexLabelSwitch", "===", "1"}]},
{
RowBox[{"MapIndexed", "[", 
RowBox[{
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"#2", "[", 
RowBox[{"[", "1", "]"}], "]"}], "->", 
RowBox[{"Placed", "[", 
RowBox[{
RowBox[{
RowBox[{"ToString", "[", "#1", "]"}], "<>", "\"\<\\n\>\"", "<>", 
RowBox[{"ToString", "[", 
RowBox[{"generators", "[", 
RowBox[{"[", "#1", "]"}], "]"}], "]"}]}], ",", "Center"}], "]"}]}], ")"}], "&"}], ",", "npos"}], "]"}], 
RowBox[{"VertexLabelSwitch", "===", "2"}]},
{
RowBox[{"MapIndexed", "[", 
RowBox[{
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"#2", "[", 
RowBox[{"[", "1", "]"}], "]"}], "->", 
RowBox[{"Placed", "[", 
RowBox[{
RowBox[{"WhiteBackground", "[", 
RowBox[{"DeltaAndAlexgradingOutputForm", "[", "#1", "]"}], "]"}], ",", "Above"}], "]"}]}], ")"}], "&"}], ",", 
RowBox[{"grading", "[", 
RowBox[{"[", "npos", "]"}], "]"}]}], "]"}], 
RowBox[{"VertexLabelSwitch", "===", "\"\<A\[Delta]\>\""}]},
{
RowBox[{"MapIndexed", "[", 
RowBox[{
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"#2", "[", 
RowBox[{"[", "1", "]"}], "]"}], "->", 
RowBox[{"Placed", "[", 
RowBox[{
RowBox[{"AlexgradingsOutputForm", "[", "#1", "]"}], ",", "Above"}], "]"}]}], ")"}], "&"}], ",", 
RowBox[{"grading", "[", 
RowBox[{"[", "npos", "]"}], "]"}]}], "]"}], 
RowBox[{"VertexLabelSwitch", "===", "\"\<A\>\""}]},
{
RowBox[{"MapIndexed", "[", 
RowBox[{
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"#2", "[", 
RowBox[{"[", "1", "]"}], "]"}], "->", 
RowBox[{"Placed", "[", 
RowBox[{
RowBox[{"GradingsOutputForm", "[", 
RowBox[{"\[Delta]", ",", "#1"}], "]"}], ",", "Center"}], "]"}]}], ")"}], "&"}], ",", 
RowBox[{"grading", "[", 
RowBox[{"[", "npos", "]"}], "]"}]}], "]"}], 
RowBox[{"VertexLabelSwitch", "===", "\"\<\[Delta]\>\""}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
ShowGraph0[StructureMap_,generators_,VertexLabelSwitch_,EdgeLabelSwitch_,pos_,CoordList_,precomputedgradings_:0]:=Module[{npos=pos,StructureMaps,gens,grading},
If[IntegerQ[pos],npos=Range[Length[generators]]];If[precomputedgradings===0,grading=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"DeltaAndAlexGradings", "[", "generators", "]"}], 
RowBox[{"VertexLabelSwitch", "===", "\"\<A\[Delta]\>\""}]},
{
RowBox[{"DeltaGradingsRelative", "[", "generators", "]"}], 
RowBox[{"VertexLabelSwitch", "===", "\"\<\[Delta]\>\""}]},
{
RowBox[{"AlexanderGradingsAbsolute", "[", "generators", "]"}], 
RowBox[{"VertexLabelSwitch", "===", "\"\<A\>\""}]},
{"0", "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\),grading=precomputedgradings];
StructureMaps=StructureMap[[npos,npos]];
gens=generators[[npos]];AdjacencyGraph[Map[If[#=!=0,1,0]&,Transpose[StructureMaps],{2}],{
DirectedEdges->If[EdgeLabelSwitch===0,False,True],
EdgeStyle->Apply[((#2->#1)->PQArrowStyle[StructureMaps[[#1,#2]]])&,Position[Map[If[#=!=0,1,0]&,StructureMaps,{2}],v_/;v==1,{2}],{1}],
GraphLayout->"SpringElectricalEmbedding",VertexCoordinates->CoordList,
GraphHighlight->(#[[2]]->#[[1]]&)/@Position[StructureMaps,_?IdentityQ,{2}],
EdgeLabels->If[EdgeLabelSwitch===0,None,Apply[((#2->#1)->WhiteBackground[StructureMaps[[#1,#2]]] )&,Position[Map[If[#=!=0,1,0]&,StructureMaps,{2}],v_/;v==1,{2}],{1}]],
VertexSize->0.3,
ImageSize->Small,
VertexStyle->((#1->IdemForGenQ[gens[[#1]]]/.{"a"->Directive[Red,EdgeForm[None]],"b"->Directive[Blue,EdgeForm[None]],"c"->Directive[Green,EdgeForm[None]],"d"->Directive[Yellow,EdgeForm[None]]})&/@Range[Length[npos]]),
VertexLabels->VertexLabelGeneration[VertexLabelSwitch,generators,npos,grading]
}]];
ShowGraph::usage="ShowGraph[maps_,gens_,VertexLabelSwitch_:1,EdgeLabelSwitch_:1,pos_:0,CoordList_:Automatic] draws a graphical representation of 'maps'. 'gens' is the underlying set of generators with differentials 'maps'. 
1) The optional parameter 'VertexLabelSwitch' can be set to 0 to suppress any labelling of vertices, 1 (default) to show the generator index or 2 to give full details on generators.
2) The optional parameter 'EdgeLabelSwitch' can be set to 0 to suppress any labelling and orientation of edges or 1 (default) to show both. Note that the edges are dashed iff they correspond to differentials along powers of q; this agrees with the conventions in [Zib17].
3) The optional parameter 'pos' is an integer by default, in which case all generators are shown; alternatively, 'pos' can be a list of indices of generators in 'gens', in which case only the full subgraph spanned by these generators is shown. 
4) Finally, the optional parameter 'CoordList' can be set to a list of coordinates for all vertices of the displayed graph. If no such coordinate list is specified, 'SpringElectricalEmbedding' is chosen as the preferred style.";
ShowGraph[maps_,gens_,VertexLabelSwitch_:1,EdgeLabelSwitch_:1,pos_:0,CoordList_:Automatic,precomputedgradings_:0]:=
If[Length[maps]!=Length[gens],Print["USER ERROR: Generator set cannot belong to the structure maps!"],ShowGraph0[maps,gens,VertexLabelSwitch,EdgeLabelSwitch,pos,CoordList,precomputedgradings]];

(* DotGrid output *)
LDot[indexSiteAndGrading_,alexstart_:3]:=Module[{alexStart,graphicswidth},
alexStart=Min[alexstart,Length[indexSiteAndGrading]-2](* alexstart cannot be larger than the number of colours, but we should allow it to be NC+1, so no alexgradings are displayed *);
graphicswidth=32+22(Length[indexSiteAndGrading]-2-alexStart)(* 32 for \[Delta] plus 22 for each displayed Alexgrading *);
Graphics[{indexSiteAndGrading[[2]]/.{"a"->Red,"b"->Blue,"c"->Green,"d"->Yellow},Disk[{0,0},22],Black,Inset[indexSiteAndGrading[[1]],{0,0},Background->indexSiteAndGrading[[2]]/.{"a"->Red,"b"->Blue,"c"->Green,"d"->Yellow}],Black,Text[DeltaAndAlexgradingOutputForm[indexSiteAndGrading[[3;;]],alexStart],{0,50}],Transparent,Disk[{0,10},{graphicswidth,10}]},ImageSize->graphicswidth]
];
LDots[indexSiteAndGradinglist_,alexStart_:3,multiplicity_:0]:=If[ListQ[indexSiteAndGradinglist],If[multiplicity===1,Times@@(LDot[#,alexStart]&/@(Prepend[#[[1]],#[[2]]]&/@Normal[CountsBy[indexSiteAndGradinglist,#[[2;;]]&]])),Times@@(LDot[#,alexStart]&/@indexSiteAndGradinglist)],indexSiteAndGradinglist];
DotGrid::usage="DotGrid[gens_,subset_:0,alexstart_:3] displays the generators and their gradings; the first two Alexander gradings (usually those for the two open strands) are shown graphically in terms of their position in a grid: \!\(\*SubscriptBox[\(t\), \(1\)]\) increases from top to bottom in steps of 1/2, \!\(\*SubscriptBox[\(t\), \(2\)]\) increases from left to right in steps of 1/2. The generators are shown as dots whose colour corresponds to the four sites of the tangle. The index of the generator is shown in the dot. A label above the generator shows the \[Delta]-grading along with any other Alexander gradings. DotGrid takes three optional parameters: 
1) The first can be used to display only a subset of generators, by specifying a list of corresponding generator indices. 
2) The second parameter can be used to vary the number of Alexander gradings. Usual values are 
  a) 0 (show no Alexander gradings), 
  b) 1 (show all Alexander gradings), 
  c) 3 (default: show all Alexander gradings except the first two), 
  d) -1 (collapse all Alexander gradings),
  e) a list of \[PlusMinus]1s as in 'CollapseAlexGradings' to reverse some orientations before collapsing.
3) The third parameter can be used to show generators in the same gradings as distinct dots labelled by their indices (0: default), or as single dots with multiplicities without any indices (1).";
DotGrid[gens_,subset_:0,alexstart_:3,multiplicity_:0,precomputedgradings_:0]:=Module[
{
t1min,
t1max,
t2min,
t2max,
GridRules,
GridTable,
subgens=If[IntegerQ[subset],Range[Length[gens]],subset],
gradings,
alexStart
},
gradings=If[precomputedgradings===0,If[alexstart===-1,CollapseAlexGradings/@AllGradingsIdemsAndIndices[gens],If[Head[alexstart]===List,CollapseAlexGradings[#,alexstart]&/@AllGradingsIdemsAndIndices[gens],AllGradingsIdemsAndIndices[gens]]],precomputedgradings];
alexStart=If[MemberQ[{-1,0},alexstart]||Head[alexstart]===List,Length[gradings[[1]]],alexstart];
t1min=Min[gradings[[All,4]]];
t1max=Max[gradings[[All,4]]];
t2min=If[Length[#[[1]]]>=5,Min[#[[All,5]]],0]&@gradings;
t2max=If[Length[#[[1]]]>=5,Max[#[[All,5]]],0]&@gradings;
GridRules=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"Join", "[", 
RowBox[{
RowBox[{"GroupBy", "[", 
RowBox[{
RowBox[{"gradings", "[", 
RowBox[{"[", "subgens", "]"}], "]"}], ",", 
RowBox[{
RowBox[{"If", "[", 
RowBox[{
RowBox[{
RowBox[{"Length", "[", "#", "]"}], ">=", "5"}], ",", 
RowBox[{"ToString", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"2", 
RowBox[{"#", "[", 
RowBox[{"[", "4", "]"}], "]"}]}], ",", 
RowBox[{"2", 
RowBox[{"#", "[", 
RowBox[{"[", "5", "]"}], "]"}]}]}], "}"}], "]"}], ",", 
RowBox[{"ToString", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"#", "[", 
RowBox[{"[", "4", "]"}], "]"}], ",", "0"}], "}"}], "]"}]}], "]"}], "&"}]}], "]"}], ",", 
RowBox[{"Association", "[", 
RowBox[{
RowBox[{"\"\<{\>\"", "<>", 
RowBox[{"ToString", "[", "0", "]"}], "<>", "\"\<, \>\"", "<>", 
RowBox[{"ToString", "[", 
RowBox[{
RowBox[{"2", "t2max"}], "+", "1"}], "]"}], "<>", "\"\<}\>\""}], "->", "\"\<\[Rule]t\>\""}], " ", "]"}]}], "]"}], 
RowBox[{
RowBox[{"alexstart", "===", 
RowBox[{"-", "1"}]}], "||", 
RowBox[{
RowBox[{"Head", "[", "alexstart", "]"}], "===", "List"}]}]},
{
RowBox[{"Join", "[", 
RowBox[{
RowBox[{"GroupBy", "[", 
RowBox[{
RowBox[{"gradings", "[", 
RowBox[{"[", "subgens", "]"}], "]"}], ",", 
RowBox[{
RowBox[{"If", "[", 
RowBox[{
RowBox[{
RowBox[{"Length", "[", "#", "]"}], ">=", "5"}], ",", 
RowBox[{"ToString", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"2", 
RowBox[{"#", "[", 
RowBox[{"[", "4", "]"}], "]"}]}], ",", 
RowBox[{"2", 
RowBox[{"#", "[", 
RowBox[{"[", "5", "]"}], "]"}]}]}], "}"}], "]"}], ",", 
RowBox[{"ToString", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"#", "[", 
RowBox[{"[", "4", "]"}], "]"}], ",", "0"}], "}"}], "]"}]}], "]"}], "&"}]}], "]"}], ",", 
RowBox[{"Association", "[", 
RowBox[{
RowBox[{"\"\<{\>\"", "<>", 
RowBox[{"ToString", "[", "0", "]"}], "<>", "\"\<, \>\"", "<>", 
RowBox[{"ToString", "[", 
RowBox[{
RowBox[{"2", "t2max"}], "+", "1"}], "]"}], "<>", "\"\<}\>\""}], "->", "\"\<\[Rule]\\!\\(\\*SubscriptBox[\\(t\\), \\(2\\)]\\)\>\""}], " ", "]"}], ",", 
RowBox[{"Association", "[", 
RowBox[{
RowBox[{"\"\<{\>\"", "<>", 
RowBox[{"ToString", "[", 
RowBox[{
RowBox[{"2", "t1max"}], "+", "1"}], "]"}], "<>", "\"\<, \>\"", "<>", 
RowBox[{"ToString", "[", "0", "]"}], "<>", "\"\<}\>\""}], "->", "\"\<\\!\\(\\*OverscriptBox[SubscriptBox[\\(t\\), \\(1\\)], \\(\[DownArrow]\\)]\\)\>\""}], " ", "]"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);

(*Note: Alexander gradings could be half-integer due to symmetrisation, but the grid table should be whole integers. *)
GridTable=Table[Table[Lookup[GridRules,ToString[{i,ii}]," "],{ii,2t2min,2t2max+1}],{i,2t1min,If[alexstart===-1||Head[alexstart]===List,2t1max,2t1max+1]}];
Grid[Map[LDots[#,alexStart,multiplicity]&,GridTable,{2}],{Frame->All,FrameStyle->Directive[Thickness[0.1],AbsoluteDashing[{100,0.01}],Gray],Background->{{2t2max+1->LightGray},{-2t1min+1->LightGray},{-2t1min+1,2t2max+1}->Gray }}]];

(* Combined final output *)
SplitByComponents[maps_,subset_:0]:=DeleteCases[If[IntegerQ[subset],#,If[IntersectingQ[#,subset]&&IntersectingQ[Complement[Range[Length[maps]],subset],#],Print["Warning! SplitByComponents is splitting connected components!"]];Intersection[#,subset]]&/@ConnectedComponents[AdjacencyGraph[Map[If[#=!=0,1,0]&,maps,{2}],DirectedEdges->False]],{}];
ShowResult::usage="ShowResult[maps_,gens_,switch_:'all'] displays the generators arranged as in 'DotGrid' for each supported Alexander grading corresponding to the colours of closed components along with the complex, sorted into connected components. The complex can be suppressed by setting the third optional parameter to 'gens'.";
ShowResult[maps_,gens_,switch_:"all"]:=Module[{SplitByRemainingAlexGradings,AllGradingsIdemsAndIndices=AllGradingsIdemsAndIndices[gens],SplitByRemainingAlexGradingsAux},
If[MemberQ[{"all","gens"},switch]===False,Print["The optional parameter of 'ShowResult' should be equal to the string 'all' (default) or 'gens'."]Abort[]];
SplitByRemainingAlexGradingsAux[generatorindex_]:=If[Length[#]>5,#[[6;;]],0]&@AllGradingsIdemsAndIndices[[generatorindex]];SplitByRemainingAlexGradings=SortBy[Normal[GroupBy[Range[Length[gens]],SplitByRemainingAlexGradingsAux]],#[[1]]&];
Print[TableForm[{{
If[#[[1]]===0,"",AlexgradingsOutputForm[Join[{0,0},#[[1]]],3]],
DotGrid[gens,#[[2]],0,0,AllGradingsIdemsAndIndices],
If[switch==="all",Times@@(Function[component,ShowGraph[maps,gens,1,0,component,Automatic,AllGradingsIdemsAndIndices]]/@SplitByComponents[maps,#[[2]]]),""]
}}]]&/@SplitByRemainingAlexGradings;
];


];


HomotopyPreparation:=Module[{},
(* Check d^2-relations *)
DSquared[maps_]:=PolynomialMod[(maps.maps),2]/.AlgebraRelations;
DSquared0Q[maps_]:=Length[DeleteCases[Flatten[DSquared[maps]],0]]===0;
DSquared0Q::usage="DSquared0Q[maps_] verifies if the differential 'maps' satisfies the (\!\(\*SuperscriptBox[\(d\), \(2\)]\)=0)-relation.";
(* Definition of Matrix after applying a homotopy.
input is a label and endgenindex and startgenindex *)
(* Matrix of contribution of precompositions of structure map with homotopy *)
PreComposeMatrix[MatrixInput_,homotopy_,start_,end_]:=ArrayPad[Transpose[{Function[{c},homotopy*c]/@MatrixInput[[All,end]]}],{{0},{start-1,Length[MatrixInput]-start}}];
(* Matrix of contribution of postcompositions of structure map with homotopy *)
PostComposeMatrix[MatrixInput_,homotopy_,start_,end_]:=ArrayPad[{Function[{c},homotopy*c]/@MatrixInput[[start,All]]},{{end-1,Length[MatrixInput]-end},{0}}];
(* Matrix of contribution of pre- and postcompositions of structure map with homotopy *)
PreAndPostComposeMatrix[MatrixInput_,homotopy_,start_,end_]:=PostComposeMatrix[MatrixInput,homotopy,start,end]+PreComposeMatrix[MatrixInput,homotopy,start,end];
(* Homotopy without security checks *)
Homotopy[StructureMaps_,homotopy_,start_,end_]:=PolynomialMod[StructureMaps+PreAndPostComposeMatrix[StructureMaps,homotopy,start,end],2]/.AlgebraRelations;
Homotopy::usage="Homotopy[StructureMaps,homotopy,start,end] computes the new StuctureMaps obtained by applying a homotopy to StructureMaps going from generator with index 'start' to generator with index 'end'.";
(*Careful Homotopy; before we apply the homotopy, we first check it the conditions are satisfied, ie start=!=end (could relax to homotopy^2=0) and homotopy*differential*homotopy=0 *)
CarefulHomotopy[StructureMaps_,homotopy_,start_,end_]:=If[start==end, StructureMaps,If[(homotopy*StructureMaps[[start,end]]*homotopy/.AlgebraRelations)===0,Homotopy[StructureMaps,homotopy,start,end],StructureMaps]];
(* homotope away all arrows not labelled by 'variable'; this only works if the differential between startgen and endgen is shortest among all arrows ending ans starting at startgen and endgen *)
SeparateDifferential[differentials_,pos_,variable_]:=Module[
{differentialsit=differentials,
length,
othergens,
homotopyLabels,
startgen=pos[[2]],
endgen=pos[[1]]
},
length=Exponent[differentialsit[[endgen,startgen]],variable];
If[length<1,Print["ERROR: CleanUpGen cannot clean up this position, there is no power of ",variable," at this position!"];Abort[]];
othergens=DeleteCases[Flatten[Position[differentialsit[[All,startgen]],_?(Exponent[#,variable]>0&),1]],endgen];
homotopyLabels=variable^(Exponent[differentialsit[[#,startgen]],variable]-length)&/@othergens;
differentialsit=Fold[CarefulHomotopy[#1,#2[[1]],endgen,#2[[2]]]&][differentialsit,Transpose[{homotopyLabels,othergens}]];
othergens=DeleteCases[Flatten[Position[differentialsit[[endgen,All]],_?(Exponent[#,variable]>0&),1]],startgen];
homotopyLabels=variable^(Exponent[differentialsit[[endgen,#]],variable]-length)&/@othergens;
differentialsit=Fold[CarefulHomotopy[#1,#2[[1]],#2[[2]],startgen]&][differentialsit,Transpose[{homotopyLabels,othergens}]];
differentialsit
];
SeparateAllDifferentials[differentials_,variable_]:=Module[
{differentialsit=differentials,
cleanedPosn={},
remainingPosn,
remainingMinimalPosn,
currentpos
},
While[True,
remainingPosn=Complement[Position[differentialsit,_?(Exponent[#,variable]>0&),{2},Heads->False],cleanedPosn];
remainingMinimalPosn=MinimalBy[remainingPosn,Function[int,If[int<=0,\[Infinity],int]]@Exponent[differentialsit[[#[[1]],#[[2]]]],variable]&];
currentpos=If[Length[#]==0,0,RandomChoice[#]]&@remainingMinimalPosn ;
cleanedPosn=Append[cleanedPosn,currentpos];
If[currentpos==0,Break[]];(* otherwise continue *)
differentialsit=SeparateDifferential[differentialsit,currentpos,variable];
];
differentialsit
];
SeparateAllDifferentials::usage="SeparateAllDifferentials[differentials_,variable_] simplifies the complex defined by 'differentials' with respect to the variable 'variable' by a sequence of homotopies. The output is again a complex in which every vertex is 1-valent with respect to the variable 'variable'.";
CheckIfLoopType[differential_]:=Length[DeleteCases[Total[Transpose[#]+#]&@(differential/.{p->1,q->0}),1]]+Length[DeleteCases[Total[Transpose[#]+#]&@(differential/.{p->0,q->1}),1]]===0;
CheckIfLoopType::usage="CheckIfLoopType[differential_] verifies if the peculiar module defined by 'differential' is loop-type in the sense that every vertex is 2-valent";
SimplifyPQM[differentials_,MaxIterations_:200]:=Module[
{
differentialsit=differentials,
iter
},
Monitor[
For[iter=0,iter<MaxIterations,iter++,
differentialsit=SeparateAllDifferentials[differentialsit,{p,q}[[Mod[iter,2,1]]]];
If[CheckIfLoopType[differentialsit],iter=iter+1;Break[]];
];,"Iteration: "<>ToString[iter]];
Print["Finished calculation after ",iter," iterations. ",If[CheckIfLoopType[differentialsit],"The peculiar module is loop-type.","The peculiar module is not in loop-type form."]];
differentialsit
];
SimplifyPQM::usage="SimplifyPQM[maps_,MaxIterations_:200] performs a sequence of homotopies by alternatingly simplifying the complex with respect to the variables p and q, using the function 'SeparateAllDifferentials'. The iteration terminates either if the complex becomes loop-type (see: 'CheckIfLoopType'), or after 'MaxIterations' iterations. Since a pseudo-random function is invoked by 'SeparateAllDifferentials', the number of iterations to put a complex in loop-type position might vary, as well as the output, if the complex is not in loop-type position.";









(* obsolete code for homotopies - everything which follows can be deleted *)
xfactor=10;
xfactor::usage="Set 'xfactor' equal to a real number between 1 and \[Infinity]. This value determines the complexity of the structure maps; 1 means all morphisms count the same; if it is higher, long sequences of algebra elements contribute less towards the complexity of the structure maps.";
(* PosToBeCleaned is a list of all positions in StructureMaps that we want to clean up, ie homotope to 0 *)
MyLength[v_]:=Exponent[v,p]+Exponent[v,q];
PosToBeCleaned[GenIndexPartitioning_]:=
Flatten[Tuples[{GenIndexPartitioning[[#[[1]]]],GenIndexPartitioning[[#[[2]]]]}]&/@Complement[Tuples[{Range[Length[GenIndexPartitioning]],Range[Length[GenIndexPartitioning]]}],{#,#}&/@Range[Length[GenIndexPartitioning]]],1];
Complexity0[StructureMaps_,PosToBeCleaned0_]:=Module[{
PosToBeCleaned=If[
IntegerQ[PosToBeCleaned0],
Tuples[{Range[Length[StructureMaps]],Range[Length[StructureMaps]]}],
PosToBeCleaned0
]
},
Plus@@(0.1^MyLength[#]&/@DeleteCases[Apply[StructureMaps[[##]]&,PosToBeCleaned,1],0])
];
Complexity[StructureMaps_,PosToBeCleaned_:0]:=Complexity0[StructureMaps,PosToBeCleaned];

(* Definition of Matrix after applying a homotopy.
input is a label and endgenindex and startgenindex *)
(* The condition we check here is slightly stronger than necessary, but quicker. *)
(* start\[NotEqual]end ensures that h^2 vanishes. Also, hD(h) and D(h)h need to vanish. Together with start\[NotEqual]end, StructureMaps[[start,end]]===0 is both necessary and sufficient. *)
CheckIfHomotopyIsAllowed[StructureMaps_,homotopy_,start_,end_]:=If[start!=end&&StructureMaps[[start,end]]===0,{homotopy,start,end},0];

(* Homotopy without security checks *)
OldHomotopy0[StructureMaps_,homotopy_,start_,end_]:=PolynomialMod[StructureMaps+PreAndPostComposeMatrix[StructureMaps,homotopy,start,end],2]/.AlgebraRelations;

(* SplitAlg gives a list of splittings, ie an entry is a pair of algebra elements whose arrow composition is alg *)
SplitAlg[poly_]:=If[poly===0,{},If[#[[1]]===0,Table[{q^i,q^(#[[2]]-i)},{i,0,#[[2]]}],Table[{p^i,p^(#[[1]]-i)},{i,0,#[[1]]}]]&@{Exponent[poly,p],Exponent[poly,q]}];
(* Homotopy with security checks; 
0. Check if genset  has same length as StructureMaps
1. Check if conditions for homotopy are satisfied
2. we do not want to use homotopies with wrong idempotents *)
OldHomotopy[StructureMaps_,genset_,homotopy_,start_,end_]:=
If[Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[IntegerQ[CheckIfHomotopyIsAllowed[StructureMaps,homotopy,start,end]],
Print["USER ERROR: the conditions for adding a homotopy are not satisfied."],
OldHomotopy0[StructureMaps,homotopy,start,end],Print["USER ERROR: You are trying to use a homotopy with the wrong idempotents. Try again."]]];
OldHomotopy::usage="Homotopy[StructureMaps,genset,homotopy,start,end] computes the new StuctureMaps obtained by applying a homotopy (=algebra element) to StructureMaps going from generator with index 'start' to generator with index 'end' in the underlying set of generators specified by 'genset'.";
(* Need to find homotopies such that a given label at position pos in MatrixInput is killed from precomposition with this homotopy. pos is a list of the form {endcoord,startcoor,position of algebra element in labelling of this arrow}.
Output is a list of pairs of the form {endgenindex of homotopy,index of splitting to be used for this homotopy} *)
AllHomotopiesForPreComp0[MatrixInput_,pos_]:=Flatten[Apply[Tuples[{{#1},{pos[[2]]},Position[MatrixInput[[pos[[1]]]],#2,{1}][[All,1]]}]&,SplitAlg[Part[MatrixInput,##]&@@pos],{1}],1];
AllHomotopiesForPreComp[MatrixInput_,pos_]:=CheckIfHomotopyIsAllowedList[MatrixInput,AllHomotopiesForPreComp0[MatrixInput,pos]];
(* same for postcompositions.
Output is a list of pairs of the form {algebra element, startgenindex of homotopy,endgenindex of homotopy} *)
CheckIfHomotopyIsAllowedList[MatrixInput_,list_]:=DeleteCases[Apply[CheckIfHomotopyIsAllowed[MatrixInput,##]&,list,1],0];
AllHomotopiesForPostComp0[MatrixInput_,pos_]:=Flatten[Apply[Tuples[{{#2},Position[MatrixInput[[All,pos[[2]]]],#1,{1}][[All,1]],{pos[[1]]}}]&,SplitAlg[Part[MatrixInput,##]&@@pos],{1}],1];
AllHomotopiesForPostComp[MatrixInput_,pos_]:=
CheckIfHomotopyIsAllowedList[MatrixInput,AllHomotopiesForPostComp0[MatrixInput,pos]];
AllHomotopies[MatrixInput_,pos_]:=Join[
AllHomotopiesForPreComp[MatrixInput,pos],
AllHomotopiesForPostComp[MatrixInput,pos]];
AllHomotopies::usage="AllHomotopies[MatrixInput_,pos_] computes a list of all homotopies that can remove an arrow label specified by 'pos' in the Structure Maps 'MatrixInput'. A homotopy is a list {algebra element, startgenindex of homotopy, endgenindex of homotopy}.";

(* Could speed this up by parallelising, but if we need to check lots of them, ParallelTry should be faster *)
AllComplexities0[StructureMaps_,pos_,PosToBeCleaned_]:=
Apply[Complexity[Homotopy0[StructureMaps,##],PosToBeCleaned]&,
AllHomotopies[StructureMaps,pos]
,{1}];
AllComplexities[StructureMaps_,pos_,PosToBeCleaned_:0]:=AllComplexities0[StructureMaps,pos,PosToBeCleaned];
(* Could speed this up by parallelising, but if we need to check lots of them, ParallelTry should be faster *)
AllComplexities::usage="[StructureMaps_,pos_,PosToBeCleaned_] is a list of the complexities for the possible homotopies killing an alegbra element at position 'pos' in 'Structuremaps', in teh order of 'AllHomotopies'. As for the fucntion 'Complexity', PosToBeCleaned is an optional argument whose default is 0.";
ComplexityAlmostDecreasingQ[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_,almostvar_]:=
Min[AllComplexities[StructureMaps,pos,PosToBeCleaned]]<(1+almostvar/100)*CurrentComplexity;
ComplexityDecreasingQ[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_:0,almostvar_:0]:=ComplexityAlmostDecreasingQ[StructureMaps,pos,CurrentComplexity,PosToBeCleaned,almostvar];
ComplexityDecreasingQ::usage="ComplexityDecreasing[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_] determines if there is a homotopy which removes the algebra element at position 'pos' in 'StructureMaps' and decreases the complexity of 'StructureMaps'. PosToBeCleaned is an optional argument as in the function 'Complexity'";

OldSimplifyPQM::usage="SimplifyPQM[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_] tries to find a complex homotopic to the input complex which is the direct sum of some subcomplexes whose underlying sets of generators are give by 'PosToBeCleaned', a list of positions to be cleaned, usually generated by PosToBeCleaned. Output is of the form {NewStructureMaps,LOG=Record of added homotopies}";
OldSimplifyPQM[StructureMaps_,gensets_,PosnToBeCleaned_,MaxIterations_]:=Module[{
Output={{},{}},
NGens=Length[gensets],
CurrentComplexity=Complexity[StructureMaps,PosnToBeCleaned],
StructureMapsit=StructureMaps,
iter=0,
pos,(* this is the position we want to clean up in an iteration *)
homotopyStartEnd={},
PosToBeCleaned=Complement[Tuples[{Range[Length[gensets]],Range[Length[gensets]]}],Position[StructureMaps,0]],
start=1,
end=1,
LOG={},
NRandomPicks=0,
cycliccounter=0,
timeused=0,
almostvar=1,
NRandomInd=0,
maxTally=0
},
(* First check if the input is sensible *)
Print[Now];
Monitor[
If[
Length[StructureMaps]!=NGens,Print["USER ERROR: Something is wrong about the generatorsets!"],
(* Calculate list of positions {endgen,startgen,position in label} *)
(* Main iteration *)
While[iter<MaxIterations,
NRandomInd=0;
(* Pick an element in PosOfArrowsToBeRemoved, ie a position of an algebra element that we want to homotope away. We first search for one where there exists a homotopy which decreases the complexity of 'StructureMapsit'. *)
CurrentComplexity=Complexity[StructureMapsit,PosnToBeCleaned];
(*pos=SelectFirst[PosToBeCleaned,Length[AllHomotopies[StructureMapsit,#]]>0&,0];*)
pos=SelectFirst[PosToBeCleaned,ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity,PosnToBeCleaned]&,0];
(* If we still have not found a homotopy, we look for one elsewhere that decreases overall complexity *)
If[pos===0,
pos=SelectFirst[PosToBeCleaned,ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity]&,0];
];
(* If we still have not found a homotopy and we have not repeated the same homotopies too many times, we look for that almost decreases complexity in PosToBeCleaned *)
almostvar=1;
While[pos===0&&almostvar<100&&maxTally<6,
pos=SelectFirst[PosToBeCleaned,ComplexityAlmostDecreasingQ[StructureMapsit,#,CurrentComplexity,PosnToBeCleaned,almostvar]&,0];
almostvar=almostvar+1;
NRandomInd=NRandomInd+1;
];
If[NRandomInd=!=0,NRandomPicks=NRandomPicks+1];
(* If we do not find one that decreases complexity, we 
1) abort
2)pick a random algebra element to be removed; but make sure that it is actually removable ie that there exists a homotopy.  *)
If[pos===0,
(*1*)
Print["Aborted after iteration "<>ToString[iter]];
iter=MaxIterations;
pos=0
(*2*)
(*
PosOfArrowsToBeRemoved=Select[PosOfArrowsToBeRemoved,Length[AllHomotopies[StructureMapsit,#]]>0&];
If[Length[PosOfArrowsToBeRemoved]\[Equal]0,
pos=0;
(* we exit while-loop *)
iter=MaxIterations,
pos=RandomChoice[PosOfArrowsToBeRemoved];
NRandomPicks=NRandomPicks+1
]*)
];
If[
(* If we could not choose any arrow to homotope away (ie p=0; this should rarely happen), then leave out this loop and we exit while-loop. *)
pos=!=0,
cycliccounter=cycliccounter+Position[PosToBeCleaned,pos][[1,1]];
(* Select the homotopy with lowest complexity. *)
homotopyStartEnd=AllHomotopies[StructureMapsit,pos][[Position[#,Min[#]][[1,1]]]]&@AllComplexities[StructureMapsit,pos,PosToBeCleaned];
(* Add the homotopy *)
StructureMapsit=Homotopy0[StructureMapsit,##]&@@homotopyStartEnd;
(* Record what we have just done *)
LOG=Append[LOG,homotopyStartEnd];
(* Compute the new list of arrows which go between different generator sets *)
PosToBeCleaned=RotateLeft[PosToBeCleaned=Complement[Tuples[{Range[Length[gensets]],Range[Length[gensets]]}],Position[StructureMapsit,0]],cycliccounter];
(* Compute maximum number of identical homotopies *)
maxTally=Max[Tally[LOG][[All,2]]];
(* Check if we need to repeat. *)
If[Length[PosToBeCleaned]==0,
iter=MaxIterations;
Print["Success! All Cleaned Up. Could I have some ice cream?"],
(* otherwise increment iter *)
iter=iter+1
];
]
]
],{{"Iteration "<>ToString[iter+1]},{"---------------"},{"Remaining Positions"},{"Complexity"},{N[Complexity[StructureMapsit,PosToBeCleaned]]},{"Number of random picks"},{NRandomPicks}}//MatrixForm
];
Print["I increased complexity ",NRandomPicks," times." ];
Print[Now];
Output={StructureMapsit,LOG}
];

];


PQMFormats:=Module[{},
SitesToAlgebraP[sitepair_]:=Power[p,({
 {\[Placeholder], 1, 2, 3},
 {3, \[Placeholder], 1, 2},
 {2, 3, \[Placeholder], 1},
 {1, 2, 3, \[Placeholder]}
})[[#[[2]],#[[1]]]]]&@(sitepair/.{"a"->1,"b"->2,"c"->3,"d"->4});
SitesToAlgebraQ[sitepair_]:=Power[q,({
 {\[Placeholder], 3, 2, 1},
 {1, \[Placeholder], 3, 2},
 {2, 1, \[Placeholder], 3},
 {3, 2, 1, \[Placeholder]}
})[[#[[2]],#[[1]]]]]&@(sitepair/.{"a"->1,"b"->2,"c"->3,"d"->4});
LoopToPQM[loop_]:=Module[
{output,
generators=MapIndexed[Join[#2,#1]&,loop],
differentials,
rulesForP,
rulesForQ
},
If[OddQ[Length[loop]],Print["Error: The input has an odd number of generators; this cannot be a loop!",Abort[]]];
rulesForP=Join[MapIndexed[{2#2[[1]],2#2[[1]]-1}->SitesToAlgebraP[#1[[All,1]]]&,Partition[loop ,2]],MapIndexed[{2#2[[1]]-1,2#2[[1]]}->SitesToAlgebraP[Reverse[#1[[All,1]]]]&,Partition[loop ,2]]];
rulesForQ=Join[MapIndexed[{Mod[2#2[[1]]+1,Length[loop],1],2#2[[1]]}->SitesToAlgebraQ[#1[[All,1]]]&,Partition[RotateLeft[loop,1] ,2]],MapIndexed[{2#2[[1]],Mod[2#2[[1]]+1,Length[loop],1]}->SitesToAlgebraQ[Reverse[#1[[All,1]]]]&,Partition[RotateLeft[loop,1] ,2]]];
differentials=Normal[SparseArray[rulesForP,{Length[loop],Length[loop]},0]+SparseArray[rulesForQ,{Length[loop],Length[loop]},0]];
output={differentials,generators}
];
(* PQM to loops *)
FindNext[list_,current_]:=FirstCase[list,_?(#[[1]]===current[[2]]&),0];
FindLoops[list_]:=Module[
{current,
currentlist=list,
loop,
loops={}
},
While[Length[currentlist]>0,
current=currentlist[[1]];
currentlist=Drop[currentlist,2];
loop={current};
While[True,
current=FindNext[currentlist,current];
If[IntegerQ[current],Break[]];
currentlist=DeleteCases[currentlist,current|Reverse[current]];
loop=Append[loop,current];
];
loops=Append[loops,loop];
];
loops
];
PQMToLoops[differential_,generators_]:=Module[
{output,
pairs=Join[Position[differential/.{p->1,q->0},1],Position[differential/.{p->0,q->1},1]]
},
If[CheckIfLoopType[differential]===False,Print["Error: The input is not loop-type!";Abort[]]];
output=Drop[generators[[#]]&/@FindLoops[pairs][[All,All,1]],None,None,1]
];
(* loop to stringloop and back again *)
LoopToStringLoop[loop_]:=StringJoin[".",Riffle[loop[[All,1]],".",3],"."];
StringLoopToLoop[stringloop_]:={#,0,0}&/@StringPartition[StringReplace[stringloop,"."->""],1];
StringLoopToPQMRaw[stringloop_]:=LoopToPQM[StringLoopToLoop[stringloop]];
StringLoopToPQM[stringloop_]:=(#[[1]]+ToExpression[DiagonalMatrix[#[[2,All,2]]]])&@StringLoopToPQMRaw[stringloop];
ShowGraphFromStringLoops[stringloops__]:=TableForm[Transpose[Function[{stringloop},{ShowGraph[#1,#2,0,0,0]&@@LoopToPQM[StringLoopToLoop[stringloop]]}]/@{stringloops}]];



];


==> anc/PQM1.0/TrivialPlus1.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    248423,       5453]
NotebookOptionsPosition[    240722,       5307]
NotebookOutlinePosition[    241254,       5327]
CellTagsIndexPosition[    241211,       5324]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["TrivialPlus1.nb", "Title",
 CellChangeTimes->{{3.683902871124304*^9, 3.68390290606082*^9}, {
   3.6839498343279467`*^9, 3.683949835151998*^9}, {3.684141648169284*^9, 
   3.684141649737145*^9}, {3.6841417156830883`*^9, 3.684141717706863*^9}, 
   3.685713748603252*^9, {3.721997299453223*^9, 3.721997308341963*^9}, {
   3.734435047793572*^9, 3.7344350596606903`*^9}, {3.734438345692878*^9, 
   3.734438345916757*^9}, {3.734438389983255*^9, 3.734438390227153*^9}, {
   3.734458955082519*^9, 3.734458958278798*^9}, {3.734521986162489*^9, 
   3.734521986541957*^9}, {3.735477729478283*^9, 3.7354777392023*^9}, {
   3.735515325784783*^9, 3.735515327786469*^9}, {3.7355631542122993`*^9, 
   3.73556315582952*^9}, 3.735778965150041*^9, 
   3.735851707043758*^9},ExpressionUUID->"0192177b-a099-45c4-b651-\
5c01b64a7748"],

Cell["\<\
Description: 
We compute the peculiar modules for the trivial tangle with 1 unknot \
component winding around the two strands.\
\>", "Text",
 CellChangeTimes->{{3.683950109886711*^9, 3.68395027867488*^9}, {
   3.683950357452958*^9, 3.683950446367662*^9}, 3.6857137535923758`*^9, {
   3.721997336851955*^9, 3.721997354905903*^9}, {3.7344350651940107`*^9, 
   3.734435098201968*^9}, {3.734438343972773*^9, 3.734438344231786*^9}, {
   3.734438392035844*^9, 3.7344383923106728`*^9}, {3.7344589609664927`*^9, 
   3.7344589710726843`*^9}, {3.7345219895385733`*^9, 
   3.7345220543412313`*^9}, {3.7354777476831093`*^9, 3.73547777288273*^9}, {
   3.735515332895157*^9, 3.7355153583703413`*^9}, {3.735563117000121*^9, 
   3.735563147159915*^9}, 3.735778969936661*^9, 
   3.735851714684972*^9},ExpressionUUID->"13d23760-dd90-4c52-86f3-\
5d34d47024fc"],

Cell[CellGroupData[{

Cell["Setup for backups", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
   3.6839024516165123`*^9, 3.683902475521956*^9}, {3.68390335323253*^9, 
   3.683903371168364*^9}, {3.683949830312366*^9, 3.683949830550836*^9}, {
   3.685186908447523*^9, 3.6851869085320377`*^9}, {3.685187100587757*^9, 
   3.685187104979512*^9}, {3.685187153661024*^9, 3.68518716342925*^9}, {
   3.685198090550712*^9, 3.6851980924296083`*^9}, 
   3.68519813049438*^9},ExpressionUUID->"846806df-2cee-43f0-8188-\
0a9d83e17a18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"BackupFilePath", "=", 
      RowBox[{"<", 
       RowBox[{"path", " ", "for", " ", "backup"}], ">"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"To", " ", "save", " ", "all", " ", "variables"}]}], ",", " ", 
    RowBox[{
     RowBox[{"use", ":", " ", 
      RowBox[{"DumpSave", "[", 
       RowBox[{
        RowBox[{"BackupFilePath", "<>", "\"\<.mx\>\""}], ",", 
        "\"\<Global`\>\""}], "]"}]}], ";", "\n", 
     RowBox[{
     "To", " ", "load", " ", "all", " ", "variables", " ", "from", " ", 
      "this", " ", "file"}]}], ",", " ", 
    RowBox[{
     RowBox[{"use", ":", " ", 
      RowBox[{"<<", 
       RowBox[{"(", 
        RowBox[{"BackupFilePath", "<>", "\"\<.mx\>\""}], ")"}]}]}], ";"}]}], 
   "\[IndentingNewLine]", "*)"}], "\n", 
  RowBox[{"BackupFilePath", "=", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<\>\"", "<>", 
    RowBox[{"StringDrop", "[", 
     RowBox[{
      RowBox[{"FileNameTake", "[", 
       RowBox[{"NotebookFileName", "[", "]"}], "]"}], ",", 
      RowBox[{"-", "3"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.685187085220419*^9, 3.685187085619646*^9}, {
   3.685187115996806*^9, 3.685187117420495*^9}, {3.685187180166778*^9, 
   3.685187271160758*^9}, {3.6851876607312403`*^9, 3.685187679762589*^9}, {
   3.6851877211005583`*^9, 3.6851878014470453`*^9}, {3.685188020564032*^9, 
   3.685188024022112*^9}, {3.6851880573745403`*^9, 3.6851882124099407`*^9}, {
   3.685188243804207*^9, 3.6851882507369843`*^9}, {3.685202300849607*^9, 
   3.68520234868612*^9}, 3.722004361789242*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"11a6915b-4675-42cc-ac24-168cc5e96aca"],

Cell[BoxData["\<\"/home/knotkobold/PQM/TrivialPlus1\"\>"], "Output",
 CellChangeTimes->{
  3.735687183277158*^9, 3.7357342524956503`*^9, 3.735737714928472*^9, 
   3.735738794054707*^9, 3.73576789079675*^9, 3.735768382857789*^9, 
   3.735771051998982*^9, 3.735771211840469*^9, 3.735778677601116*^9, 
   3.7357789775794888`*^9, {3.735781529819922*^9, 3.7357815380311003`*^9}, 
   3.735781894964966*^9, 3.7358109816528254`*^9, 3.7358120543781843`*^9, 
   3.735813255670651*^9, 3.735813635877598*^9, 3.7358318062106867`*^9, 
   3.735845062198689*^9, 3.735845188577664*^9, 3.735845227671289*^9, 
   3.735850603861816*^9, 3.735851717699829*^9, 3.73585302447783*^9, 
   3.7359141766134253`*^9, 3.763506738485403*^9, 3.7635876651935263`*^9, 
   3.763589937849415*^9, 3.7635931732070303`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"47c51c6d-57af-4622-904f-01055df7527f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load package PQM.m", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.68390335323253*^9, 
  3.683903371168364*^9}, {3.683949830312366*^9, 3.683949830550836*^9}, {
  3.685186908447523*^9, 3.6851869085320377`*^9}, {3.685198191575903*^9, 
  3.685198207056624*^9}, {3.735557465660816*^9, 3.735557466593074*^9}, {
  3.735568413397132*^9, 
  3.735568413792287*^9}},ExpressionUUID->"e951c699-a968-452e-895d-\
96327728cfc9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "\"\</home/knotkobold/PQM/PQM1.0.m\>\""}]], "Input",
 CellChangeTimes->{{3.7234157660847197`*^9, 3.723415778527389*^9}, {
   3.72366717098398*^9, 3.723667171647027*^9}, {3.723738020904642*^9, 
   3.723738022568219*^9}, {3.723753564638088*^9, 3.723753564806628*^9}, 
   3.723938482922879*^9, {3.727009509359693*^9, 3.727009523401498*^9}, 
   3.733605360707992*^9, {3.733609001704913*^9, 3.733609001835444*^9}, {
   3.733755340564538*^9, 3.7337553407648487`*^9}, {3.734435021611693*^9, 
   3.734435029450039*^9}, {3.735477781914023*^9, 3.735477786472728*^9}, {
   3.735557469880583*^9, 3.735557482253549*^9}, {3.763593189342772*^9, 
   3.763593190809505*^9}, 3.763593238470374*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"6fbcb8dd-36e0-47b4-bf0e-cca0eecea46b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This is PQM.m, version 1.0, \\na tool for computing peculiar \
modules for 4-ended tangles,\\nwritten in Mathematica 10.3.1.0 for Linux x86 \
(64-bit). \\nFor more background on peculiar modules for 4-ended tangles, see\
\\n\\n   [Zib17] C.B. Zibrowius, \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"Peculiar modules for 4-ended tangles\"\>",
    StripOnInput->False,
    FontSlant->Italic], 
   "\[InvisibleSpace]", "\<\", arXiv: 1712.05050v2. \\n\\nFor questions, \
suggestions or comments, please email claudius.zibrowius-deleteme\"\>", 
   "\[InvisibleSpace]", "\<\"@\"\>", 
   "\[InvisibleSpace]", "\<\"posteo.net. \\n\\n    Copyright (C) 2019 \
Claudius Zibrowius\\n\\n    This program is free software: you can \
redistribute it and/or modify\\n    it under the terms of the GNU Affero \
General Public License as published by\\n    the Free Software Foundation, \
either version 3 of the License, or\\n    (at your option) any later version.\
\\n\\n    This program is distributed in the hope that it will be useful,\\n  \
  but WITHOUT ANY WARRANTY; without even the implied warranty of\\n    \
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the\\n    GNU \
Affero General Public License for more details.\\n\\n    You should have \
received a copy of the GNU Affero General Public License\\n    along with \
this program.  If not, see <http://www.gnu.org/licenses/>.\"\>"}],
  SequenceForm[
  "This is PQM.m, version 1.0, \na tool for computing peculiar modules for \
4-ended tangles,\nwritten in Mathematica 10.3.1.0 for Linux x86 (64-bit). \n\
For more background on peculiar modules for 4-ended tangles, see\n\n   \
[Zib17] C.B. Zibrowius, ", 
   Style["Peculiar modules for 4-ended tangles", Italic], 
   ", arXiv: 1712.05050v2. \n\nFor questions, suggestions or comments, please \
email claudius.zibrowius-deleteme", "@", 
   "posteo.net. \n\n    Copyright (C) 2019 Claudius Zibrowius\n\n    This \
program is free software: you can redistribute it and/or modify\n    it under \
the terms of the GNU Affero General Public License as published by\n    the \
Free Software Foundation, either version 3 of the License, or\n    (at your \
option) any later version.\n\n    This program is distributed in the hope \
that it will be useful,\n    but WITHOUT ANY WARRANTY; without even the \
implied warranty of\n    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. \
 See the\n    GNU Affero General Public License for more details.\n\n    You \
should have received a copy of the GNU Affero General Public License\n    \
along with this program.  If not, see <http://www.gnu.org/licenses/>."],
  Editable->False]], "Print",
 CellChangeTimes->{3.763593240172017*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"000e41f1-5747-4371-89e8-b1531fa12927"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input data from nice Heegaard diagram", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.723672617767543*^9, 
  3.723672620817971*^9}},ExpressionUUID->"ec389f1b-86d1-46c7-97ba-\
27d7ba8995e3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"regionsInput", "=", " ", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "4", "3", "12", "13"},
       {"2", "3", "2", "11", "12"},
       {"3", "2", "1", "10", "11"},
       {"4", "1", "8", "9", "10"},
       {"5", "8", "7", "16", "9"},
       {"6", "7", "6", "15", "16"},
       {"7", "6", "5", "14", "15"},
       {"8", "11", "10", "13", "12"},
       {"9", "10", "9", "14", "13"},
       {"10", "9", "16", "15", "14"},
       {"11", "4", "5", "\[Placeholder]", "\[Placeholder]"},
       {"12", "6", "7", "2", "3"},
       {"13", "7", "8", "1", "2"},
       {"14", "8", "1", "\[Placeholder]", "\[Placeholder]"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"alphasInput", "=", 
    RowBox[{"(", GridBox[{
       {"1", 
        RowBox[{"Range", "[", 
         RowBox[{"1", ",", "8"}], "]"}]},
       {"2", 
        RowBox[{"Range", "[", 
         RowBox[{"9", ",", "16"}], "]"}]}
      }], ")"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betasInput", "=", 
   RowBox[{"(", GridBox[{
      {"1", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "10", ",", "13", ",", "4", ",", "5", ",", "14", ",", "9", 
         ",", "8"}], "}"}]},
      {"2", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "11", ",", "12", ",", "3", ",", "16", ",", "7", ",", "15", 
         ",", "6"}], "}"}]}
     }], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cancellationSortListInput", "=", 
   TagBox[
    RowBox[{"{", "}"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphaArcs", "=", 
   RowBox[{"(", GridBox[{
      {"\"\<a\>\"", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", "4"}], "]"}]},
      {"\"\<b\>\"", 
       RowBox[{"{", "5", "}"}]},
      {"\"\<c\>\"", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7"}], "}"}]},
      {"\"\<d\>\"", 
       RowBox[{"{", "8", "}"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basepointRegions", "=", 
   RowBox[{"(", GridBox[{
      {"4", "p", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], 
       RowBox[{"-", "2"}]},
      {"5", "p", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], 
       RowBox[{"-", "2"}]},
      {"7", "p", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], 
       RowBox[{"-", "2"}]},
      {"11", "q", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], 
       RowBox[{"-", "2"}]},
      {"13", "q", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], 
       RowBox[{"-", "2"}]},
      {"14", "q", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], 
       RowBox[{"-", "2"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"multiplicity0Regions", "=", 
   RowBox[{"(", GridBox[{
      {"15", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "3"}], "}"}]}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], 
       RowBox[{"-", "2"}]},
      {"16", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "13"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "5"}], "}"}]}], "}"}], 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], 
       RowBox[{"-", "2"}]},
      {"17", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"15", ",", "16"}], "}"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], 
       RowBox[{"-", "2"}]},
      {"18", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"11", ",", "12"}], "}"}], "}"}], 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "2"}]}], "}"}], 
       RowBox[{"-", "2"}]}
     }], ")"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{"Step1Preparation", ";"}]}], "Input",
 CellChangeTimes->{{3.6497530722503233`*^9, 3.6497531640105715`*^9}, {
   3.649753200182641*^9, 3.6497532306203814`*^9}, {3.649753295437089*^9, 
   3.6497537205584044`*^9}, {3.649753809663501*^9, 3.6497540947948093`*^9}, {
   3.64975417591745*^9, 3.6497544232615967`*^9}, {3.649754582102682*^9, 
   3.6497546193148108`*^9}, {3.6497597447969356`*^9, 3.649759820857286*^9}, {
   3.6497598739923253`*^9, 3.6497600406208553`*^9}, {3.6498348056844025`*^9, 
   3.649834809398615*^9}, {3.6500118158196554`*^9, 3.6500119552486305`*^9}, {
   3.6500120907763824`*^9, 3.650012100424934*^9}, {3.6500121318167295`*^9, 
   3.6500121752402134`*^9}, {3.650012235023633*^9, 3.6500124904712434`*^9}, {
   3.6500125549099293`*^9, 3.6500135229893*^9}, {3.6500137752877307`*^9, 
   3.6500137980100307`*^9}, {3.650014346297391*^9, 3.6500144942018504`*^9}, {
   3.651649531551473*^9, 3.651649715648744*^9}, {3.651649748025792*^9, 
   3.651650111090334*^9}, {3.651650146439418*^9, 3.6516501589804354`*^9}, {
   3.651650192001482*^9, 3.651650433735837*^9}, {3.6516504753718996`*^9, 
   3.6516519704441*^9}, {3.651652054997223*^9, 3.651652060628233*^9}, {
   3.6519345605327864`*^9, 3.6519345810648155`*^9}, {3.6519358757890897`*^9, 
   3.6519358917171125`*^9}, {3.6519359368331766`*^9, 
   3.6519359370731773`*^9}, {3.651935978236236*^9, 3.6519360167562904`*^9}, {
   3.651936124565445*^9, 3.651936172629513*^9}, {3.651936220229581*^9, 
   3.6519362497016225`*^9}, {3.651936345052758*^9, 3.651937012110732*^9}, {
   3.6519370562627954`*^9, 3.651937314038168*^9}, {3.651937665336673*^9, 
   3.651937669427678*^9}, {3.6519377101977406`*^9, 3.651937863584965*^9}, {
   3.651937897214015*^9, 3.6519381861784363`*^9}, {3.6519382217124863`*^9, 
   3.6519384265657835`*^9}, {3.6519384666458426`*^9, 3.651938520239919*^9}, {
   3.6519385515209646`*^9, 3.6519388240813603`*^9}, {3.651938855954406*^9, 
   3.6519388862824492`*^9}, {3.6519392745537353`*^9, 
   3.6519392799437428`*^9}, {3.6519393372788243`*^9, 
   3.6519393914219007`*^9}, {3.651939423092946*^9, 3.6519395761171694`*^9}, {
   3.651939612384222*^9, 3.651939714064367*^9}, {3.65193975111042*^9, 
   3.6519399760747414`*^9}, {3.651941430807907*^9, 3.6519414332769117`*^9}, {
   3.651945362054637*^9, 3.651945363210703*^9}, {3.6519454225397882`*^9, 
   3.6519455694779973`*^9}, {3.651945720107213*^9, 3.6519457916863155`*^9}, {
   3.6519458487563953`*^9, 3.651945862358415*^9}, {3.651945927406509*^9, 
   3.651946006478621*^9}, {3.6519460579536943`*^9, 3.6519461737618604`*^9}, {
   3.651946204178903*^9, 3.651946227686937*^9}, {3.651946265880993*^9, 
   3.6519466589295626`*^9}, {3.651946690234609*^9, 3.6519467289476686`*^9}, {
   3.6519467600477147`*^9, 3.651946934603969*^9}, {3.6519469707200203`*^9, 
   3.6519470228180943`*^9}, {3.6519472390614033`*^9, 
   3.6519472412114067`*^9}, {3.6519472854534683`*^9, 
   3.6519473691605873`*^9}, {3.651948557668288*^9, 3.651948558138289*^9}, {
   3.6523417291331387`*^9, 3.652341766577015*^9}, {3.652343691754648*^9, 
   3.652343701715831*^9}, {3.65234386740432*^9, 3.6523439446431303`*^9}, {
   3.652344032687261*^9, 3.6523440596433907`*^9}, {3.652358747272119*^9, 
   3.652358986818255*^9}, {3.6523590916238422`*^9, 3.652359092089066*^9}, {
   3.652378686654628*^9, 3.652378730052348*^9}, {3.652378811671297*^9, 
   3.652378858709206*^9}, {3.6523789541849403`*^9, 3.65237921139062*^9}, 
   3.652379257576953*^9, {3.652507866916305*^9, 3.652507867239162*^9}, {
   3.6527159962477207`*^9, 3.652716042325199*^9}, {3.652716363312395*^9, 
   3.65271680328963*^9}, {3.6527169177729797`*^9, 3.652716918059433*^9}, {
   3.652717303055015*^9, 3.65271730330694*^9}, {3.652790736845571*^9, 
   3.65279074215808*^9}, {3.652790774966799*^9, 3.652790789743931*^9}, 
   3.653124165618794*^9, 3.653125890605195*^9, {3.6534471181783257`*^9, 
   3.653447122852326*^9}, {3.6534471620035152`*^9, 3.653447327499275*^9}, {
   3.653447448194496*^9, 3.6534478276643457`*^9}, {3.653447881673066*^9, 
   3.6534480504974194`*^9}, {3.653448089596459*^9, 3.653448208613467*^9}, {
   3.653448239094824*^9, 3.653449345615569*^9}, {3.653449384296937*^9, 
   3.653449507080082*^9}, {3.653449554328115*^9, 3.653449742551841*^9}, {
   3.653449805976263*^9, 3.653449861005069*^9}, {3.653449898022132*^9, 
   3.653450094006476*^9}, {3.653450148433264*^9, 3.653450416688586*^9}, {
   3.653450457907782*^9, 3.6534505694720583`*^9}, {3.653450608674986*^9, 
   3.653450773591426*^9}, {3.653450808496027*^9, 3.653450926856135*^9}, {
   3.6534509667392807`*^9, 3.653451123128397*^9}, {3.6534511645267897`*^9, 
   3.653451624907023*^9}, {3.653451768110091*^9, 3.653451773589279*^9}, {
   3.653645392293866*^9, 3.653645459559637*^9}, {3.653645700349249*^9, 
   3.6536458264115257`*^9}, {3.653645860138418*^9, 3.653646117204277*^9}, {
   3.6536462030397873`*^9, 3.653646512275378*^9}, {3.6536491677669697`*^9, 
   3.6536491695033207`*^9}, {3.653649648307026*^9, 3.653649650931691*^9}, {
   3.6539023990312862`*^9, 3.6539024120716743`*^9}, {3.654001721429076*^9, 
   3.654001725411331*^9}, {3.654001834747726*^9, 3.654001838677055*^9}, {
   3.654001886392312*^9, 3.6540018902218723`*^9}, {3.654001924972046*^9, 
   3.6540019274664392`*^9}, {3.654002021825857*^9, 3.654002050814403*^9}, {
   3.6540020837955217`*^9, 3.654002209262237*^9}, {3.654080975998732*^9, 
   3.654080986792881*^9}, {3.6540841797305727`*^9, 3.654084580791286*^9}, {
   3.654084647424561*^9, 3.654084938895278*^9}, {3.654084975695881*^9, 
   3.654085188005872*^9}, {3.654189112984047*^9, 3.6541891306026983`*^9}, {
   3.654279101274822*^9, 3.654279110214291*^9}, 3.670226470106555*^9, 
   3.672564778125291*^9, {3.6736107144428673`*^9, 3.67361071673802*^9}, {
   3.673610785955585*^9, 3.67361135996733*^9}, {3.673773958449003*^9, 
   3.67377396487294*^9}, {3.673886685926611*^9, 3.6738866862138453`*^9}, {
   3.6738885485791597`*^9, 3.673888548784831*^9}, 3.67532364078561*^9, 
   3.675510019026894*^9, 3.675510051233177*^9, 3.6755754684527073`*^9, {
   3.675580786025653*^9, 3.67558086913097*^9}, {3.675591097902276*^9, 
   3.675591098195758*^9}, {3.67559116628647*^9, 3.6755911669263783`*^9}, {
   3.6755911999068737`*^9, 3.675591200173562*^9}, {3.6755915244292*^9, 
   3.6755918989747963`*^9}, {3.675592002522607*^9, 3.675592022435896*^9}, {
   3.675592089113963*^9, 3.675592089701181*^9}, {3.675593425511962*^9, 
   3.675593429599656*^9}, {3.675593470474856*^9, 3.6755935621622753`*^9}, {
   3.675595252252369*^9, 3.675595317034992*^9}, {3.675681759366687*^9, 
   3.675681806490787*^9}, {3.675851569617619*^9, 3.675851637197174*^9}, {
   3.6759226733014708`*^9, 3.675922683031599*^9}, {3.675924874544126*^9, 
   3.6759250783099422`*^9}, {3.675925765316263*^9, 3.675925853845504*^9}, {
   3.6759386639242983`*^9, 3.6759387209604273`*^9}, {3.6759584239651003`*^9, 
   3.6759585214012747`*^9}, {3.675958553821933*^9, 3.675958570771214*^9}, {
   3.6759600153765717`*^9, 3.675960057712853*^9}, {3.6759602372898693`*^9, 
   3.675960242562107*^9}, {3.6759602873497257`*^9, 3.6759603900916567`*^9}, {
   3.6759604399252377`*^9, 3.675960446607627*^9}, 3.676005272937895*^9, 
   3.6760053240393467`*^9, 3.676021482545515*^9, {3.676021560052281*^9, 
   3.676022127436892*^9}, {3.676022216512494*^9, 3.6760229843015423`*^9}, {
   3.676023177212393*^9, 3.676023546449527*^9}, {3.676024271478404*^9, 
   3.676024603324912*^9}, {3.676024665484136*^9, 3.676024782787224*^9}, {
   3.676024854119236*^9, 3.6760248640841513`*^9}, {3.6760250088069153`*^9, 
   3.676025057439742*^9}, {3.676025249390964*^9, 3.6760253009161587`*^9}, {
   3.676025343840477*^9, 3.676025454046672*^9}, {3.676119221103794*^9, 
   3.676119228237918*^9}, {3.6761193013380613`*^9, 3.676119510407556*^9}, {
   3.676119543752206*^9, 3.676119727419374*^9}, {3.676119761094864*^9, 
   3.676119890665061*^9}, {3.676120078015214*^9, 3.676120083406232*^9}, {
   3.676121221198847*^9, 3.676121921702248*^9}, {3.6761219691023912`*^9, 
   3.676122334365264*^9}, {3.676122380870414*^9, 3.676122406798971*^9}, {
   3.67612244311215*^9, 3.6761225221941767`*^9}, {3.676122639453322*^9, 
   3.676122939279006*^9}, {3.676123227018145*^9, 3.676123257096648*^9}, {
   3.6761237135454493`*^9, 3.676123734364585*^9}, {3.6761250122199507`*^9, 
   3.676125012376691*^9}, {3.676125176189796*^9, 3.67612517638523*^9}, {
   3.677676312748744*^9, 3.677676327903968*^9}, {3.677676991863443*^9, 
   3.67767729526375*^9}, {3.677677333016506*^9, 3.677677490646119*^9}, {
   3.677677523157702*^9, 3.677677667586739*^9}, {3.677677718868541*^9, 
   3.6776778204809504`*^9}, {3.677677873168643*^9, 3.677677927030601*^9}, {
   3.67767796875508*^9, 3.6776780297813463`*^9}, {3.677678064052412*^9, 
   3.677678451162526*^9}, {3.677678660504642*^9, 3.677678916339388*^9}, {
   3.67767894672374*^9, 3.6776792507558193`*^9}, {3.6776793205431004`*^9, 
   3.677679488099471*^9}, {3.677679533149323*^9, 3.677679754394271*^9}, 
   3.677681168910832*^9, {3.678722500020762*^9, 3.678722518955509*^9}, {
   3.6787230661747*^9, 3.678723242930275*^9}, {3.678723283137291*^9, 
   3.67872332957576*^9}, {3.678723365853586*^9, 3.67872383272751*^9}, {
   3.6787238948014593`*^9, 3.6787239608564997`*^9}, {3.678724796691175*^9, 
   3.678724820003809*^9}, {3.67872485860867*^9, 3.678724868788558*^9}, {
   3.678729313739044*^9, 3.67872933221128*^9}, {3.6787294763543367`*^9, 
   3.6787299065469646`*^9}, {3.6787300710280848`*^9, 3.678730071422598*^9}, {
   3.678730322495199*^9, 3.678730323785355*^9}, {3.6787303950068274`*^9, 
   3.678730395674675*^9}, {3.678765758197289*^9, 3.678766381340143*^9}, {
   3.67876643099756*^9, 3.6787665616908283`*^9}, {3.678768317890379*^9, 
   3.678768318508003*^9}, {3.678768423156954*^9, 3.6787684278849363`*^9}, {
   3.678768509959207*^9, 3.6787685197194843`*^9}, {3.678768553818428*^9, 
   3.678768554569421*^9}, {3.678768589208424*^9, 3.678769290619643*^9}, {
   3.678769326536812*^9, 3.678769428639135*^9}, {3.678769493829928*^9, 
   3.678769509433446*^9}, {3.678769549578459*^9, 3.678769590779674*^9}, {
   3.6787704361854763`*^9, 3.678770641273473*^9}, {3.678773223101853*^9, 
   3.678773239704031*^9}, 3.679373090029645*^9, {3.683894359412177*^9, 
   3.683894407306477*^9}, {3.6838945110481052`*^9, 3.6838945173890753`*^9}, 
   3.68389683590415*^9, {3.683901863456834*^9, 3.683901890387862*^9}, 
   3.6839019752670717`*^9, {3.683902018178482*^9, 3.683902048968762*^9}, {
   3.683902118716179*^9, 3.6839021222572412`*^9}, {3.683902287755432*^9, 
   3.683902287917288*^9}, {3.683906644387364*^9, 3.6839066446741962`*^9}, {
   3.68390670210072*^9, 3.68390670236974*^9}, {3.68398447852845*^9, 
   3.6839844790536222`*^9}, {3.684038701674336*^9, 3.684038706669203*^9}, {
   3.685188570586812*^9, 3.685188599093625*^9}, {3.685189608057357*^9, 
   3.685189623863472*^9}, {3.6851900509380713`*^9, 3.685190072082631*^9}, {
   3.685190109244026*^9, 3.685190247420245*^9}, {3.685190334233671*^9, 
   3.685190360919217*^9}, {3.685197303680831*^9, 3.6851973889965363`*^9}, {
   3.685197420990172*^9, 3.685197617340919*^9}, {3.6851976971770067`*^9, 
   3.685197772978985*^9}, {3.685197845150587*^9, 3.685197845392006*^9}, {
   3.685713782727233*^9, 3.685713833952775*^9}, {3.685713879256155*^9, 
   3.685713945014422*^9}, 3.7219974339670343`*^9, {3.721997480722775*^9, 
   3.72199759374489*^9}, {3.7219976343971233`*^9, 3.721997668078792*^9}, {
   3.721997880708281*^9, 3.721998366232369*^9}, {3.7219983997312*^9, 
   3.721998483675221*^9}, {3.7219985177249117`*^9, 3.721998666328614*^9}, {
   3.72199870451763*^9, 3.721998852162629*^9}, {3.7219989768556213`*^9, 
   3.721999314925338*^9}, {3.7219993809372168`*^9, 3.721999556335834*^9}, {
   3.7219995994835443`*^9, 3.721999640717476*^9}, {3.721999680206262*^9, 
   3.721999815449955*^9}, {3.721999849009622*^9, 3.72199993768156*^9}, {
   3.722000003359634*^9, 3.722000127720542*^9}, {3.7220001857021008`*^9, 
   3.72200018592206*^9}, 3.722000420628166*^9, {3.7220005898027287`*^9, 
   3.722000592532983*^9}, {3.722000644255308*^9, 3.722000656138236*^9}, {
   3.722007870852025*^9, 3.722007898780375*^9}, {3.722017503370961*^9, 
   3.722017640662939*^9}, {3.722017682239951*^9, 3.722017693201975*^9}, {
   3.722020227197534*^9, 3.722020231005019*^9}, 3.722092908273079*^9, {
   3.722093080740468*^9, 3.722093082114749*^9}, {3.723415790787979*^9, 
   3.723416404706965*^9}, {3.723416468889824*^9, 3.723416579911195*^9}, {
   3.7234168569572897`*^9, 3.723416963499167*^9}, {3.7234170042668467`*^9, 
   3.7234171977293*^9}, {3.723417239503413*^9, 3.723417295022846*^9}, {
   3.72341734144635*^9, 3.723417401530109*^9}, {3.723417586311758*^9, 
   3.7234177313962584`*^9}, {3.723419287106214*^9, 3.723419294199361*^9}, {
   3.7236660878025618`*^9, 3.723666172431576*^9}, {3.723666208944489*^9, 
   3.723666307629771*^9}, {3.723666382623555*^9, 3.723666386365075*^9}, {
   3.72366642274685*^9, 3.7236664291071663`*^9}, {3.7236673903259783`*^9, 
   3.723667419912175*^9}, {3.723667701841367*^9, 3.723667702282302*^9}, {
   3.723671437179936*^9, 3.723671437416304*^9}, {3.7236715720246267`*^9, 
   3.723671638070697*^9}, {3.7236725777781353`*^9, 3.7236725785813313`*^9}, {
   3.723735551982193*^9, 3.7237355555417223`*^9}, {3.7237356138966846`*^9, 
   3.723735617299025*^9}, 3.723743811664345*^9, 3.7237440060110292`*^9, {
   3.7237447285835342`*^9, 3.723744742579185*^9}, 3.723744777957954*^9, {
   3.7237451468981533`*^9, 3.7237451500506773`*^9}, {3.723745374913101*^9, 
   3.723745423872678*^9}, {3.7237455307223663`*^9, 3.72374553724334*^9}, 
   3.723745789739831*^9, {3.7237547633137407`*^9, 3.7237547638962107`*^9}, {
   3.72375704654773*^9, 3.7237570471620703`*^9}, {3.7239315100745687`*^9, 
   3.7239315506807203`*^9}, {3.723931610804687*^9, 3.723931643900478*^9}, {
   3.7239335833035192`*^9, 3.723933584503089*^9}, {3.724018466512412*^9, 
   3.72401846682948*^9}, 3.7240206729222603`*^9, {3.724022507992247*^9, 
   3.724022510370962*^9}, {3.7270095310591516`*^9, 3.7270095312158318`*^9}, {
   3.7270209634364357`*^9, 3.72702096567369*^9}, {3.733605695189417*^9, 
   3.733605704871434*^9}, {3.733605872125587*^9, 3.733605914441181*^9}, {
   3.733606010308193*^9, 3.7336061088104763`*^9}, {3.733606141203178*^9, 
   3.733606371008328*^9}, {3.7336064236227207`*^9, 3.733606622722334*^9}, {
   3.733606714381365*^9, 3.733606730163526*^9}, {3.733606790324892*^9, 
   3.733606921026422*^9}, {3.733606999798793*^9, 3.7336070539952097`*^9}, {
   3.733607103087698*^9, 3.733607103383068*^9}, {3.733607194051852*^9, 
   3.7336071973707247`*^9}, {3.733607262887135*^9, 3.7336072630825043`*^9}, {
   3.7336079387259493`*^9, 3.733607953655712*^9}, {3.733608014451995*^9, 
   3.733608015010807*^9}, {3.7336082141490393`*^9, 3.733608237771854*^9}, {
   3.7336082779263144`*^9, 3.733608333408827*^9}, {3.7337553631410933`*^9, 
   3.733755410055134*^9}, {3.734379360059757*^9, 3.734379360277059*^9}, {
   3.7343794425691833`*^9, 3.734379449820031*^9}, 3.734382118856283*^9, {
   3.734384943784169*^9, 3.7343849543752117`*^9}, {3.734384999856145*^9, 
   3.734385004074483*^9}, {3.734435111257887*^9, 3.734435113747119*^9}, {
   3.7344356949901257`*^9, 3.734435966156664*^9}, {3.734436626431243*^9, 
   3.734436781710971*^9}, {3.7344374315268087`*^9, 3.734437467426601*^9}, {
   3.734437499569891*^9, 3.734437500155129*^9}, {3.7344375366398783`*^9, 
   3.734437597376424*^9}, {3.734437895527596*^9, 3.734437895862267*^9}, {
   3.734438399217408*^9, 3.73443841858202*^9}, {3.734458988658173*^9, 
   3.7344596587584133`*^9}, {3.734459950705719*^9, 3.734460256175251*^9}, {
   3.734460326852746*^9, 3.7344603280056677`*^9}, {3.734460367212645*^9, 
   3.734460375965604*^9}, {3.734460407054327*^9, 3.7344604257678757`*^9}, {
   3.734460498284203*^9, 3.734460680198518*^9}, {3.734460746405047*^9, 
   3.734460775328206*^9}, {3.7344608190769787`*^9, 3.734460865466704*^9}, {
   3.734522075655295*^9, 3.734522105508852*^9}, {3.735477824601119*^9, 
   3.735477948541395*^9}, {3.7354779914364347`*^9, 3.735477993333153*^9}, {
   3.735478226920479*^9, 3.735478286636072*^9}, {3.7354784663475122`*^9, 
   3.735478528390295*^9}, {3.735478596043805*^9, 3.73547879186208*^9}, {
   3.73547907119697*^9, 3.7354791263969803`*^9}, {3.735479157276063*^9, 
   3.735479266456127*^9}, {3.735479297398624*^9, 3.735479704660005*^9}, {
   3.735479738416294*^9, 3.735479771481502*^9}, {3.735479810503015*^9, 
   3.735480107350754*^9}, {3.7354813262221003`*^9, 3.735481330258074*^9}, {
   3.735482773617423*^9, 3.735482828565971*^9}, {3.735483952363434*^9, 
   3.735483973685232*^9}, {3.735487944661458*^9, 3.735488007943564*^9}, {
   3.735488397456354*^9, 3.735488460830673*^9}, 3.735488982703229*^9, {
   3.735489083157647*^9, 3.735489084200151*^9}, {3.735504248948567*^9, 
   3.735504251745212*^9}, {3.735504285445032*^9, 3.735504357712351*^9}, {
   3.7355048638825283`*^9, 3.735504864676787*^9}, {3.735505716589641*^9, 
   3.7355057279589367`*^9}, {3.735505925509409*^9, 3.735505938344729*^9}, {
   3.7355074937853622`*^9, 3.735507541909398*^9}, {3.735509323968052*^9, 
   3.7355093283300343`*^9}, {3.7355153776871233`*^9, 3.735515780981627*^9}, {
   3.735515881746106*^9, 3.735516042387282*^9}, {3.735518803200366*^9, 
   3.735518803961022*^9}, {3.73555676199957*^9, 3.7355567837324133`*^9}, {
   3.735556820354247*^9, 3.735556833335104*^9}, {3.735556921788508*^9, 
   3.735556936469487*^9}, {3.735557430453372*^9, 3.735557436306328*^9}, {
   3.73556317530097*^9, 3.735563408981894*^9}, 3.735563489149131*^9, {
   3.7356594261470346`*^9, 3.735659519414563*^9}, {3.7356603456603127`*^9, 
   3.735660406411346*^9}, {3.735664196219716*^9, 3.7356641969978027`*^9}, {
   3.735665419824291*^9, 3.735665491943348*^9}, {3.735665558676401*^9, 
   3.7356655817212677`*^9}, {3.735666050725916*^9, 3.7356660583575573`*^9}, {
   3.7356678352076473`*^9, 3.735667963532589*^9}, {3.7356679996655827`*^9, 
   3.735668069129388*^9}, 3.7356701496863337`*^9, {3.735670467548008*^9, 
   3.735670467901977*^9}, {3.735671447074965*^9, 3.735671447683468*^9}, {
   3.735671484520451*^9, 3.735671546677541*^9}, {3.73567175926162*^9, 
   3.7356717670589027`*^9}, 3.735677625987803*^9, {3.735677775077282*^9, 
   3.735677775362664*^9}, {3.735677962186784*^9, 3.735677962667438*^9}, {
   3.7356788924091454`*^9, 3.73567890240119*^9}, {3.735678936638294*^9, 
   3.735678942711276*^9}, {3.7356793227937613`*^9, 3.7356793442379293`*^9}, {
   3.735679431957033*^9, 3.735679437975356*^9}, {3.735778991401964*^9, 
   3.735779075860433*^9}, {3.735779118203652*^9, 3.735779134565152*^9}, 
   3.735779189297572*^9, {3.735779304580207*^9, 3.735779356572057*^9}, {
   3.735779411973406*^9, 3.735779418209216*^9}, {3.735779602258471*^9, 
   3.7357796432326117`*^9}, {3.735779673290985*^9, 3.735779732440832*^9}, 
   3.735779775455207*^9, {3.735811966588732*^9, 3.735811980402109*^9}, 
   3.7358517536561823`*^9, {3.763506747970065*^9, 3.763506748200281*^9}, 
   3.763589130916988*^9, 3.763589240655528*^9, {3.763589404956183*^9, 
   3.763589433250108*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"78bcfb24-b666-405f-9a5b-2fb617ebd081"],

Cell[CellGroupData[{

Cell[BoxData["\<\"CHECK THE FOLLOWING FEEDBACK CAREFULLY! \"\>"], "Print",
 CellChangeTimes->{
  3.735557491501598*^9, 3.735557797153531*^9, 3.7355606498076677`*^9, 
   3.7355629398746233`*^9, 3.7355634102604103`*^9, 3.7355634903298283`*^9, 
   3.735654071428409*^9, 3.7356595238555403`*^9, 3.735660426767748*^9, 
   3.735664197911985*^9, 3.7356646896664047`*^9, 3.735664751310236*^9, 
   3.735665292736474*^9, 3.735665513562337*^9, 3.7356656585461683`*^9, 
   3.735666079803626*^9, 3.7356679738469477`*^9, {3.735668046574573*^9, 
   3.735668070411371*^9}, 3.73566817095536*^9, 3.735669153402664*^9, 
   3.73567157219909*^9, 3.735678127375369*^9, 3.73567818412084*^9, 
   3.735678322853817*^9, 3.735678382960793*^9, {3.735678461685069*^9, 
   3.735678501109614*^9}, {3.735678893486949*^9, 3.735678903337164*^9}, {
   3.735678938938113*^9, 3.735678943317813*^9}, {3.735679323770815*^9, 
   3.735679369403719*^9}, 3.735679440424698*^9, 3.735679588172275*^9, 
   3.735679626020371*^9, 3.735679810237733*^9, 3.735679878358099*^9, 
   3.735679989482889*^9, 3.735680114565135*^9, 3.735681118263351*^9, {
   3.73568411464914*^9, 3.735684122607058*^9}, 3.7356841759146976`*^9, 
   3.735686886234976*^9, 3.735687146062848*^9, 3.7356872005188007`*^9, 
   3.735734260626405*^9, 3.7357377193005123`*^9, 3.735767896304552*^9, 
   3.7357683881522284`*^9, 3.73577105678133*^9, 3.7357712149730864`*^9, 
   3.735778683576453*^9, 3.735779736262218*^9, 3.735779775973756*^9, 
   3.735781451647895*^9, 3.735781540403654*^9, 3.735781898409623*^9, 
   3.735810985300654*^9, {3.735812037558935*^9, 3.735812059637006*^9}, 
   3.735813257681562*^9, 3.735813638443583*^9, 3.735831816905075*^9, 
   3.7358341599380903`*^9, 3.735845231633772*^9, 3.735850607322837*^9, 
   3.735851760070901*^9, 3.763506749019858*^9, 3.763587680724555*^9, 
   3.763589185265766*^9, {3.763589925263748*^9, 3.763589939384975*^9}, 
   3.763593280203988*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"6c8da21d-0c37-4743-8292-4f8fddfcdfe0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NR=#{regions}=\"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["NR=#{regions}=", 14],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557491501598*^9, 3.735557797153531*^9, 3.7355606498076677`*^9, 
   3.7355629398746233`*^9, 3.7355634102604103`*^9, 3.7355634903298283`*^9, 
   3.735654071428409*^9, 3.7356595238555403`*^9, 3.735660426767748*^9, 
   3.735664197911985*^9, 3.7356646896664047`*^9, 3.735664751310236*^9, 
   3.735665292736474*^9, 3.735665513562337*^9, 3.7356656585461683`*^9, 
   3.735666079803626*^9, 3.7356679738469477`*^9, {3.735668046574573*^9, 
   3.735668070411371*^9}, 3.73566817095536*^9, 3.735669153402664*^9, 
   3.73567157219909*^9, 3.735678127375369*^9, 3.73567818412084*^9, 
   3.735678322853817*^9, 3.735678382960793*^9, {3.735678461685069*^9, 
   3.735678501109614*^9}, {3.735678893486949*^9, 3.735678903337164*^9}, {
   3.735678938938113*^9, 3.735678943317813*^9}, {3.735679323770815*^9, 
   3.735679369403719*^9}, 3.735679440424698*^9, 3.735679588172275*^9, 
   3.735679626020371*^9, 3.735679810237733*^9, 3.735679878358099*^9, 
   3.735679989482889*^9, 3.735680114565135*^9, 3.735681118263351*^9, {
   3.73568411464914*^9, 3.735684122607058*^9}, 3.7356841759146976`*^9, 
   3.735686886234976*^9, 3.735687146062848*^9, 3.7356872005188007`*^9, 
   3.735734260626405*^9, 3.7357377193005123`*^9, 3.735767896304552*^9, 
   3.7357683881522284`*^9, 3.73577105678133*^9, 3.7357712149730864`*^9, 
   3.735778683576453*^9, 3.735779736262218*^9, 3.735779775973756*^9, 
   3.735781451647895*^9, 3.735781540403654*^9, 3.735781898409623*^9, 
   3.735810985300654*^9, {3.735812037558935*^9, 3.735812059637006*^9}, 
   3.735813257681562*^9, 3.735813638443583*^9, 3.735831816905075*^9, 
   3.7358341599380903`*^9, 3.735845231633772*^9, 3.735850607322837*^9, 
   3.735851760070901*^9, 3.763506749019858*^9, 3.763587680724555*^9, 
   3.763589185265766*^9, {3.763589925263748*^9, 3.763589939384975*^9}, 
   3.763593280251212*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"5f1c241f-3839-457d-9b9e-bd5e0622f146"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NI=#{intersection points}=\"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["NI=#{intersection points}=", 16],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557491501598*^9, 3.735557797153531*^9, 3.7355606498076677`*^9, 
   3.7355629398746233`*^9, 3.7355634102604103`*^9, 3.7355634903298283`*^9, 
   3.735654071428409*^9, 3.7356595238555403`*^9, 3.735660426767748*^9, 
   3.735664197911985*^9, 3.7356646896664047`*^9, 3.735664751310236*^9, 
   3.735665292736474*^9, 3.735665513562337*^9, 3.7356656585461683`*^9, 
   3.735666079803626*^9, 3.7356679738469477`*^9, {3.735668046574573*^9, 
   3.735668070411371*^9}, 3.73566817095536*^9, 3.735669153402664*^9, 
   3.73567157219909*^9, 3.735678127375369*^9, 3.73567818412084*^9, 
   3.735678322853817*^9, 3.735678382960793*^9, {3.735678461685069*^9, 
   3.735678501109614*^9}, {3.735678893486949*^9, 3.735678903337164*^9}, {
   3.735678938938113*^9, 3.735678943317813*^9}, {3.735679323770815*^9, 
   3.735679369403719*^9}, 3.735679440424698*^9, 3.735679588172275*^9, 
   3.735679626020371*^9, 3.735679810237733*^9, 3.735679878358099*^9, 
   3.735679989482889*^9, 3.735680114565135*^9, 3.735681118263351*^9, {
   3.73568411464914*^9, 3.735684122607058*^9}, 3.7356841759146976`*^9, 
   3.735686886234976*^9, 3.735687146062848*^9, 3.7356872005188007`*^9, 
   3.735734260626405*^9, 3.7357377193005123`*^9, 3.735767896304552*^9, 
   3.7357683881522284`*^9, 3.73577105678133*^9, 3.7357712149730864`*^9, 
   3.735778683576453*^9, 3.735779736262218*^9, 3.735779775973756*^9, 
   3.735781451647895*^9, 3.735781540403654*^9, 3.735781898409623*^9, 
   3.735810985300654*^9, {3.735812037558935*^9, 3.735812059637006*^9}, 
   3.735813257681562*^9, 3.735813638443583*^9, 3.735831816905075*^9, 
   3.7358341599380903`*^9, 3.735845231633772*^9, 3.735850607322837*^9, 
   3.735851760070901*^9, 3.763506749019858*^9, 3.763587680724555*^9, 
   3.763589185265766*^9, {3.763589925263748*^9, 3.763589939384975*^9}, 
   3.763593280296671*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"7c236364-5be9-49e8-90e7-eea75a87fabf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" 0 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "7", ",", "8", ",", "9", ",", "10"}], "}"}]}],
  SequenceForm[" 0 vertices = ", {1, 2, 7, 8, 9, 10}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557491501598*^9, 3.735557797153531*^9, 3.7355606498076677`*^9, 
   3.7355629398746233`*^9, 3.7355634102604103`*^9, 3.7355634903298283`*^9, 
   3.735654071428409*^9, 3.7356595238555403`*^9, 3.735660426767748*^9, 
   3.735664197911985*^9, 3.7356646896664047`*^9, 3.735664751310236*^9, 
   3.735665292736474*^9, 3.735665513562337*^9, 3.7356656585461683`*^9, 
   3.735666079803626*^9, 3.7356679738469477`*^9, {3.735668046574573*^9, 
   3.735668070411371*^9}, 3.73566817095536*^9, 3.735669153402664*^9, 
   3.73567157219909*^9, 3.735678127375369*^9, 3.73567818412084*^9, 
   3.735678322853817*^9, 3.735678382960793*^9, {3.735678461685069*^9, 
   3.735678501109614*^9}, {3.735678893486949*^9, 3.735678903337164*^9}, {
   3.735678938938113*^9, 3.735678943317813*^9}, {3.735679323770815*^9, 
   3.735679369403719*^9}, 3.735679440424698*^9, 3.735679588172275*^9, 
   3.735679626020371*^9, 3.735679810237733*^9, 3.735679878358099*^9, 
   3.735679989482889*^9, 3.735680114565135*^9, 3.735681118263351*^9, {
   3.73568411464914*^9, 3.735684122607058*^9}, 3.7356841759146976`*^9, 
   3.735686886234976*^9, 3.735687146062848*^9, 3.7356872005188007`*^9, 
   3.735734260626405*^9, 3.7357377193005123`*^9, 3.735767896304552*^9, 
   3.7357683881522284`*^9, 3.73577105678133*^9, 3.7357712149730864`*^9, 
   3.735778683576453*^9, 3.735779736262218*^9, 3.735779775973756*^9, 
   3.735781451647895*^9, 3.735781540403654*^9, 3.735781898409623*^9, 
   3.735810985300654*^9, {3.735812037558935*^9, 3.735812059637006*^9}, 
   3.735813257681562*^9, 3.735813638443583*^9, 3.735831816905075*^9, 
   3.7358341599380903`*^9, 3.735845231633772*^9, 3.735850607322837*^9, 
   3.735851760070901*^9, 3.763506749019858*^9, 3.763587680724555*^9, 
   3.763589185265766*^9, {3.763589925263748*^9, 3.763589939384975*^9}, 
   3.7635932803391457`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"05a5683f-ad7d-4ba7-8697-5f6e4062986e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+1 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"6", ",", "11", ",", "14", ",", "15"}], "}"}]}],
  SequenceForm["+1 vertices = ", {6, 11, 14, 15}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557491501598*^9, 3.735557797153531*^9, 3.7355606498076677`*^9, 
   3.7355629398746233`*^9, 3.7355634102604103`*^9, 3.7355634903298283`*^9, 
   3.735654071428409*^9, 3.7356595238555403`*^9, 3.735660426767748*^9, 
   3.735664197911985*^9, 3.7356646896664047`*^9, 3.735664751310236*^9, 
   3.735665292736474*^9, 3.735665513562337*^9, 3.7356656585461683`*^9, 
   3.735666079803626*^9, 3.7356679738469477`*^9, {3.735668046574573*^9, 
   3.735668070411371*^9}, 3.73566817095536*^9, 3.735669153402664*^9, 
   3.73567157219909*^9, 3.735678127375369*^9, 3.73567818412084*^9, 
   3.735678322853817*^9, 3.735678382960793*^9, {3.735678461685069*^9, 
   3.735678501109614*^9}, {3.735678893486949*^9, 3.735678903337164*^9}, {
   3.735678938938113*^9, 3.735678943317813*^9}, {3.735679323770815*^9, 
   3.735679369403719*^9}, 3.735679440424698*^9, 3.735679588172275*^9, 
   3.735679626020371*^9, 3.735679810237733*^9, 3.735679878358099*^9, 
   3.735679989482889*^9, 3.735680114565135*^9, 3.735681118263351*^9, {
   3.73568411464914*^9, 3.735684122607058*^9}, 3.7356841759146976`*^9, 
   3.735686886234976*^9, 3.735687146062848*^9, 3.7356872005188007`*^9, 
   3.735734260626405*^9, 3.7357377193005123`*^9, 3.735767896304552*^9, 
   3.7357683881522284`*^9, 3.73577105678133*^9, 3.7357712149730864`*^9, 
   3.735778683576453*^9, 3.735779736262218*^9, 3.735779775973756*^9, 
   3.735781451647895*^9, 3.735781540403654*^9, 3.735781898409623*^9, 
   3.735810985300654*^9, {3.735812037558935*^9, 3.735812059637006*^9}, 
   3.735813257681562*^9, 3.735813638443583*^9, 3.735831816905075*^9, 
   3.7358341599380903`*^9, 3.735845231633772*^9, 3.735850607322837*^9, 
   3.735851760070901*^9, 3.763506749019858*^9, 3.763587680724555*^9, 
   3.763589185265766*^9, {3.763589925263748*^9, 3.763589939384975*^9}, 
   3.763593280382146*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"88ea185a-8f1b-4c1e-b2fc-ac48e692290a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-1 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "12", ",", "13", ",", "16"}], "}"}]}],
  SequenceForm["-1 vertices = ", {3, 12, 13, 16}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557491501598*^9, 3.735557797153531*^9, 3.7355606498076677`*^9, 
   3.7355629398746233`*^9, 3.7355634102604103`*^9, 3.7355634903298283`*^9, 
   3.735654071428409*^9, 3.7356595238555403`*^9, 3.735660426767748*^9, 
   3.735664197911985*^9, 3.7356646896664047`*^9, 3.735664751310236*^9, 
   3.735665292736474*^9, 3.735665513562337*^9, 3.7356656585461683`*^9, 
   3.735666079803626*^9, 3.7356679738469477`*^9, {3.735668046574573*^9, 
   3.735668070411371*^9}, 3.73566817095536*^9, 3.735669153402664*^9, 
   3.73567157219909*^9, 3.735678127375369*^9, 3.73567818412084*^9, 
   3.735678322853817*^9, 3.735678382960793*^9, {3.735678461685069*^9, 
   3.735678501109614*^9}, {3.735678893486949*^9, 3.735678903337164*^9}, {
   3.735678938938113*^9, 3.735678943317813*^9}, {3.735679323770815*^9, 
   3.735679369403719*^9}, 3.735679440424698*^9, 3.735679588172275*^9, 
   3.735679626020371*^9, 3.735679810237733*^9, 3.735679878358099*^9, 
   3.735679989482889*^9, 3.735680114565135*^9, 3.735681118263351*^9, {
   3.73568411464914*^9, 3.735684122607058*^9}, 3.7356841759146976`*^9, 
   3.735686886234976*^9, 3.735687146062848*^9, 3.7356872005188007`*^9, 
   3.735734260626405*^9, 3.7357377193005123`*^9, 3.735767896304552*^9, 
   3.7357683881522284`*^9, 3.73577105678133*^9, 3.7357712149730864`*^9, 
   3.735778683576453*^9, 3.735779736262218*^9, 3.735779775973756*^9, 
   3.735781451647895*^9, 3.735781540403654*^9, 3.735781898409623*^9, 
   3.735810985300654*^9, {3.735812037558935*^9, 3.735812059637006*^9}, 
   3.735813257681562*^9, 3.735813638443583*^9, 3.735831816905075*^9, 
   3.7358341599380903`*^9, 3.735845231633772*^9, 3.735850607322837*^9, 
   3.735851760070901*^9, 3.763506749019858*^9, 3.763587680724555*^9, 
   3.763589185265766*^9, {3.763589925263748*^9, 3.763589939384975*^9}, 
   3.76359328042988*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"d2385297-f463-424c-bd1d-6c8bd21b8c09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+2 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "4", "}"}]}],
  SequenceForm["+2 vertices = ", {4}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557491501598*^9, 3.735557797153531*^9, 3.7355606498076677`*^9, 
   3.7355629398746233`*^9, 3.7355634102604103`*^9, 3.7355634903298283`*^9, 
   3.735654071428409*^9, 3.7356595238555403`*^9, 3.735660426767748*^9, 
   3.735664197911985*^9, 3.7356646896664047`*^9, 3.735664751310236*^9, 
   3.735665292736474*^9, 3.735665513562337*^9, 3.7356656585461683`*^9, 
   3.735666079803626*^9, 3.7356679738469477`*^9, {3.735668046574573*^9, 
   3.735668070411371*^9}, 3.73566817095536*^9, 3.735669153402664*^9, 
   3.73567157219909*^9, 3.735678127375369*^9, 3.73567818412084*^9, 
   3.735678322853817*^9, 3.735678382960793*^9, {3.735678461685069*^9, 
   3.735678501109614*^9}, {3.735678893486949*^9, 3.735678903337164*^9}, {
   3.735678938938113*^9, 3.735678943317813*^9}, {3.735679323770815*^9, 
   3.735679369403719*^9}, 3.735679440424698*^9, 3.735679588172275*^9, 
   3.735679626020371*^9, 3.735679810237733*^9, 3.735679878358099*^9, 
   3.735679989482889*^9, 3.735680114565135*^9, 3.735681118263351*^9, {
   3.73568411464914*^9, 3.735684122607058*^9}, 3.7356841759146976`*^9, 
   3.735686886234976*^9, 3.735687146062848*^9, 3.7356872005188007`*^9, 
   3.735734260626405*^9, 3.7357377193005123`*^9, 3.735767896304552*^9, 
   3.7357683881522284`*^9, 3.73577105678133*^9, 3.7357712149730864`*^9, 
   3.735778683576453*^9, 3.735779736262218*^9, 3.735779775973756*^9, 
   3.735781451647895*^9, 3.735781540403654*^9, 3.735781898409623*^9, 
   3.735810985300654*^9, {3.735812037558935*^9, 3.735812059637006*^9}, 
   3.735813257681562*^9, 3.735813638443583*^9, 3.735831816905075*^9, 
   3.7358341599380903`*^9, 3.735845231633772*^9, 3.735850607322837*^9, 
   3.735851760070901*^9, 3.763506749019858*^9, 3.763587680724555*^9, 
   3.763589185265766*^9, {3.763589925263748*^9, 3.763589939384975*^9}, 
   3.763593280479344*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"70924cc9-2d89-4eb8-9581-1dda5f973b7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-2 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "5", "}"}]}],
  SequenceForm["-2 vertices = ", {5}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557491501598*^9, 3.735557797153531*^9, 3.7355606498076677`*^9, 
   3.7355629398746233`*^9, 3.7355634102604103`*^9, 3.7355634903298283`*^9, 
   3.735654071428409*^9, 3.7356595238555403`*^9, 3.735660426767748*^9, 
   3.735664197911985*^9, 3.7356646896664047`*^9, 3.735664751310236*^9, 
   3.735665292736474*^9, 3.735665513562337*^9, 3.7356656585461683`*^9, 
   3.735666079803626*^9, 3.7356679738469477`*^9, {3.735668046574573*^9, 
   3.735668070411371*^9}, 3.73566817095536*^9, 3.735669153402664*^9, 
   3.73567157219909*^9, 3.735678127375369*^9, 3.73567818412084*^9, 
   3.735678322853817*^9, 3.735678382960793*^9, {3.735678461685069*^9, 
   3.735678501109614*^9}, {3.735678893486949*^9, 3.735678903337164*^9}, {
   3.735678938938113*^9, 3.735678943317813*^9}, {3.735679323770815*^9, 
   3.735679369403719*^9}, 3.735679440424698*^9, 3.735679588172275*^9, 
   3.735679626020371*^9, 3.735679810237733*^9, 3.735679878358099*^9, 
   3.735679989482889*^9, 3.735680114565135*^9, 3.735681118263351*^9, {
   3.73568411464914*^9, 3.735684122607058*^9}, 3.7356841759146976`*^9, 
   3.735686886234976*^9, 3.735687146062848*^9, 3.7356872005188007`*^9, 
   3.735734260626405*^9, 3.7357377193005123`*^9, 3.735767896304552*^9, 
   3.7357683881522284`*^9, 3.73577105678133*^9, 3.7357712149730864`*^9, 
   3.735778683576453*^9, 3.735779736262218*^9, 3.735779775973756*^9, 
   3.735781451647895*^9, 3.735781540403654*^9, 3.735781898409623*^9, 
   3.735810985300654*^9, {3.735812037558935*^9, 3.735812059637006*^9}, 
   3.735813257681562*^9, 3.735813638443583*^9, 3.735831816905075*^9, 
   3.7358341599380903`*^9, 3.735845231633772*^9, 3.735850607322837*^9, 
   3.735851760070901*^9, 3.763506749019858*^9, 3.763587680724555*^9, 
   3.763589185265766*^9, {3.763589925263748*^9, 3.763589939384975*^9}, 
   3.763593281503873*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"445fe176-39e6-4ecf-b648-b6ba03997d50"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"bigon regions = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"11", ",", "14"}], "}"}]}],
  SequenceForm["bigon regions = ", {11, 14}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557491501598*^9, 3.735557797153531*^9, 3.7355606498076677`*^9, 
   3.7355629398746233`*^9, 3.7355634102604103`*^9, 3.7355634903298283`*^9, 
   3.735654071428409*^9, 3.7356595238555403`*^9, 3.735660426767748*^9, 
   3.735664197911985*^9, 3.7356646896664047`*^9, 3.735664751310236*^9, 
   3.735665292736474*^9, 3.735665513562337*^9, 3.7356656585461683`*^9, 
   3.735666079803626*^9, 3.7356679738469477`*^9, {3.735668046574573*^9, 
   3.735668070411371*^9}, 3.73566817095536*^9, 3.735669153402664*^9, 
   3.73567157219909*^9, 3.735678127375369*^9, 3.73567818412084*^9, 
   3.735678322853817*^9, 3.735678382960793*^9, {3.735678461685069*^9, 
   3.735678501109614*^9}, {3.735678893486949*^9, 3.735678903337164*^9}, {
   3.735678938938113*^9, 3.735678943317813*^9}, {3.735679323770815*^9, 
   3.735679369403719*^9}, 3.735679440424698*^9, 3.735679588172275*^9, 
   3.735679626020371*^9, 3.735679810237733*^9, 3.735679878358099*^9, 
   3.735679989482889*^9, 3.735680114565135*^9, 3.735681118263351*^9, {
   3.73568411464914*^9, 3.735684122607058*^9}, 3.7356841759146976`*^9, 
   3.735686886234976*^9, 3.735687146062848*^9, 3.7356872005188007`*^9, 
   3.735734260626405*^9, 3.7357377193005123`*^9, 3.735767896304552*^9, 
   3.7357683881522284`*^9, 3.73577105678133*^9, 3.7357712149730864`*^9, 
   3.735778683576453*^9, 3.735779736262218*^9, 3.735779775973756*^9, 
   3.735781451647895*^9, 3.735781540403654*^9, 3.735781898409623*^9, 
   3.735810985300654*^9, {3.735812037558935*^9, 3.735812059637006*^9}, 
   3.735813257681562*^9, 3.735813638443583*^9, 3.735831816905075*^9, 
   3.7358341599380903`*^9, 3.735845231633772*^9, 3.735850607322837*^9, 
   3.735851760070901*^9, 3.763506749019858*^9, 3.763587680724555*^9, 
   3.763589185265766*^9, {3.763589925263748*^9, 3.763589939384975*^9}, 
   3.763593282070312*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"7b90747d-ad2d-4e5e-9a19-319166899951"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Intersection points in generators whose cancellation will be \
attempted last: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8",
      ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", 
     "15", ",", "16"}], "}"}]}],
  SequenceForm[
  "Intersection points in generators whose cancellation will be attempted \
last: ", {1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557491501598*^9, 3.735557797153531*^9, 3.7355606498076677`*^9, 
   3.7355629398746233`*^9, 3.7355634102604103`*^9, 3.7355634903298283`*^9, 
   3.735654071428409*^9, 3.7356595238555403`*^9, 3.735660426767748*^9, 
   3.735664197911985*^9, 3.7356646896664047`*^9, 3.735664751310236*^9, 
   3.735665292736474*^9, 3.735665513562337*^9, 3.7356656585461683`*^9, 
   3.735666079803626*^9, 3.7356679738469477`*^9, {3.735668046574573*^9, 
   3.735668070411371*^9}, 3.73566817095536*^9, 3.735669153402664*^9, 
   3.73567157219909*^9, 3.735678127375369*^9, 3.73567818412084*^9, 
   3.735678322853817*^9, 3.735678382960793*^9, {3.735678461685069*^9, 
   3.735678501109614*^9}, {3.735678893486949*^9, 3.735678903337164*^9}, {
   3.735678938938113*^9, 3.735678943317813*^9}, {3.735679323770815*^9, 
   3.735679369403719*^9}, 3.735679440424698*^9, 3.735679588172275*^9, 
   3.735679626020371*^9, 3.735679810237733*^9, 3.735679878358099*^9, 
   3.735679989482889*^9, 3.735680114565135*^9, 3.735681118263351*^9, {
   3.73568411464914*^9, 3.735684122607058*^9}, 3.7356841759146976`*^9, 
   3.735686886234976*^9, 3.735687146062848*^9, 3.7356872005188007`*^9, 
   3.735734260626405*^9, 3.7357377193005123`*^9, 3.735767896304552*^9, 
   3.7357683881522284`*^9, 3.73577105678133*^9, 3.7357712149730864`*^9, 
   3.735778683576453*^9, 3.735779736262218*^9, 3.735779775973756*^9, 
   3.735781451647895*^9, 3.735781540403654*^9, 3.735781898409623*^9, 
   3.735810985300654*^9, {3.735812037558935*^9, 3.735812059637006*^9}, 
   3.735813257681562*^9, 3.735813638443583*^9, 3.735831816905075*^9, 
   3.7358341599380903`*^9, 3.735845231633772*^9, 3.735850607322837*^9, 
   3.735851760070901*^9, 3.763506749019858*^9, 3.763587680724555*^9, 
   3.763589185265766*^9, {3.763589925263748*^9, 3.763589939384975*^9}, 
   3.763593282102146*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"4635499e-fdbd-446d-831c-cd5f86172d1b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of the peculiar module", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.683902551851089*^9}, {3.683902843994619*^9, 3.6839028464994917`*^9}, {
  3.683903880670438*^9, 3.683903893160449*^9}, {3.6851906152290363`*^9, 
  3.6851906281173563`*^9}, {3.735813782649857*^9, 
  3.735813787909481*^9}},ExpressionUUID->"bc3c3d3d-a530-4a5e-8813-\
554453034374"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step2Generators", ";"}]], "Input",
 CellChangeTimes->{3.735557549332223*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"9ab3e0f9-6530-4d1c-ad56-9e5c04cd88e0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total number of generators = \"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\". The first \"\>", 
   "\[InvisibleSpace]", "\<\"5\"\>", 
   "\[InvisibleSpace]", "\<\" generators are = \"\>", "\[InvisibleSpace]", 
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"11"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"12"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"15"}
           },
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"16"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"11"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]]}],
  SequenceForm[
  "Total number of generators = ", 32, ". The first ", "5", 
   " generators are = ", 
   TableForm[{{
      MatrixForm[{1, 11}], 
      MatrixForm[{1, 12}], 
      MatrixForm[{1, 15}], 
      MatrixForm[{1, 16}], 
      MatrixForm[{4, 11}]}}]],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBWK29D/bmK6+drxU/O8KiJ6lwGzFAqQPGKlFsALpReed
5oJorkXzrhsC6X2bok6aAem2tcHc5kB6yw/PIBDtvftVPYieo+651gJI//ok
uQtE5x5fZ2IJpFcJ3PCxA9IlM1oCQfSlqlUZINonTqwQRP8wYqgH0W288/tA
tJuRDI89kNbQPt7lAKRTdJLuOgLpiAUHWJyAtNCdwv8RQDrOfcH6KCBdVb0y
OxOkv1h7JYg+9XL2tywg/aQxkisbZM+7D+vzgPSUvV5W+UB6/nxR0QIgHeJy
3BFEr516p7QOSGcX/PoNot/4hhysB/k/6fjCDiD9ONfvWCeQXlw+W68f5L7Z
eecmgvyzcmrcJCCtedvoRCDXG0eTGwd8K4G01V3N9CogvXzyH64aIA0AGK3C
ow==
  "],
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"3ee2ac3c-cedf-424a-a8db-bb05b42ce95c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"After the initial cancellation (de-niceification), we expect \
to have \"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\" generators left:\\n\"\>", "\[InvisibleSpace]", 
   TagBox[GridBox[{
      {"\<\"site\"\>", "\<\"a\"\>", "\<\"b\"\>", "\<\"d\"\>", "\<\"c\"\>"},
      {"\<\"#{generators}\"\>", "16", "4", "4", "8"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Right}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$, TableAlignments -> Right]]]}],
  SequenceForm[
  "After the initial cancellation (de-niceification), we expect to have ", 32,
    " generators left:\n", 
   TableForm[{{"site", "a", "b", "d", "c"}, {"#{generators}", 16, 4, 4, 8}}, 
    TableAlignments -> Right]],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBWK29D/bmK6+drxU/O8KiJ6lwGzFAqQPGKlFsALpReed
5oJorkXzrhsC6X2bok6aAem2tcHc5kB6yw/PIBDtvftVPYieo+651gJI//ok
uQtE5x5fZ2IJpFcJ3PCxA9IlM1oCQfSlqlUZINonTqwQRP8wYqgH0W288/tA
tJuRDI89kNbQPt7lAKRTdJLuOgLpiAUHWJyAtNCdwv8RQDrOfcH6KCBdVb0y
OxOkv1h7JYg+9XL2tywg/aQxkisbZM+7D+vzgPSUvV5W+UB6/nxR0QIgHeJy
3BFEr516p7QOSGcX/PoNot/4hhysB/k/6fjCDiD9ONfvWCeQXlw+W68f5L7Z
eecmgvyzcmrcJCCtedvoRCDXG0eTGwd8K4G01V3N9Cognb5SgLsGSAMAEcTB
jg==
  "],
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"30fe5bf4-2e97-44ea-8278-b5856e01a068"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3Domains", ";"}]], "Input",
 CellChangeTimes->{
  3.735557662975731*^9, {3.735813455694653*^9, 3.735813455805048*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"31907692-7f3d-42b1-9d79-85aa18748cf2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "77", 
   "\[InvisibleSpace]", "\<\" rectangles, bigons or boundary rectangles. Here \
is a random selection of up to 10 of these:\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"47", "58", "72", "59", "31", "45", "52", "68", "28", "11"},
       {
        RowBox[{"{", 
         RowBox[{"4", ",", "3"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"10", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"10", ",", "9"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"6", ",", "12", ",", "5", ",", "13"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"6", ",", "5", ",", "4", ",", "3"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"6", ",", "5", ",", "4"}], "}"}], 
        RowBox[{"{", "7", "}"}], 
        RowBox[{"{", 
         RowBox[{"6", ",", "5", ",", "4", ",", "3", ",", "2"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"10", ",", "5", ",", "13", ",", "3", ",", "8", ",", "1"}], 
         "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 77, 
   " rectangles, bigons or boundary rectangles. Here is a random selection of \
up to 10 of these:", 
   MatrixForm[{{47, 58, 72, 59, 31, 45, 52, 68, 28, 
     11}, {{4, 3}, {10, 5}, {10, 9}, {6, 12, 5, 13}, {3, 2}, {6, 5, 4, 3}, {6,
       5, 4}, {7}, {6, 5, 4, 3, 2}, {10, 5, 13, 3, 8, 1}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735557805562256*^9, 3.735560670977683*^9, 3.735562952105124*^9, 
   3.735563501687546*^9, 3.735654089377204*^9, 3.7356642068372803`*^9, 
   3.735664734800898*^9, 3.735665301836913*^9, 3.7356656669683867`*^9, 
   3.735668179501134*^9, 3.735669160425087*^9, {3.7356811240359*^9, 
   3.735681153883833*^9}, {3.7356813127614117`*^9, 3.7356813330471888`*^9}, 
   3.735681416342949*^9, 3.735683998370269*^9, 3.735684185754163*^9, 
   3.7356845183243427`*^9, 3.735686893713373*^9, 3.73568721156679*^9, 
   3.735734270840609*^9, 3.735737727382617*^9, 3.735767904379068*^9, 
   3.7357683990597553`*^9, 3.7357710636458187`*^9, 3.735771221477872*^9, 
   3.735778691349038*^9, 3.735779811646975*^9, 3.735781562337676*^9, 
   3.735781920793213*^9, 3.735811007783287*^9, 3.7358120796850853`*^9, 
   3.735813659479896*^9, 3.7358318376766577`*^9, 3.735834180889962*^9, 
   3.735845253150947*^9, 3.735850627048748*^9, 3.735851768515349*^9, 
   3.763506756386023*^9, 3.7635876970950527`*^9, 3.763593310720147*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"30f37f6b-f832-4a51-b590-eeb3d8d49d13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step4Gradings", ";"}]], "Input",
 CellChangeTimes->{{3.735813412166132*^9, 3.735813414835384*^9}, {
  3.735813457814343*^9, 3.7358134580364113`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"164f34f2-c593-4154-9d82-363bd140c137"],

Cell[BoxData["\<\"Grading calculations completed successfully.\"\>"], "Print",
 CellChangeTimes->{3.735813990333171*^9, 3.735831837869562*^9, 
  3.735834181412095*^9, 3.7358452533634863`*^9, 3.735850627267288*^9, 
  3.735851770329001*^9, 3.763506756930949*^9, 3.763587698549988*^9, 
  3.763593312423419*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"6ee74134-183b-4d9a-ae89-533d580b0ee9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step5Differentials", ";"}]], "Input",
 CellChangeTimes->{
  3.735557662975731*^9, {3.735557779646669*^9, 3.735557779878378*^9}, {
   3.735813468018567*^9, 3.735813480322652*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"f3150596-7618-49ad-a477-d501e3bced8a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This process took \"\>", 
   "\[InvisibleSpace]", "\<\"0.130888 minutes\"\>", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["This process took ", "0.130888 minutes", "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735681155265368*^9, 3.7356811588831367`*^9}, {
   3.735681315009974*^9, 3.735681364758891*^9}, 3.735681396236443*^9, 
   3.7356814286928797`*^9, 3.735681550604288*^9, 3.735681651476552*^9, 
   3.735681737961137*^9, 3.735683477943829*^9, 3.735684001592988*^9, 
   3.7356841890647917`*^9, 3.735684519749371*^9, 3.735686897133494*^9, 
   3.735687212605501*^9, 3.7357342739150963`*^9, 3.735737728722599*^9, 
   3.735767907507346*^9, 3.7357684026761293`*^9, 3.735771065665161*^9, 
   3.735771222896476*^9, 3.735778694564251*^9, 3.7357798228795357`*^9, 
   3.7357815732571373`*^9, 3.735781932026288*^9, 3.735811019335326*^9, 
   3.7358120907258368`*^9, 3.7358136973904057`*^9, 3.7358149044783688`*^9, 
   3.7358318502104387`*^9, 3.73583419471627*^9, 3.735845265949345*^9, 
   3.73585063972815*^9, 3.735851774568613*^9, 3.763506759203973*^9, 
   3.763587701075962*^9, 3.7635933273972607`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a31c8158-2c2c-43ef-9009-177c877016c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/home/knotkobold/PQM/TrivialPlus1_BeforeCancellation.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/home/knotkobold/PQM/TrivialPlus1_BeforeCancellation.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735681155265368*^9, 3.7356811588831367`*^9}, {
   3.735681315009974*^9, 3.735681364758891*^9}, 3.735681396236443*^9, 
   3.7356814286928797`*^9, 3.735681550604288*^9, 3.735681651476552*^9, 
   3.735681737961137*^9, 3.735683477943829*^9, 3.735684001592988*^9, 
   3.7356841890647917`*^9, 3.735684519749371*^9, 3.735686897133494*^9, 
   3.735687212605501*^9, 3.7357342739150963`*^9, 3.735737728722599*^9, 
   3.735767907507346*^9, 3.7357684026761293`*^9, 3.735771065665161*^9, 
   3.735771222896476*^9, 3.735778694564251*^9, 3.7357798228795357`*^9, 
   3.7357815732571373`*^9, 3.735781932026288*^9, 3.735811019335326*^9, 
   3.7358120907258368`*^9, 3.7358136973904057`*^9, 3.7358149044783688`*^9, 
   3.7358318502104387`*^9, 3.73583419471627*^9, 3.735845265949345*^9, 
   3.73585063972815*^9, 3.735851774568613*^9, 3.763506759203973*^9, 
   3.763587701075962*^9, 3.7635933282412567`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"dbb30049-d15d-4688-894c-0fbde0e64219"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cancellation", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
  3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
  3.6839028035945807`*^9}, {3.73573434944131*^9, 
  3.735734376283196*^9}},ExpressionUUID->"7e72e11d-6dd1-4bbe-86db-\
72f783928555"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Step6Cancellation", ";"}], "\n", 
 RowBox[{
  RowBox[{"CancellationData", "=", 
   RowBox[{"Cancellation", "[", 
    RowBox[{"differentials", ",", "generators", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD1", "=", 
    RowBox[{"CancellationData", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "differentials", " ", "of", " ", "the", " ", "peculiar", " ", 
    "module", " ", "after", " ", "cancellation"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GG1", "=", 
    RowBox[{"CancellationData", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "generators", " ", "of", " ", "the", " ", "peculiar", " ", 
    "module", " ", "after", " ", "cancellation"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx\>\""}], ",", 
    "\"\<Global`\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< << backup saved at: \>\"", " ", ",", 
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx >>\>\""}]}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.735557876805584*^9, {3.735563508434785*^9, 3.7355635093852386`*^9}, 
   3.735737739583996*^9, {3.735781919098844*^9, 3.735781919297241*^9}, {
   3.73581349828578*^9, 3.735813498705171*^9}, {3.735814148155685*^9, 
   3.7358141777545013`*^9}, {3.735814622158751*^9, 3.735814642594913*^9}, {
   3.7358147355969353`*^9, 3.7358148051485243`*^9}, 3.735814881643536*^9, {
   3.7358149222894793`*^9, 3.7358149279032593`*^9}, 3.735814977434218*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"8f3a29ba-159f-443a-9f5d-95d51e58088b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This calculation finished after 4 iterations and took \"\>", 
   "\[InvisibleSpace]", "\<\"0.0486653 minutes\"\>", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "This calculation finished after 4 iterations and took ", 
   "0.0486653 minutes", "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735814883360785*^9, 3.735814929673683*^9}, 
   3.735814978573629*^9, 3.735831850984058*^9, 3.735834195454186*^9, 
   3.735845266800703*^9, 3.7358506406556673`*^9, 3.735851777797221*^9, 
   3.763506762828546*^9, 3.76358770871733*^9, 3.763593342808896*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d0a69b1f-06ed-486a-8e07-c453a3479505"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\" generators left.\"\>", 
   "\[InvisibleSpace]", "\<\" The cancelled generators were: \\n\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"(21)\"\>", "\<\"(20)\"\>", "\<\"(3)\"\>", "\<\"(3)\"\>"},
       {"\<\"21\"\>", "\<\"22\"\>", "\<\"5\"\>", "\<\"6\"\>"},
       {"\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", \
"\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>"},
       {"\<\"1\"\>", "\<\"2\"\>", "\<\"25\"\>", "\<\"26\"\>"},
       {"\<\"(1)\"\>", "\<\"(1)\"\>", "\<\"(21)\"\>", "\<\"(20)\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 24, " generators left.", " The cancelled generators were: \n", 
   MatrixForm[{{"(21)", "(20)", "(3)", "(3)"}, {"21", "22", "5", "6"}, {
     "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]"}, {
     "1", "2", "25", "26"}, {"(1)", "(1)", "(21)", "(20)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735814883360785*^9, 3.735814929673683*^9}, 
   3.735814978573629*^9, 3.735831850984058*^9, 3.735834195454186*^9, 
   3.735845266800703*^9, 3.7358506406556673`*^9, 3.735851777797221*^9, 
   3.763506762828546*^9, 3.76358770871733*^9, 3.763593342840719*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7f5c1205-b743-4ccf-bf8d-5868867cdef4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/home/knotkobold/PQM/TrivialPlus1_AfterCancellation.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/home/knotkobold/PQM/TrivialPlus1_AfterCancellation.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735814883360785*^9, 3.735814929673683*^9}, 
   3.735814978573629*^9, 3.735831850984058*^9, 3.735834195454186*^9, 
   3.735845266800703*^9, 3.7358506406556673`*^9, 3.735851777797221*^9, 
   3.763506762828546*^9, 3.76358770871733*^9, 3.763593343706551*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c55d6258-da62-4de8-b687-0cd6d428bff2"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"<<", 
  RowBox[{"(", 
   RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx\>\""}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.735508411824272*^9, 3.7355084119655447`*^9}, {
   3.73550844232157*^9, 3.735508443932693*^9}, 
   3.735814935273699*^9},ExpressionUUID->"5d142c35-1a5e-4058-99d3-\
380173ecd3f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Post-processing: Homotopies", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
   3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
   3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
   3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
   3.6839028035945807`*^9}, {3.683906361254035*^9, 3.683906397535213*^9}, 
   3.735734339558434*^9},ExpressionUUID->"46f91800-cb0c-44ee-902f-\
06da7418cc2c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Step7PostProcessing", ";"}], "\[IndentingNewLine]", 
 RowBox[{"GenTableWithIdems", "[", "GG1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DSquared0Q", "[", "DD1", "]"}]}], "Input",
 CellChangeTimes->{
  3.683897532395102*^9, {3.6839058148344393`*^9, 3.683905815122682*^9}, {
   3.683905991192045*^9, 3.6839059922611847`*^9}, {3.685194541520829*^9, 
   3.685194543848864*^9}, {3.685248894086935*^9, 3.6852488943255787`*^9}, {
   3.685693093120482*^9, 3.685693117431604*^9}, {3.685695524119947*^9, 
   3.685695530703979*^9}, 3.7237456255488567`*^9, {3.735560291746826*^9, 
   3.7355602979312963`*^9}, 3.7355603553560762`*^9, 3.735560774272912*^9, {
   3.735686801800623*^9, 3.7356868062038116`*^9}, {3.7357784719736767`*^9, 
   3.735778479543705*^9}, {3.73581518383873*^9, 3.735815184068981*^9}, {
   3.735815830907671*^9, 3.7358158313344727`*^9}, {3.735831867186116*^9, 
   3.735831870930188*^9}, 3.7358515586847687`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"caa74ff8-e589-4497-9138-183b41b22e73"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"a\"\>", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "2", ",", "3", ",", "4", ",", "13", ",", "14", ",", "21", 
        ",", "22"}], "}"}]},
     {"\<\"b\"\>", 
      RowBox[{"{", 
       RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]},
     {"\<\"c\"\>", 
      RowBox[{"{", 
       RowBox[{
       "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", "23",
         ",", "24"}], "}"}]},
     {"\<\"d\"\>", 
      RowBox[{"{", 
       RowBox[{"9", ",", "10", ",", "11", ",", "12"}], "}"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.735811028758472*^9, 3.735812097778492*^9, 3.735814987350173*^9, 
   3.735815056617082*^9, 3.73581518496039*^9, 3.735815866726447*^9, {
   3.7358318547813463`*^9, 3.735831871468429*^9}, {3.73583198384066*^9, 
   3.735831989653092*^9}, 3.735834195958564*^9, 3.735845269139146*^9, 
   3.7358506437777967`*^9, 3.735851605788261*^9, 3.735851780557808*^9, 
   3.73591423120222*^9, 3.76350676805095*^9, 3.7635877398246326`*^9, 
   3.763591418245221*^9, 3.7635933551525497`*^9},
 CellLabel->
  "Out[23]//MatrixForm=",ExpressionUUID->"07c1ddb9-37f2-4e35-ab23-\
dd7c5fb9c62b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.735811028758472*^9, 3.735812097778492*^9, 3.735814987350173*^9, 
   3.735815056617082*^9, 3.73581518496039*^9, 3.735815866726447*^9, {
   3.7358318547813463`*^9, 3.735831871468429*^9}, {3.73583198384066*^9, 
   3.735831989653092*^9}, 3.735834195958564*^9, 3.735845269139146*^9, 
   3.7358506437777967`*^9, 3.735851605788261*^9, 3.735851780557808*^9, 
   3.73591423120222*^9, 3.76350676805095*^9, 3.7635877398246326`*^9, 
   3.763591418245221*^9, 3.763593355465619*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"680a9002-5158-4503-91a0-4e84ae43f16f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DotGrid", "[", "GG1", "]"}]], "Input",
 CellChangeTimes->{{3.735778494504869*^9, 3.735778514086388*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"e1a3832f-1cb5-441b-b274-83a2f7a45e8d"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\" \"\>", "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["15", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["0",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["16", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox[
             RowBox[{"-", "2"}],
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["23", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["2",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["24", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["0",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54]}], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["7", {0, 0},
          Background->RGBColor[0, 0, 1]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            StyleBox[
             TagBox[
              RowBox[{"-", 
               FractionBox["1", "2"]}],
              HoldForm],
             StripOnInput->False,
             FontSize->Tiny]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["2",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["8", {0, 0},
          Background->RGBColor[0, 0, 1]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            StyleBox[
             TagBox[
              RowBox[{"-", 
               FractionBox["1", "2"]}],
              HoldForm],
             StripOnInput->False,
             FontSize->Tiny]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["0",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["11", {0, 0},
          Background->RGBColor[1, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            StyleBox[
             TagBox[
              FractionBox["1", "2"],
              HoldForm],
             StripOnInput->False,
             FontSize->Tiny]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["0",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["12", {0, 0},
          Background->RGBColor[1, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            StyleBox[
             TagBox[
              FractionBox["1", "2"],
              HoldForm],
             StripOnInput->False,
             FontSize->Tiny]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox[
             RowBox[{"-", "2"}],
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54]}], "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>"},
    {
     RowBox[{
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["13", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox[
             RowBox[{"-", "2"}],
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["14", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["0",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["21", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["0",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["22", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["2",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["1", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["0",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["2", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox[
             RowBox[{"-", "2"}],
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["3", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["2",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["4", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["0",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->
        54]}], "\<\"\[Rule]\\!\\(\\*SubscriptBox[\\(t\\), \\(2\\)]\\)\"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>"},
    {
     RowBox[{
      GraphicsBox[{
        {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["5", {0, 0},
          Background->RGBColor[0, 0, 1]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            StyleBox[
             TagBox[
              FractionBox["1", "2"],
              HoldForm],
             StripOnInput->False,
             FontSize->Tiny]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["0",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["6", {0, 0},
          Background->RGBColor[0, 0, 1]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            StyleBox[
             TagBox[
              FractionBox["1", "2"],
              HoldForm],
             StripOnInput->False,
             FontSize->Tiny]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["2",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["9", {0, 0},
          Background->RGBColor[1, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            StyleBox[
             TagBox[
              RowBox[{"-", 
               FractionBox["1", "2"]}],
              HoldForm],
             StripOnInput->False,
             FontSize->Tiny]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox[
             RowBox[{"-", "2"}],
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["10", {0, 0},
          Background->RGBColor[1, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            StyleBox[
             TagBox[
              RowBox[{"-", 
               FractionBox["1", "2"]}],
              HoldForm],
             StripOnInput->False,
             FontSize->Tiny]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["0",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54]}], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["17", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["0",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["18", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox[
             RowBox[{"-", "2"}],
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["19", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["2",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54], " ", 
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["20", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          RowBox[{
           SuperscriptBox["\[Delta]", 
            TagBox["0",
             HoldForm]], " ", 
           SubsuperscriptBox["t", "3", 
            TagBox["0",
             HoldForm]]}], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {54., 10.}]}},
       ImageSize->54]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", \
"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(t\\), \\(1\\)], \
\\(\[DownArrow]\\)]\\)\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
   },
   AutoDelete->False,
   FrameStyle->Directive[
     Thickness[0.1], 
     AbsoluteDashing[{100, 0.01}], 
     GrayLevel[0.5]],
   GridBoxBackground->{
    "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
     "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
     "ItemsIndexed" -> {{3, 3} -> GrayLevel[0.5]}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.735778501903163*^9, 3.7357785146958017`*^9}, 
   3.735778722675364*^9, 3.735779881679421*^9, 3.735781488460897*^9, 
   3.735811049429504*^9, 3.735812111447218*^9, 3.7358152068036203`*^9, 
   3.735831996895516*^9, 3.735845276480212*^9, 3.73585065178128*^9, 
   3.735851785120164*^9, {3.763506772582223*^9, 3.7635067787379436`*^9}, 
   3.763593362027989*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"6039ed9b-f693-47b7-a06c-03dd15f609e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowGraph", "[", 
  RowBox[{"DD1", ",", "GG1"}], "]"}]], "Input",
 CellChangeTimes->{{3.735845502752946*^9, 3.735845507293138*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"98041b17-e086-46ab-8160-b748ed34af1c"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19,
       20, 21, 22, 23, 24}, {
       SparseArray[
       Automatic, {24, 24}, 0, {
        1, {{0, 2, 3, 5, 7, 7, 7, 7, 7, 7, 7, 10, 12, 13, 14, 16, 17, 18, 19, 
          20, 22, 24, 25, 27, 29}, {{17}, {20}, {18}, {7}, {19}, {8}, {20}, {
          1}, {15}, {24}, {2}, {16}, {9}, {10}, {8}, {14}, {13}, {10}, {9}, {
          6}, {5}, {10}, {5}, {10}, {6}, {7}, {22}, {8}, {21}}}, Pattern}], 
       Null}, {EdgeLabels -> {DirectedEdge[4, 20] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[23, 7] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[13, 9] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[16, 13] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[14, 10] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[3, 19] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[24, 21] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[18, 9] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[1, 17] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[22, 6] -> Framed[
           Style[$CellContext`p^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[21, 10] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[17, 10] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[15, 8] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[1, 20] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[11, 1] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[11, 15] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[12, 16] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[20, 5] -> Framed[
           Style[$CellContext`q^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[19, 6] -> Framed[
           Style[$CellContext`q^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[15, 14] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[23, 22] -> Framed[
           Style[$CellContext`q^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[4, 8] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[11, 24] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[20, 10] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[24, 8] -> Framed[
           Style[$CellContext`p], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[2, 18] -> Framed[
           Style[$CellContext`p^2], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[21, 5] -> Framed[
           Style[$CellContext`p^3], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[12, 2] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}], DirectedEdge[3, 7] -> Framed[
           Style[$CellContext`q], {
           Background -> GrayLevel[1], FrameStyle -> GrayLevel[1], 
            FrameMargins -> 0}]}, EdgeStyle -> {DirectedEdge[20, 10] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[12, 2] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[1, 20] -> GrayLevel[0], 
         DirectedEdge[20, 5] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[4, 20] -> GrayLevel[0], 
         DirectedEdge[15, 14] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[13, 9] -> GrayLevel[0], 
         DirectedEdge[12, 16] -> GrayLevel[0], DirectedEdge[1, 17] -> 
         GrayLevel[0], DirectedEdge[22, 6] -> GrayLevel[0], 
         DirectedEdge[23, 7] -> GrayLevel[0], DirectedEdge[4, 8] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[21, 10] -> GrayLevel[0], 
         DirectedEdge[17, 10] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[16, 13] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[3, 19] -> GrayLevel[0], 
         DirectedEdge[21, 5] -> GrayLevel[0], DirectedEdge[14, 10] -> 
         GrayLevel[0], DirectedEdge[24, 21] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[18, 9] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[11, 15] -> GrayLevel[0], 
         DirectedEdge[19, 6] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[24, 8] -> GrayLevel[0], 
         DirectedEdge[23, 22] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[11, 24] -> GrayLevel[0], 
         DirectedEdge[11, 1] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, DirectedEdge[2, 18] -> GrayLevel[0], 
         DirectedEdge[15, 8] -> GrayLevel[0], DirectedEdge[3, 7] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
       ImageSize -> Small, 
       VertexLabels -> {
        23 -> Placed["23", Center], 13 -> Placed["13", Center], 18 -> 
         Placed["18", Center], 2 -> Placed["2", Center], 8 -> 
         Placed["8", Center], 21 -> Placed["21", Center], 1 -> 
         Placed["1", Center], 7 -> Placed["7", Center], 9 -> 
         Placed["9", Center], 4 -> Placed["4", Center], 3 -> 
         Placed["3", Center], 20 -> Placed["20", Center], 5 -> 
         Placed["5", Center], 19 -> Placed["19", Center], 10 -> 
         Placed["10", Center], 11 -> Placed["11", Center], 22 -> 
         Placed["22", Center], 12 -> Placed["12", Center], 14 -> 
         Placed["14", Center], 15 -> Placed["15", Center], 24 -> 
         Placed["24", Center], 6 -> Placed["6", Center], 17 -> 
         Placed["17", Center], 16 -> Placed["16", Center]}, 
       VertexSize -> {0.3}, VertexStyle -> {14 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 13 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 15 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 6 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 10 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 12 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 7 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 11 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 20 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 9 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 3 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 16 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 17 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 4 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 23 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 18 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 22 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 24 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 2 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 19 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 8 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 1 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 5 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 21 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.020761831554088114`], {
         {GrayLevel[0], 
          ArrowBox[{{2.2584605783764866`, -0.5647268322391104}, {
           3.0486597356528193`, -1.005043535067404}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.653560157014653, -0.7848851836532572}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{2.2584605783764866`, -0.5647268322391104}, {
           2.33463629374062, -1.1782224197904259`}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.2965484360585533, -0.8714746260147681}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{5.569698934561444, -0.5177303565767502}, {
           6.059676217484843, -1.3902161904288328`}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {5.814687576023143, -0.9539732735027915}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{1.9925725540998211`, -5.355944383967691}, {
           0.9919231981772547, -5.340166840595012}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {1.492247876138538, -5.348055612281351}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{1.9925725540998211`, -5.355944383967691}, {
           2.505624916824691, -4.498557182552066}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.249098735462256, -4.927250783259878}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{1.280307028212079, -0.5053341269798306}, {
           0.5057760369125015, -1.1753063279065585`}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {0.8930415325622902, -0.8403202274431946}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{1.280307028212079, -0.5053341269798306}, {
           2.33463629374062, -1.1782224197904259`}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {1.8074716609763495, -0.8417782733851282}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{1.2397871439670123`, -1.1930190441335788`}, {
           2.2584605783764866`, -0.5647268322391104}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {1.7491238611717494, -0.8788729381863446}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{1.2397871439670123`, -1.1930190441335788`}, {
           0.5053341269798306, -1.9276264304863373`}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {0.8725606354734214, -1.5603227373099582}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{1.2397871439670123`, -1.1930190441335788`}, {
           1.2396278061927484`, -1.9099653587694663`}}, 0.09273101126383694]},
          InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {1.2397074750798804, -1.5514922014515227}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{4.570155227183043, -0.5053341269798306}, {
           5.569698934561444, -0.5177303565767502}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {5.069927080872244, -0.5115322417782904}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{4.570155227183043, -0.5053341269798306}, {
           4.0593279896124805`, -1.3642095304613142`}}, 0.09273101126383694]},
          InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {4.314741608397762, -0.9347718287205724}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{4.548671091811968, -2.236874746315614}, {
           5.549379709785729, -2.249206545077354}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {5.049025400798849, -2.243040645696484}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{1.2805144934615347`, -2.5981388058631727`}, {
           2.3349371767101674`, -1.9247661546733987`}}, 0.09273101126383694]},
          InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {1.8077258350858512, -2.261452480268286}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{0.5053341269798306, -1.9276264304863373`}, {
           0.5057760369125015, -1.1753063279065585`}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {0.505555081946166, -1.551466379196448}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{0.5053341269798306, -1.9276264304863373`}, {
           1.2805144934615347`, -2.5981388058631727`}}, 0.09273101126383694]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {0.8929243102206826, -2.2628826181747552}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{4.0593279896124805`, -1.3642095304613142`}, {
           4.548671091811968, -2.236874746315614}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {4.3039995407122245, -1.800542138388464}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{3.0486597356528193`, -1.005043535067404}, {
           2.3349371767101674`, -1.9247661546733987`}}, 0.09273101126383694]},
          InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.6917984561814934, -1.4649048448704014}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{6.059676217484843, -1.3902161904288328`}, {
           5.549379709785729, -2.249206545077354}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {5.804527963635286, -1.8197113677530934}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{2.505624916824691, -4.498557182552066}, {
           2.0185766600979607`, -3.6245462642711908`}}, 0.09273101126383694]},
          InsetBox[
          FrameBox[
           SuperscriptBox["q", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.262100788461326, -4.061551723411628}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{2.33463629374062, -1.1782224197904259`}, {
           3.0471746463581058`, -2.099013683491698}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.690905470049363, -1.638618051641062}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{2.33463629374062, -1.1782224197904259`}, {
           2.3349371767101674`, -1.9247661546733987`}}, 0.09273101126383694]},
          InsetBox[
          FrameBox["q",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.3347867352253937, -1.5514942872319124}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{2.2575435035938947`, -2.539140115486825}, {
           3.0471746463581058`, -2.099013683491698}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["p", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.652359074976, -2.3190768994892617}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{2.2575435035938947`, -2.539140115486825}, {
           2.3349371767101674`, -1.9247661546733987`}}, 0.09273101126383694]},
          InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {2.296240340152031, -2.231953135080112}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{1.0189651316572073`, -3.608807059822834}, {
           2.0185766600979607`, -3.6245462642711908`}}, 0.09273101126383694]},
          InsetBox[
          FrameBox[
           SuperscriptBox["p", "3"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {1.518770895877584, -3.6166766620470123}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{0.5053341269798306, -4.465963536792578}, {
           0.9919231981772547, -5.340166840595012}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {0.7486286625785427, -4.903065188693795}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{0.5053341269798306, -4.465963536792578}, {
           1.0189651316572073`, -3.608807059822834}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {0.7621496293185189, -4.037385298307706}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{1.2396278061927484`, -1.9099653587694663`}, {
           0.5057760369125015, -1.1753063279065585`}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox["p",
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {0.8727019215526249, -1.5426358433380125}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Dashing[{Small, Small}], 
          ArrowBox[{{1.2396278061927484`, -1.9099653587694663`}, {
           2.2575435035938947`, -2.539140115486825}}, 0.09273101126383694]}, 
         InsetBox[
          FrameBox[
           SuperscriptBox["q", "2"],
           Background->GrayLevel[1],
           FrameMargins->0,
           FrameStyle->GrayLevel[1],
           StripOnInput->False], {1.7485856548933216, -2.2245527371281457}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{2.2584605783764866, -0.5647268322391104}, 
           0.09273101126383694]}, InsetBox["\<\"1\"\>", {2.2584605783764866, -0.5647268322391104},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{5.569698934561444, -0.5177303565767502}, 
           0.09273101126383694]}, InsetBox["\<\"2\"\>", {5.569698934561444, -0.5177303565767502},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{1.9925725540998211, -5.355944383967691}, 
           0.09273101126383694]}, InsetBox["\<\"3\"\>", {1.9925725540998211, -5.355944383967691},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{1.280307028212079, -0.5053341269798306}, 
           0.09273101126383694]}, InsetBox["\<\"4\"\>", {1.280307028212079, -0.5053341269798306},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{3.0471746463581058, -2.099013683491698}, 
           0.09273101126383694]}, InsetBox["\<\"5\"\>", {3.0471746463581058, -2.099013683491698},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{2.0185766600979607, -3.6245462642711908}, 
           0.09273101126383694]}, InsetBox["\<\"6\"\>", {2.0185766600979607, -3.6245462642711908},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{0.9919231981772547, -5.340166840595012}, 
           0.09273101126383694]}, InsetBox["\<\"7\"\>", {0.9919231981772547, -5.340166840595012},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], EdgeForm[None], 
          DiskBox[{0.5057760369125015, -1.1753063279065585}, 
           0.09273101126383694]}, InsetBox["\<\"8\"\>", {0.5057760369125015, -1.1753063279065585},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{5.549379709785729, -2.249206545077354}, 
           0.09273101126383694]}, InsetBox["\<\"9\"\>", {5.549379709785729, -2.249206545077354},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{2.3349371767101674, -1.9247661546733987}, 
           0.09273101126383694]}, InsetBox["\<\"10\"\>", {2.3349371767101674, -1.9247661546733987},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{1.2397871439670123, -1.1930190441335788}, 
           0.09273101126383694]}, InsetBox["\<\"11\"\>", {1.2397871439670123, -1.1930190441335788},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[{4.570155227183043, -0.5053341269798306}, 
           0.09273101126383694]}, InsetBox["\<\"12\"\>", {4.570155227183043, -0.5053341269798306},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{4.548671091811968, -2.236874746315614}, 
           0.09273101126383694]}, InsetBox["\<\"13\"\>", {4.548671091811968, -2.236874746315614},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{1.2805144934615347, -2.5981388058631727}, 
           0.09273101126383694]}, InsetBox["\<\"14\"\>", {1.2805144934615347, -2.5981388058631727},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{0.5053341269798306, -1.9276264304863373}, 
           0.09273101126383694]}, InsetBox["\<\"15\"\>", {0.5053341269798306, -1.9276264304863373},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{4.0593279896124805, -1.3642095304613142}, 
           0.09273101126383694]}, InsetBox["\<\"16\"\>", {4.0593279896124805, -1.3642095304613142},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{3.0486597356528193, -1.005043535067404}, 
           0.09273101126383694]}, InsetBox["\<\"17\"\>", {3.0486597356528193, -1.005043535067404},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{6.059676217484843, -1.3902161904288328}, 
           0.09273101126383694]}, InsetBox["\<\"18\"\>", {6.059676217484843, -1.3902161904288328},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{2.505624916824691, -4.498557182552066}, 
           0.09273101126383694]}, InsetBox["\<\"19\"\>", {2.505624916824691, -4.498557182552066},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{2.33463629374062, -1.1782224197904259}, 
           0.09273101126383694]}, InsetBox["\<\"20\"\>", {2.33463629374062, -1.1782224197904259},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{2.2575435035938947, -2.539140115486825}, 
           0.09273101126383694]}, InsetBox["\<\"21\"\>", {2.2575435035938947, -2.539140115486825},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[{1.0189651316572073, -3.608807059822834}, 
           0.09273101126383694]}, InsetBox["\<\"22\"\>", {1.0189651316572073, -3.608807059822834},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{0.5053341269798306, -4.465963536792578}, 
           0.09273101126383694]}, InsetBox["\<\"23\"\>", {0.5053341269798306, -4.465963536792578},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[{1.2396278061927484, -1.9099653587694663}, 
           0.09273101126383694]}, InsetBox["\<\"24\"\>", {1.2396278061927484, -1.9099653587694663},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->{669., Automatic}]], "Output",
 CellChangeTimes->{3.7358455080067053`*^9, 3.735850654995284*^9, 
  3.735851791041851*^9, 3.763506788051498*^9, 3.763588108653687*^9, 
  3.763593373179699*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"5f29250e-94d9-4ca5-9afe-850d5581e4d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DD2", "=", 
   RowBox[{"SimplifyPQM", "[", "DD1", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.735840042604027*^9, 3.735840058846778*^9}, {
  3.735840368956423*^9, 3.7358403692590313`*^9}, {3.735840419624415*^9, 
  3.735840420190298*^9}, {3.735840619028109*^9, 3.735840634183702*^9}, {
  3.735840712719695*^9, 3.735840713713352*^9}, {3.735840745039585*^9, 
  3.735840745464345*^9}, {3.735841398525132*^9, 3.735841398636559*^9}, {
  3.735841563552906*^9, 3.7358415637606792`*^9}, {3.735844072681447*^9, 
  3.7358440734055433`*^9}, {3.7358444499563847`*^9, 3.735844450083816*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"20b9ecc8-c471-4134-9203-f40acc6dce19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished calculation after \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" iterations. \"\>", 
   "\[InvisibleSpace]", "\<\"The peculiar module is loop-type.\"\>"}],
  SequenceForm[
  "Finished calculation after ", 3, " iterations. ", 
   "The peculiar module is loop-type."],
  Editable->False]], "Print",
 CellChangeTimes->{3.735844498643949*^9, 3.73584531926075*^9, 
  3.7358506847206373`*^9, 3.735851799572723*^9, 3.763506797195601*^9, 
  3.763588458722999*^9, 3.763593402890332*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"01898a59-7f5b-479a-9e9d-e88e5f88bca8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowGraph", "[", 
  RowBox[{"DD2", ",", "GG1", ",", "0", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.735840070189005*^9, 3.735840076859972*^9}, {
  3.7358401971031523`*^9, 3.735840197274975*^9}, {3.73584028836338*^9, 
  3.7358402885512543`*^9}, {3.763588535492443*^9, 3.7635885425654*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"5a326eb3-26bd-4a11-97bf-b6e4931b992c"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19,
       20, 21, 22, 23, 24}, {Null, 
       SparseArray[
       Automatic, {24, 24}, 0, {
        1, {{0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30, 32, 
          34, 36, 38, 40, 42, 44, 46, 48}, {{11}, {20}, {12}, {18}, {7}, {
          19}, {8}, {17}, {14}, {20}, {19}, {22}, {3}, {23}, {4}, {24}, {
          13}, {18}, {17}, {21}, {1}, {15}, {2}, {16}, {9}, {16}, {5}, {15}, {
          11}, {14}, {12}, {13}, {4}, {10}, {2}, {9}, {3}, {6}, {1}, {5}, {
          10}, {24}, {6}, {23}, {7}, {22}, {8}, {21}}}, Pattern}]}, {
      EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[19, 6] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[16, 13] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[23, 22] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[12, 16] -> GrayLevel[0], 
         UndirectedEdge[12, 2] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[13, 9] -> GrayLevel[0], 
         UndirectedEdge[24, 8] -> GrayLevel[0], UndirectedEdge[3, 7] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[14, 5] -> GrayLevel[0], 
         UndirectedEdge[18, 9] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[11, 1] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[22, 6] -> GrayLevel[0], 
         UndirectedEdge[21, 10] -> GrayLevel[0], UndirectedEdge[15, 14] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[4, 17] -> GrayLevel[0], 
         UndirectedEdge[23, 7] -> GrayLevel[0], UndirectedEdge[17, 10] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[20, 5] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[1, 20] -> GrayLevel[0], 
         UndirectedEdge[11, 15] -> GrayLevel[0], UndirectedEdge[2, 18] -> 
         GrayLevel[0], UndirectedEdge[24, 21] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}, UndirectedEdge[3, 19] -> GrayLevel[0], 
         UndirectedEdge[4, 8] -> {
           Dashing[{Small, Small}], 
           GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
       ImageSize -> Small, VertexLabels -> {None}, VertexSize -> {0.3}, 
       VertexStyle -> {17 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 24 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 19 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 12 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 5 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 15 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 9 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 3 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 2 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 18 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 1 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 7 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 10 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 22 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 21 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 13 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 6 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 8 -> Directive[
           RGBColor[0, 0, 1], 
           EdgeForm[None]], 4 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]], 23 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 11 -> Directive[
           RGBColor[1, 1, 0], 
           EdgeForm[None]], 16 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 20 -> Directive[
           RGBColor[0, 1, 0], 
           EdgeForm[None]], 14 -> Directive[
           RGBColor[1, 0, 0], 
           EdgeForm[None]]}}]]}, 
    TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGCQAGIQnRBoKrl3+X/7nDd7MnUDOQ/YPHtZ+36FsEOHyype
5QP39nf+3SN92PW/fSGfxI32XYwHpl1UiMzX4neI473nKePFeWALz/UbTSH/
7T/KvDkzb6rwgaaadVf6tv2337MkrSGX9f5+/ubZfAFt7+wna34xS5vBeMBp
9vFzL6cKO1w7XqsdYMZ5QCj00luFKcIO7NMuTBTZxHhg90aNA97+/A5FkqwG
SpOA5rEtlzEPfm/vYvnd/JQ554Gsp0lm54L4HXxW19Rzfr27f1d1T9g5NX6H
eW1n1S8DzT8c7zvXfPE7e5upr8T/dQgfCICos886vkAliVvggPFOjfkLbbgd
Pl0tbjKz/rq/IkxTaRaQv1iofIKegsCBbcsPSqyZJ+qQUiJSsWfp1/28fRvE
tPczO2hM5nglsP/r/iXaXofCgXz29xyLmNUEDtgcKeoLXy7s4GG1s8EfaJ/E
Y8s76QXv7aH27ofZb3CQ+4qf0df9IpGO19cDzf/1QY83hFfgAABy6rHg
       "], {
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{1, 11}, 0.14042686221292275`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{1, 20}, 0.14042686221292275`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{2, 12}, 0.14042686221292275`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{2, 18}, 0.14042686221292275`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{3, 7}, 0.14042686221292275`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{3, 19}, 0.14042686221292275`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{4, 8}, 0.14042686221292275`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{4, 17}, 0.14042686221292275`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{5, 14}, 0.14042686221292275`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{5, 20}, 0.14042686221292275`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{6, 19}, 0.14042686221292275`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{6, 22}, 0.14042686221292275`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{7, 23}, 0.14042686221292275`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{8, 24}, 0.14042686221292275`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{9, 13}, 0.14042686221292275`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{9, 18}, 0.14042686221292275`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{10, 17}, 0.14042686221292275`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{10, 21}, 0.14042686221292275`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{11, 15}, 0.14042686221292275`]}}, 
         {GrayLevel[0], 
          {Arrowheads[0.], ArrowBox[{12, 16}, 0.14042686221292275`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{13, 16}, 0.14042686221292275`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{14, 15}, 0.14042686221292275`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{21, 24}, 0.14042686221292275`]}}, 
         {GrayLevel[0], Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{22, 23}, 0.14042686221292275`]}}}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[1, 0.14042686221292275]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[2, 0.14042686221292275]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[3, 0.14042686221292275]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], DiskBox[4, 0.14042686221292275]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], DiskBox[5, 0.14042686221292275]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], DiskBox[6, 0.14042686221292275]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], DiskBox[7, 0.14042686221292275]}, 
         {RGBColor[0, 0, 1], EdgeForm[None], DiskBox[8, 0.14042686221292275]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], DiskBox[9, 0.14042686221292275]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[10, 0.14042686221292275]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[11, 0.14042686221292275]}, 
         {RGBColor[1, 1, 0], EdgeForm[None], 
          DiskBox[12, 0.14042686221292275]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[13, 0.14042686221292275]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[14, 0.14042686221292275]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[15, 0.14042686221292275]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[16, 0.14042686221292275]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[17, 0.14042686221292275]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[18, 0.14042686221292275]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[19, 0.14042686221292275]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[20, 0.14042686221292275]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[21, 0.14042686221292275]}, 
         {RGBColor[1, 0, 0], EdgeForm[None], 
          DiskBox[22, 0.14042686221292275]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[23, 0.14042686221292275]}, 
         {RGBColor[0, 1, 0], EdgeForm[None], 
          DiskBox[24, 0.14042686221292275]}}}]],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->Small]], "Output",
 CellChangeTimes->{3.763593406719846*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"79b63374-4d4a-4532-9d94-2ca495f37fb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowResult", "[", 
  RowBox[{"DD2", ",", "GG1", ",", "\"\<all\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.735770270298772*^9, 3.735770273060498*^9}, {
  3.735770414811294*^9, 3.73577041499196*^9}, {3.735770717745489*^9, 
  3.735770719711563*^9}, {3.735770948197527*^9, 3.7357709483827877`*^9}, {
  3.735774064354353*^9, 3.735774098389647*^9}, {3.735815415462508*^9, 
  3.735815416053793*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"5e007dbd-6d9b-4187-a5ff-fa19653be012"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {
     SubsuperscriptBox["t", "3", 
      TagBox[
       RowBox[{"-", "2"}],
       HoldForm]], 
     TagBox[GridBox[{
        {"\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["16", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["12", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>"},
        {
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["13", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["2", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          
          ImageSize->
           32], "\<\"\[Rule]\\!\\(\\*SubscriptBox[\\(t\\), \\(2\\)]\\)\"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>"},
        {
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["9", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["18", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", \
"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(t\\), \\(1\\)], \
\\(\[DownArrow]\\)]\\)\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
       },
       AutoDelete->False,
       FrameStyle->Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
         "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
         "ItemsIndexed" -> {{3, 3} -> GrayLevel[0.5]}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"], 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6}, {Null, 
           SparseArray[
           Automatic, {6, 6}, 0, {
            1, {{0, 2, 4, 6, 8, 10, 12}, {{3}, {6}, {4}, {6}, {1}, {5}, {2}, {
              5}, {3}, {4}, {1}, {2}}}, Pattern}]}, {
          EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[5, 4] -> {
               Dashing[{Small, Small}], 
               GrayLevel[0]}, UndirectedEdge[1, 6] -> GrayLevel[0], 
             UndirectedEdge[6, 2] -> {
               Dashing[{Small, Small}], 
               GrayLevel[0]}, UndirectedEdge[3, 5] -> GrayLevel[0], 
             UndirectedEdge[4, 2] -> GrayLevel[0], UndirectedEdge[3, 1] -> {
               Dashing[{Small, Small}], 
               GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
           ImageSize -> Small, 
           VertexLabels -> {
            3 -> Placed["12", Center], 5 -> Placed["16", Center], 4 -> 
             Placed["13", Center], 1 -> Placed["2", Center], 6 -> 
             Placed["18", Center], 2 -> Placed["9", Center]}, 
           VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
               RGBColor[0, 1, 0], 
               EdgeForm[None]], 1 -> Directive[
               RGBColor[1, 0, 0], 
               EdgeForm[None]], 2 -> Directive[
               RGBColor[1, 1, 0], 
               EdgeForm[None]], 3 -> Directive[
               RGBColor[1, 1, 0], 
               EdgeForm[None]], 4 -> Directive[
               RGBColor[1, 0, 0], 
               EdgeForm[None]], 5 -> Directive[
               RGBColor[0, 1, 0], 
               EdgeForm[None]]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {GrayLevel[0], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[{{1.5103709449489626`, 1.7314761885006034`}, {
               0.5108272375705625, 1.7438724180975231`}}, 
               0.14986996527274848`]}}, 
            {GrayLevel[0], 
             {Arrowheads[0.], 
              ArrowBox[{{1.5103709449489626`, 1.7314761885006034`}, {
               2.0003482278723625`, 0.858990354648521}}, 
               0.14986996527274848`]}}, 
            {GrayLevel[0], 
             {Arrowheads[0.], 
              ArrowBox[{{1.4900517201732484`, 0.}, {0.4893431021994873, 
               0.012331798761739732`}}, 0.14986996527274848`]}}, 
            {GrayLevel[0], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[{{1.4900517201732484`, 0.}, {2.0003482278723625`, 
               0.858990354648521}}, 0.14986996527274848`]}}, 
            {GrayLevel[0], 
             {Arrowheads[0.], 
              ArrowBox[{{0.5108272375705625, 1.7438724180975231`}, {0., 
               0.8849970146160394}}, 0.14986996527274848`]}}, 
            {GrayLevel[0], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[{{0.4893431021994873, 0.012331798761739732`}, {0., 
               0.8849970146160394}}, 0.14986996527274848`]}}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[1, 0, 0], EdgeForm[None], 
              DiskBox[{1.5103709449489626, 1.7314761885006034}, 
               0.14986996527274848]}, InsetBox["\<\"2\"\>", {1.5103709449489626, 1.7314761885006034},
              BaseStyle->"Graphics"]}, {
             {RGBColor[1, 1, 0], EdgeForm[None], 
              DiskBox[{1.4900517201732484, 0.}, 0.14986996527274848]}, 
             InsetBox["\<\"9\"\>", {1.4900517201732484, 0.},
              BaseStyle->"Graphics"]}, {
             {RGBColor[1, 1, 0], EdgeForm[None], 
              DiskBox[{0.5108272375705625, 1.7438724180975231}, 
               0.14986996527274848]}, InsetBox["\<\"12\"\>", {0.5108272375705625, 1.7438724180975231},
              BaseStyle->"Graphics"]}, {
             {RGBColor[1, 0, 0], EdgeForm[None], 
              DiskBox[{0.4893431021994873, 0.012331798761739732}, 
               0.14986996527274848]}, InsetBox["\<\"13\"\>", {0.4893431021994873, 0.012331798761739732},
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 0], EdgeForm[None], 
              DiskBox[{0., 0.8849970146160394}, 0.14986996527274848]}, 
             InsetBox["\<\"16\"\>", {0., 0.8849970146160394},
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 0], EdgeForm[None], 
              DiskBox[{2.0003482278723625, 0.858990354648521}, 
               0.14986996527274848]}, InsetBox["\<\"18\"\>", {2.0003482278723625, 0.858990354648521},
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None,
      ImageSize->Small]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.735816343465263*^9, 3.7358446147713203`*^9, 
  3.735845339172633*^9, 3.7358507108406067`*^9, 3.7358518110066442`*^9, 
  3.763506807979082*^9, 3.763588463694435*^9, 3.7635934114149227`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"276a52d8-93bb-45cd-b456-ac3985d253bf"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     SubsuperscriptBox["t", "3", 
      TagBox["0",
       HoldForm]], 
     TagBox[GridBox[{
        {"\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["15", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["24", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["8", {0, 0},
              Background->RGBColor[0, 0, 1]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               StyleBox[
                TagBox[
                 RowBox[{"-", 
                  FractionBox["1", "2"]}],
                 HoldForm],
                StripOnInput->False,
                FontSize->Tiny]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["11", {0, 0},
              Background->RGBColor[1, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               StyleBox[
                TagBox[
                 FractionBox["1", "2"],
                 HoldForm],
                StripOnInput->False,
                FontSize->Tiny]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>"},
        {
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["14", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["21", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["1", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["4", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           
           ImageSize->
            32]}], "\<\"\[Rule]\\!\\(\\*SubscriptBox[\\(t\\), \
\\(2\\)]\\)\"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>"},
        {
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["5", {0, 0},
              Background->RGBColor[0, 0, 1]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               StyleBox[
                TagBox[
                 FractionBox["1", "2"],
                 HoldForm],
                StripOnInput->False,
                FontSize->Tiny]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["10", {0, 0},
              Background->RGBColor[1, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               StyleBox[
                TagBox[
                 RowBox[{"-", 
                  FractionBox["1", "2"]}],
                 HoldForm],
                StripOnInput->False,
                FontSize->Tiny]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["17", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["20", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", \
"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(t\\), \\(1\\)], \
\\(\[DownArrow]\\)]\\)\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
       },
       AutoDelete->False,
       FrameStyle->Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
         "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
         "ItemsIndexed" -> {{3, 3} -> GrayLevel[0.5]}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"], 
     RowBox[{
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6}, {Null, 
            SparseArray[
            Automatic, {6, 6}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12}, {{2}, {4}, {1}, {6}, {4}, {5}, {
               1}, {3}, {3}, {6}, {2}, {5}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[6, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[4, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[1, 4] -> GrayLevel[0], 
              UndirectedEdge[6, 2] -> GrayLevel[0], UndirectedEdge[5, 3] -> 
              GrayLevel[0], UndirectedEdge[1, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["10", Center], 5 -> Placed["21", Center], 4 -> 
              Placed["17", Center], 1 -> Placed["4", Center], 6 -> 
              Placed["24", Center], 2 -> Placed["8", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.491129331042784, 1.73152177164292}, {
                1.4918088570084418`, 1.741188440833304}}, 
                0.14988949738437063`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.491129331042784, 1.73152177164292}, {0., 
                0.8612809114872129}}, 0.14988949738437063`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4918088570084418`, 1.741188440833304}, {
                2.000376793362612, 0.8796925967418403}}, 
                0.14988949738437063`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5091278403810136, 0.}, {0., 0.8612809114872129}}, 
                0.14988949738437063`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5091278403810136, 0.}, {1.50882907759501, 
                0.009592761045306819}}, 0.14988949738437063`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.50882907759501, 0.009592761045306819}, {
                2.000376793362612, 0.8796925967418403}}, 
                0.14988949738437063`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.491129331042784, 1.73152177164292}, 
                0.14988949738437063]}, InsetBox["\<\"4\"\>", {0.491129331042784, 1.73152177164292},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{1.4918088570084418, 1.741188440833304}, 
                0.14988949738437063]}, InsetBox["\<\"8\"\>", {1.4918088570084418, 1.741188440833304},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{0.5091278403810136, 0.}, 0.14988949738437063]}, 
              InsetBox["\<\"10\"\>", {0.5091278403810136, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0., 0.8612809114872129}, 0.14988949738437063]}, 
              InsetBox["\<\"17\"\>", {0., 0.8612809114872129},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.50882907759501, 0.009592761045306819}, 
                0.14988949738437063]}, InsetBox["\<\"21\"\>", {1.50882907759501, 0.009592761045306819},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.000376793362612, 0.8796925967418403}, 
                0.14988949738437063]}, 
              InsetBox["\<\"24\"\>", {2.000376793362612, 0.8796925967418403},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6}, {Null, 
            SparseArray[
            Automatic, {6, 6}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12}, {{3}, {6}, {4}, {6}, {1}, {5}, {
               2}, {5}, {3}, {4}, {1}, {2}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[5, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[1, 6] -> GrayLevel[0], 
              UndirectedEdge[6, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[3, 5] -> GrayLevel[0], 
              UndirectedEdge[4, 2] -> GrayLevel[0], UndirectedEdge[3, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["11", Center], 5 -> Placed["15", Center], 4 -> 
              Placed["14", Center], 1 -> Placed["1", Center], 6 -> 
              Placed["20", Center], 2 -> Placed["5", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.5103709449489626`, 1.7314761885006034`}, {
                0.5108272375705625, 1.7438724180975231`}}, 
                0.14986996527274848`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.5103709449489626`, 1.7314761885006034`}, {
                2.0003482278723625`, 0.858990354648521}}, 
                0.14986996527274848`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4900517201732484`, 0.}, {0.4893431021994873, 
                0.012331798761739732`}}, 0.14986996527274848`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4900517201732484`, 0.}, {2.0003482278723625`, 
                0.858990354648521}}, 0.14986996527274848`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5108272375705625, 1.7438724180975231`}, {0., 
                0.8849970146160394}}, 0.14986996527274848`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.4893431021994873, 0.012331798761739732`}, {0., 
                0.8849970146160394}}, 0.14986996527274848`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.5103709449489626, 1.7314761885006034}, 
                0.14986996527274848]}, InsetBox["\<\"1\"\>", {1.5103709449489626, 1.7314761885006034},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{1.4900517201732484, 0.}, 0.14986996527274848]}, 
              InsetBox["\<\"5\"\>", {1.4900517201732484, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{0.5108272375705625, 1.7438724180975231}, 
                0.14986996527274848]}, InsetBox["\<\"11\"\>", {0.5108272375705625, 1.7438724180975231},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.4893431021994873, 0.012331798761739732}, 
                0.14986996527274848]}, InsetBox["\<\"14\"\>", {0.4893431021994873, 0.012331798761739732},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0., 0.8849970146160394}, 0.14986996527274848]}, 
              InsetBox["\<\"15\"\>", {0., 0.8849970146160394},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.0003482278723625, 0.858990354648521}, 
                0.14986996527274848]}, InsetBox["\<\"20\"\>", {2.0003482278723625, 0.858990354648521},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.735816343465263*^9, 3.7358446147713203`*^9, 
  3.735845339172633*^9, 3.7358507108406067`*^9, 3.7358518110066442`*^9, 
  3.763506807979082*^9, 3.763588463694435*^9, 3.7635934124683523`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"7b3c5dd6-af50-4150-b04c-409acbc40abe"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     SubsuperscriptBox["t", "3", 
      TagBox["2",
       HoldForm]], 
     TagBox[GridBox[{
        {"\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["23", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["7", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>"},
        {
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["22", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["3", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          
          ImageSize->
           32], "\<\"\[Rule]\\!\\(\\*SubscriptBox[\\(t\\), \\(2\\)]\\)\"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>"},
        {
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["6", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["19", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", \
"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(t\\), \\(1\\)], \
\\(\[DownArrow]\\)]\\)\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
       },
       AutoDelete->False,
       FrameStyle->Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
         "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
         "ItemsIndexed" -> {{3, 3} -> GrayLevel[0.5]}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"], 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6}, {Null, 
           SparseArray[
           Automatic, {6, 6}, 0, {
            1, {{0, 2, 4, 6, 8, 10, 12}, {{3}, {4}, {4}, {5}, {1}, {6}, {1}, {
              2}, {2}, {6}, {3}, {5}}}, Pattern}]}, {
          EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[1, 3] -> {
               Dashing[{Small, Small}], 
               GrayLevel[0]}, UndirectedEdge[6, 5] -> {
               Dashing[{Small, Small}], 
               GrayLevel[0]}, UndirectedEdge[5, 2] -> GrayLevel[0], 
             UndirectedEdge[1, 4] -> GrayLevel[0], UndirectedEdge[6, 3] -> 
             GrayLevel[0], UndirectedEdge[4, 2] -> {
               Dashing[{Small, Small}], 
               GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
           ImageSize -> Small, 
           VertexLabels -> {
            3 -> Placed["7", Center], 5 -> Placed["22", Center], 4 -> 
             Placed["19", Center], 1 -> Placed["3", Center], 6 -> 
             Placed["23", Center], 2 -> Placed["6", Center]}, 
           VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
               RGBColor[0, 1, 0], 
               EdgeForm[None]], 1 -> Directive[
               RGBColor[1, 0, 0], 
               EdgeForm[None]], 2 -> Directive[
               RGBColor[0, 0, 1], 
               EdgeForm[None]], 3 -> Directive[
               RGBColor[0, 0, 1], 
               EdgeForm[None]], 4 -> Directive[
               RGBColor[0, 1, 0], 
               EdgeForm[None]], 5 -> Directive[
               RGBColor[1, 0, 0], 
               EdgeForm[None]]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {GrayLevel[0], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[{{1.4864508951697364`, 0.}, {0.4858147182762139, 
               0.01666570559301206}}, 0.14987515450320502`]}}, 
            {GrayLevel[0], 
             {Arrowheads[0.], 
              ArrowBox[{{1.4864508951697364`, 0.}, {2.0002630260124348`, 
               0.8569324245841999}}, 0.14987515450320502`]}}, 
            {GrayLevel[0], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[{{1.513988930023611, 1.7313731316018959`}, {
               2.0002630260124348`, 0.8569324245841999}}, 
               0.14987515450320502`]}}, 
            {GrayLevel[0], 
             {Arrowheads[0.], 
              ArrowBox[{{1.513988930023611, 1.7313731316018959`}, {
               0.514390521650439, 1.7479985368109996`}}, 
               0.14987515450320502`]}}, 
            {GrayLevel[0], 
             {Arrowheads[0.], 
              ArrowBox[{{0.4858147182762139, 0.01666570559301206}, {0., 
               0.8912972068116969}}, 0.14987515450320502`]}}, 
            {GrayLevel[0], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[{{0.514390521650439, 1.7479985368109996`}, {0., 
               0.8912972068116969}}, 0.14987515450320502`]}}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[1, 0, 0], EdgeForm[None], 
              DiskBox[{1.4864508951697364, 0.}, 0.14987515450320502]}, 
             InsetBox["\<\"3\"\>", {1.4864508951697364, 0.},
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 0, 1], EdgeForm[None], 
              DiskBox[{1.513988930023611, 1.7313731316018959}, 
               0.14987515450320502]}, InsetBox["\<\"6\"\>", {1.513988930023611, 1.7313731316018959},
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 0, 1], EdgeForm[None], 
              DiskBox[{0.4858147182762139, 0.01666570559301206}, 
               0.14987515450320502]}, InsetBox["\<\"7\"\>", {0.4858147182762139, 0.01666570559301206},
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 0], EdgeForm[None], 
              DiskBox[{2.0002630260124348, 0.8569324245841999}, 
               0.14987515450320502]}, InsetBox["\<\"19\"\>", {2.0002630260124348, 0.8569324245841999},
              BaseStyle->"Graphics"]}, {
             {RGBColor[1, 0, 0], EdgeForm[None], 
              DiskBox[{0.514390521650439, 1.7479985368109996}, 
               0.14987515450320502]}, InsetBox["\<\"22\"\>", {0.514390521650439, 1.7479985368109996},
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 0], EdgeForm[None], 
              DiskBox[{0., 0.8912972068116969}, 0.14987515450320502]}, 
             InsetBox["\<\"23\"\>", {0., 0.8912972068116969},
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None,
      ImageSize->Small]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.735816343465263*^9, 3.7358446147713203`*^9, 
  3.735845339172633*^9, 3.7358507108406067`*^9, 3.7358518110066442`*^9, 
  3.763506807979082*^9, 3.763588463694435*^9, 3.7635934137566767`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"98fa5b2e-de22-4e7f-b04c-de9e24ba2944"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DotGrid", "[", 
  RowBox[{"GG1", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.735853039936953*^9, 3.735853051784745*^9}, {
  3.7358530864807653`*^9, 3.735853089554693*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"e13b01da-3f8b-449e-86e5-1001439fef1a"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["16", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         SuperscriptBox["\[Delta]", 
          TagBox["0",
           HoldForm]], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
      ImageSize->32], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["9", {0, 0},
          Background->RGBColor[1, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["12", {0, 0},
          Background->RGBColor[1, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["15", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["18", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["24", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["10", {0, 0},
          Background->RGBColor[1, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["11", {0, 0},
          Background->RGBColor[1, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["17", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["20", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["23", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["19", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         SuperscriptBox["\[Delta]", 
          TagBox["0",
           HoldForm]], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
      ImageSize->32], "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\"\[Rule]t\"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
    {
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["13", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         SuperscriptBox["\[Delta]", 
          TagBox["0",
           HoldForm]], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
      ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["2", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["14", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["21", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["5", {0, 0},
          Background->RGBColor[0, 0, 1]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["8", {0, 0},
          Background->RGBColor[0, 0, 1]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["1", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["4", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["22", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["6", {0, 0},
          Background->RGBColor[0, 0, 1]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["7", {0, 0},
          Background->RGBColor[0, 0, 1]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["3", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         SuperscriptBox["\[Delta]", 
          TagBox["0",
           HoldForm]], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
      ImageSize->32], "\<\" \"\>"}
   },
   AutoDelete->False,
   FrameStyle->Directive[
     Thickness[0.1], 
     AbsoluteDashing[{100, 0.01}], 
     GrayLevel[0.5]],
   GridBoxBackground->{
    "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
     "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
     "ItemsIndexed" -> {{3, 7} -> GrayLevel[0.5]}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.735853090812326*^9, 3.7635884697077627`*^9, 
  3.763593436634897*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"37a65f03-7e52-4fa5-b631-697174cd7895"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"BackupFilePath", "<>", "\"\<_Final.mx\>\""}], ",", 
    "\"\<Global`\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< << backup saved at: \>\"", " ", ",", 
    RowBox[{"BackupFilePath", "<>", "\"\<_Final.mx >>\>\""}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.735778761680724*^9, 3.735778765326605*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"494cacd0-6ccc-457f-a4a1-8a5a104b6a2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", "\<\"/home/knotkobold/PQM/TrivialPlus1_Final.mx \
>>\"\>"}],
  SequenceForm[
  " << backup saved at: ", "/home/knotkobold/PQM/TrivialPlus1_Final.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{3.735778772219426*^9, 3.735815619134552*^9, 
  3.735845343633299*^9, 3.735851827687545*^9, 3.735852127713463*^9, 
  3.7358533776700697`*^9, 3.763588477839061*^9, 3.763593440620695*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"b2725d23-5ca4-41ff-b7ce-cc75aa9e6d32"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"<<", 
  RowBox[{"(", 
   RowBox[{"BackupFilePath", "<>", "\"\<_Final.mx\>\""}], ")"}]}]], "Input",
 CellChangeTimes->{{3.735851376456059*^9, 
  3.7358513779051943`*^9}},ExpressionUUID->"5a02eca2-3966-48c5-92e8-\
f7d15bb912d1"],

Cell[TextData[{
 "The peculiar module for the trivial tangle with 1 unknot component winding \
around both open strands, computed from a nice diagram with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "2"], TraditionalForm]],ExpressionUUID->
  "000468ec-f359-4d73-90d8-e3f6388005ff"],
 "=0 and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["q", "3"], TraditionalForm]],ExpressionUUID->
  "55a3ee3e-579a-48ce-a5e8-e984ae85bbdd"],
 "=0 using the Mathematica package \
\[OpenCurlyQuote]PQM1.0.m\[CloseCurlyQuote]."
}], "Text",
 CellChangeTimes->{{3.735553973178316*^9, 3.735554116609716*^9}, {
   3.735554189826494*^9, 3.735554197826253*^9}, {3.735554339621497*^9, 
   3.7355543402266417`*^9}, {3.735563588879902*^9, 3.735563642857235*^9}, {
   3.735563712018046*^9, 3.735563713305147*^9}, 3.735815611631175*^9, 
   3.735852027157289*^9},ExpressionUUID->"9562122f-3d23-49e8-abb5-\
debbb9ad5fc9"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {
     SubsuperscriptBox["t", "3", 
      TagBox[
       RowBox[{"-", "2"}],
       HoldForm]], 
     TagBox[GridBox[{
        {"\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["16", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["12", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>"},
        {
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["13", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["2", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          
          ImageSize->
           32], "\<\"\[Rule]\\!\\(\\*SubscriptBox[\\(t\\), \\(2\\)]\\)\"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>"},
        {
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["9", {0, 0},
             Background->RGBColor[1, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["18", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", \
"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(t\\), \\(1\\)], \
\\(\[DownArrow]\\)]\\)\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
       },
       AutoDelete->False,
       FrameStyle->Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
         "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
         "ItemsIndexed" -> {{3, 3} -> GrayLevel[0.5]}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"], 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6}, {Null, 
           SparseArray[
           Automatic, {6, 6}, 0, {
            1, {{0, 2, 4, 6, 8, 10, 12}, {{3}, {6}, {4}, {6}, {1}, {5}, {2}, {
              5}, {3}, {4}, {1}, {2}}}, Pattern}]}, {
          EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[5, 4] -> {
               Dashing[{Small, Small}], 
               GrayLevel[0]}, UndirectedEdge[1, 6] -> GrayLevel[0], 
             UndirectedEdge[6, 2] -> {
               Dashing[{Small, Small}], 
               GrayLevel[0]}, UndirectedEdge[3, 5] -> GrayLevel[0], 
             UndirectedEdge[4, 2] -> GrayLevel[0], UndirectedEdge[3, 1] -> {
               Dashing[{Small, Small}], 
               GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
           ImageSize -> Small, 
           VertexLabels -> {
            3 -> Placed["12", Center], 5 -> Placed["16", Center], 4 -> 
             Placed["13", Center], 1 -> Placed["2", Center], 6 -> 
             Placed["18", Center], 2 -> Placed["9", Center]}, 
           VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
               RGBColor[0, 1, 0], 
               EdgeForm[None]], 1 -> Directive[
               RGBColor[1, 0, 0], 
               EdgeForm[None]], 2 -> Directive[
               RGBColor[1, 1, 0], 
               EdgeForm[None]], 3 -> Directive[
               RGBColor[1, 1, 0], 
               EdgeForm[None]], 4 -> Directive[
               RGBColor[1, 0, 0], 
               EdgeForm[None]], 5 -> Directive[
               RGBColor[0, 1, 0], 
               EdgeForm[None]]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {GrayLevel[0], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[{{1.5103709449489626`, 1.7314761885006034`}, {
               0.5108272375705625, 1.7438724180975231`}}, 
               0.14986996527274848`]}}, 
            {GrayLevel[0], 
             {Arrowheads[0.], 
              ArrowBox[{{1.5103709449489626`, 1.7314761885006034`}, {
               2.0003482278723625`, 0.858990354648521}}, 
               0.14986996527274848`]}}, 
            {GrayLevel[0], 
             {Arrowheads[0.], 
              ArrowBox[{{1.4900517201732484`, 0.}, {0.4893431021994873, 
               0.012331798761739732`}}, 0.14986996527274848`]}}, 
            {GrayLevel[0], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[{{1.4900517201732484`, 0.}, {2.0003482278723625`, 
               0.858990354648521}}, 0.14986996527274848`]}}, 
            {GrayLevel[0], 
             {Arrowheads[0.], 
              ArrowBox[{{0.5108272375705625, 1.7438724180975231`}, {0., 
               0.8849970146160394}}, 0.14986996527274848`]}}, 
            {GrayLevel[0], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[{{0.4893431021994873, 0.012331798761739732`}, {0., 
               0.8849970146160394}}, 0.14986996527274848`]}}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[1, 0, 0], EdgeForm[None], 
              DiskBox[{1.5103709449489626, 1.7314761885006034}, 
               0.14986996527274848]}, InsetBox["\<\"2\"\>", {1.5103709449489626, 1.7314761885006034},
              BaseStyle->"Graphics"]}, {
             {RGBColor[1, 1, 0], EdgeForm[None], 
              DiskBox[{1.4900517201732484, 0.}, 0.14986996527274848]}, 
             InsetBox["\<\"9\"\>", {1.4900517201732484, 0.},
              BaseStyle->"Graphics"]}, {
             {RGBColor[1, 1, 0], EdgeForm[None], 
              DiskBox[{0.5108272375705625, 1.7438724180975231}, 
               0.14986996527274848]}, InsetBox["\<\"12\"\>", {0.5108272375705625, 1.7438724180975231},
              BaseStyle->"Graphics"]}, {
             {RGBColor[1, 0, 0], EdgeForm[None], 
              DiskBox[{0.4893431021994873, 0.012331798761739732}, 
               0.14986996527274848]}, InsetBox["\<\"13\"\>", {0.4893431021994873, 0.012331798761739732},
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 0], EdgeForm[None], 
              DiskBox[{0., 0.8849970146160394}, 0.14986996527274848]}, 
             InsetBox["\<\"16\"\>", {0., 0.8849970146160394},
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 0], EdgeForm[None], 
              DiskBox[{2.0003482278723625, 0.858990354648521}, 
               0.14986996527274848]}, InsetBox["\<\"18\"\>", {2.0003482278723625, 0.858990354648521},
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None,
      ImageSize->Small]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.735816343465263*^9, 3.7358446147713203`*^9, 
  3.735845339172633*^9, 3.7358507108406067`*^9, 3.7358518110066442`*^9, 
  3.763506807979082*^9, 3.763588463694435*^9, 3.7635934114149227`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"0d3276a9-1d00-4d91-a3cb-b222ff3bc981"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     SubsuperscriptBox["t", "3", 
      TagBox["0",
       HoldForm]], 
     TagBox[GridBox[{
        {"\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["15", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["24", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["8", {0, 0},
              Background->RGBColor[0, 0, 1]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               StyleBox[
                TagBox[
                 RowBox[{"-", 
                  FractionBox["1", "2"]}],
                 HoldForm],
                StripOnInput->False,
                FontSize->Tiny]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["11", {0, 0},
              Background->RGBColor[1, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               StyleBox[
                TagBox[
                 FractionBox["1", "2"],
                 HoldForm],
                StripOnInput->False,
                FontSize->Tiny]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>"},
        {
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["14", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["21", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["1", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["4", {0, 0},
              Background->RGBColor[1, 0, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           
           ImageSize->
            32]}], "\<\"\[Rule]\\!\\(\\*SubscriptBox[\\(t\\), \
\\(2\\)]\\)\"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>"},
        {
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["5", {0, 0},
              Background->RGBColor[0, 0, 1]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               StyleBox[
                TagBox[
                 FractionBox["1", "2"],
                 HoldForm],
                StripOnInput->False,
                FontSize->Tiny]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["10", {0, 0},
              Background->RGBColor[1, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               StyleBox[
                TagBox[
                 RowBox[{"-", 
                  FractionBox["1", "2"]}],
                 HoldForm],
                StripOnInput->False,
                FontSize->Tiny]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", 
         RowBox[{
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["17", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32], " ", 
          GraphicsBox[{
            {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
            {GrayLevel[0], InsetBox["20", {0, 0},
              Background->RGBColor[0, 1, 0]]}, 
            {GrayLevel[0], InsetBox[
              SuperscriptBox["\[Delta]", 
               TagBox["0",
                HoldForm]], {0, 50}]}, 
            {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
           ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", \
"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(t\\), \\(1\\)], \
\\(\[DownArrow]\\)]\\)\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
       },
       AutoDelete->False,
       FrameStyle->Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
         "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
         "ItemsIndexed" -> {{3, 3} -> GrayLevel[0.5]}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"], 
     RowBox[{
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6}, {Null, 
            SparseArray[
            Automatic, {6, 6}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12}, {{2}, {4}, {1}, {6}, {4}, {5}, {
               1}, {3}, {3}, {6}, {2}, {5}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[6, 5] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[4, 3] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[1, 4] -> GrayLevel[0], 
              UndirectedEdge[6, 2] -> GrayLevel[0], UndirectedEdge[5, 3] -> 
              GrayLevel[0], UndirectedEdge[1, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["10", Center], 5 -> Placed["21", Center], 4 -> 
              Placed["17", Center], 1 -> Placed["4", Center], 6 -> 
              Placed["24", Center], 2 -> Placed["8", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.491129331042784, 1.73152177164292}, {
                1.4918088570084418`, 1.741188440833304}}, 
                0.14988949738437063`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.491129331042784, 1.73152177164292}, {0., 
                0.8612809114872129}}, 0.14988949738437063`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4918088570084418`, 1.741188440833304}, {
                2.000376793362612, 0.8796925967418403}}, 
                0.14988949738437063`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5091278403810136, 0.}, {0., 0.8612809114872129}}, 
                0.14988949738437063`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5091278403810136, 0.}, {1.50882907759501, 
                0.009592761045306819}}, 0.14988949738437063`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.50882907759501, 0.009592761045306819}, {
                2.000376793362612, 0.8796925967418403}}, 
                0.14988949738437063`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.491129331042784, 1.73152177164292}, 
                0.14988949738437063]}, InsetBox["\<\"4\"\>", {0.491129331042784, 1.73152177164292},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{1.4918088570084418, 1.741188440833304}, 
                0.14988949738437063]}, InsetBox["\<\"8\"\>", {1.4918088570084418, 1.741188440833304},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{0.5091278403810136, 0.}, 0.14988949738437063]}, 
              InsetBox["\<\"10\"\>", {0.5091278403810136, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0., 0.8612809114872129}, 0.14988949738437063]}, 
              InsetBox["\<\"17\"\>", {0., 0.8612809114872129},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.50882907759501, 0.009592761045306819}, 
                0.14988949738437063]}, InsetBox["\<\"21\"\>", {1.50882907759501, 0.009592761045306819},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.000376793362612, 0.8796925967418403}, 
                0.14988949738437063]}, 
              InsetBox["\<\"24\"\>", {2.000376793362612, 0.8796925967418403},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small], " ", 
      GraphicsBox[
       NamespaceBox["NetworkGraphics",
        DynamicModuleBox[{Typeset`graph = HoldComplete[
          Graph[{1, 2, 3, 4, 5, 6}, {Null, 
            SparseArray[
            Automatic, {6, 6}, 0, {
             1, {{0, 2, 4, 6, 8, 10, 12}, {{3}, {6}, {4}, {6}, {1}, {5}, {
               2}, {5}, {3}, {4}, {1}, {2}}}, Pattern}]}, {
           EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[5, 4] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[1, 6] -> GrayLevel[0], 
              UndirectedEdge[6, 2] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}, UndirectedEdge[3, 5] -> GrayLevel[0], 
              UndirectedEdge[4, 2] -> GrayLevel[0], UndirectedEdge[3, 1] -> {
                Dashing[{Small, Small}], 
                GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
            ImageSize -> Small, 
            VertexLabels -> {
             3 -> Placed["11", Center], 5 -> Placed["15", Center], 4 -> 
              Placed["14", Center], 1 -> Placed["1", Center], 6 -> 
              Placed["20", Center], 2 -> Placed["5", Center]}, 
            VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]], 1 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 2 -> Directive[
                RGBColor[0, 0, 1], 
                EdgeForm[None]], 3 -> Directive[
                RGBColor[1, 1, 0], 
                EdgeForm[None]], 4 -> Directive[
                RGBColor[1, 0, 0], 
                EdgeForm[None]], 5 -> Directive[
                RGBColor[0, 1, 0], 
                EdgeForm[None]]}}]]}, 
         TagBox[GraphicsGroupBox[{
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.5103709449489626`, 1.7314761885006034`}, {
                0.5108272375705625, 1.7438724180975231`}}, 
                0.14986996527274848`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.5103709449489626`, 1.7314761885006034`}, {
                2.0003482278723625`, 0.858990354648521}}, 
                0.14986996527274848`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4900517201732484`, 0.}, {0.4893431021994873, 
                0.012331798761739732`}}, 0.14986996527274848`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{1.4900517201732484`, 0.}, {2.0003482278723625`, 
                0.858990354648521}}, 0.14986996527274848`]}}, 
             {GrayLevel[0], 
              {Arrowheads[0.], 
               ArrowBox[{{0.5108272375705625, 1.7438724180975231`}, {0., 
                0.8849970146160394}}, 0.14986996527274848`]}}, 
             {GrayLevel[0], Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[{{0.4893431021994873, 0.012331798761739732`}, {0., 
                0.8849970146160394}}, 0.14986996527274848`]}}}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{1.5103709449489626, 1.7314761885006034}, 
                0.14986996527274848]}, InsetBox["\<\"1\"\>", {1.5103709449489626, 1.7314761885006034},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 0, 1], EdgeForm[None], 
               DiskBox[{1.4900517201732484, 0.}, 0.14986996527274848]}, 
              InsetBox["\<\"5\"\>", {1.4900517201732484, 0.},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 1, 0], EdgeForm[None], 
               DiskBox[{0.5108272375705625, 1.7438724180975231}, 
                0.14986996527274848]}, InsetBox["\<\"11\"\>", {0.5108272375705625, 1.7438724180975231},
               BaseStyle->"Graphics"]}, {
              {RGBColor[1, 0, 0], EdgeForm[None], 
               DiskBox[{0.4893431021994873, 0.012331798761739732}, 
                0.14986996527274848]}, InsetBox["\<\"14\"\>", {0.4893431021994873, 0.012331798761739732},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{0., 0.8849970146160394}, 0.14986996527274848]}, 
              InsetBox["\<\"15\"\>", {0., 0.8849970146160394},
               BaseStyle->"Graphics"]}, {
              {RGBColor[0, 1, 0], EdgeForm[None], 
               DiskBox[{2.0003482278723625, 0.858990354648521}, 
                0.14986996527274848]}, InsetBox["\<\"20\"\>", {2.0003482278723625, 0.858990354648521},
               BaseStyle->"Graphics"]}}}],
          MouseAppearanceTag["NetworkGraphics"]],
         AllowKernelInitialization->False]],
       DefaultBaseStyle->{
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]},
       FormatType->TraditionalForm,
       FrameTicks->None,
       ImageSize->Small]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.735816343465263*^9, 3.7358446147713203`*^9, 
  3.735845339172633*^9, 3.7358507108406067`*^9, 3.7358518110066442`*^9, 
  3.763506807979082*^9, 3.763588463694435*^9, 3.7635934124683523`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"a41f2915-09bd-44dc-8e8c-f322a1c96ad3"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     SubsuperscriptBox["t", "3", 
      TagBox["2",
       HoldForm]], 
     TagBox[GridBox[{
        {"\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["23", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["7", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                RowBox[{"-", 
                 FractionBox["1", "2"]}],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>"},
        {
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["22", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["3", {0, 0},
             Background->RGBColor[1, 0, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          
          ImageSize->
           32], "\<\"\[Rule]\\!\\(\\*SubscriptBox[\\(t\\), \\(2\\)]\\)\"\>"},
        {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\
\" \"\>"},
        {
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["6", {0, 0},
             Background->RGBColor[0, 0, 1]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              StyleBox[
               TagBox[
                FractionBox["1", "2"],
                HoldForm],
               StripOnInput->False,
               FontSize->Tiny]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", 
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
           {GrayLevel[0], InsetBox["19", {0, 0},
             Background->RGBColor[0, 1, 0]]}, 
           {GrayLevel[0], InsetBox[
             SuperscriptBox["\[Delta]", 
              TagBox["0",
               HoldForm]], {0, 50}]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
          ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
        {"\<\" \"\>", "\<\" \"\>", \
"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(t\\), \\(1\\)], \
\\(\[DownArrow]\\)]\\)\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
       },
       AutoDelete->False,
       FrameStyle->Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]],
       GridBoxBackground->{
        "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
         "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
         "ItemsIndexed" -> {{3, 3} -> GrayLevel[0.5]}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"], 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6}, {Null, 
           SparseArray[
           Automatic, {6, 6}, 0, {
            1, {{0, 2, 4, 6, 8, 10, 12}, {{3}, {4}, {4}, {5}, {1}, {6}, {1}, {
              2}, {2}, {6}, {3}, {5}}}, Pattern}]}, {
          EdgeLabels -> {None}, EdgeStyle -> {UndirectedEdge[1, 3] -> {
               Dashing[{Small, Small}], 
               GrayLevel[0]}, UndirectedEdge[6, 5] -> {
               Dashing[{Small, Small}], 
               GrayLevel[0]}, UndirectedEdge[5, 2] -> GrayLevel[0], 
             UndirectedEdge[1, 4] -> GrayLevel[0], UndirectedEdge[6, 3] -> 
             GrayLevel[0], UndirectedEdge[4, 2] -> {
               Dashing[{Small, Small}], 
               GrayLevel[0]}}, GraphLayout -> "SpringElectricalEmbedding", 
           ImageSize -> Small, 
           VertexLabels -> {
            3 -> Placed["7", Center], 5 -> Placed["22", Center], 4 -> 
             Placed["19", Center], 1 -> Placed["3", Center], 6 -> 
             Placed["23", Center], 2 -> Placed["6", Center]}, 
           VertexSize -> {0.3}, VertexStyle -> {6 -> Directive[
               RGBColor[0, 1, 0], 
               EdgeForm[None]], 1 -> Directive[
               RGBColor[1, 0, 0], 
               EdgeForm[None]], 2 -> Directive[
               RGBColor[0, 0, 1], 
               EdgeForm[None]], 3 -> Directive[
               RGBColor[0, 0, 1], 
               EdgeForm[None]], 4 -> Directive[
               RGBColor[0, 1, 0], 
               EdgeForm[None]], 5 -> Directive[
               RGBColor[1, 0, 0], 
               EdgeForm[None]]}}]]}, 
        TagBox[GraphicsGroupBox[{
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
            {GrayLevel[0], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[{{1.4864508951697364`, 0.}, {0.4858147182762139, 
               0.01666570559301206}}, 0.14987515450320502`]}}, 
            {GrayLevel[0], 
             {Arrowheads[0.], 
              ArrowBox[{{1.4864508951697364`, 0.}, {2.0002630260124348`, 
               0.8569324245841999}}, 0.14987515450320502`]}}, 
            {GrayLevel[0], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[{{1.513988930023611, 1.7313731316018959`}, {
               2.0002630260124348`, 0.8569324245841999}}, 
               0.14987515450320502`]}}, 
            {GrayLevel[0], 
             {Arrowheads[0.], 
              ArrowBox[{{1.513988930023611, 1.7313731316018959`}, {
               0.514390521650439, 1.7479985368109996`}}, 
               0.14987515450320502`]}}, 
            {GrayLevel[0], 
             {Arrowheads[0.], 
              ArrowBox[{{0.4858147182762139, 0.01666570559301206}, {0., 
               0.8912972068116969}}, 0.14987515450320502`]}}, 
            {GrayLevel[0], Dashing[{Small, Small}], 
             {Arrowheads[0.], 
              ArrowBox[{{0.514390521650439, 1.7479985368109996`}, {0., 
               0.8912972068116969}}, 0.14987515450320502`]}}}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {RGBColor[1, 0, 0], EdgeForm[None], 
              DiskBox[{1.4864508951697364, 0.}, 0.14987515450320502]}, 
             InsetBox["\<\"3\"\>", {1.4864508951697364, 0.},
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 0, 1], EdgeForm[None], 
              DiskBox[{1.513988930023611, 1.7313731316018959}, 
               0.14987515450320502]}, InsetBox["\<\"6\"\>", {1.513988930023611, 1.7313731316018959},
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 0, 1], EdgeForm[None], 
              DiskBox[{0.4858147182762139, 0.01666570559301206}, 
               0.14987515450320502]}, InsetBox["\<\"7\"\>", {0.4858147182762139, 0.01666570559301206},
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 0], EdgeForm[None], 
              DiskBox[{2.0002630260124348, 0.8569324245841999}, 
               0.14987515450320502]}, InsetBox["\<\"19\"\>", {2.0002630260124348, 0.8569324245841999},
              BaseStyle->"Graphics"]}, {
             {RGBColor[1, 0, 0], EdgeForm[None], 
              DiskBox[{0.514390521650439, 1.7479985368109996}, 
               0.14987515450320502]}, InsetBox["\<\"22\"\>", {0.514390521650439, 1.7479985368109996},
              BaseStyle->"Graphics"]}, {
             {RGBColor[0, 1, 0], EdgeForm[None], 
              DiskBox[{0., 0.8912972068116969}, 0.14987515450320502]}, 
             InsetBox["\<\"23\"\>", {0., 0.8912972068116969},
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->{
       "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
        Hue[0.8, 1., 0.6]},
      FormatType->TraditionalForm,
      FrameTicks->None,
      ImageSize->Small]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.735816343465263*^9, 3.7358446147713203`*^9, 
  3.735845339172633*^9, 3.7358507108406067`*^9, 3.7358518110066442`*^9, 
  3.763506807979082*^9, 3.763588463694435*^9, 3.7635934137566767`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"6b2e63f4-79bd-4eb5-a155-ecc1a293267d"]
}, Open  ]],

Cell["The peculiar module with collapsed Alexander grading:", "Text",
 CellChangeTimes->{{3.735553973178316*^9, 3.735554116609716*^9}, {
   3.735554189826494*^9, 3.735554197826253*^9}, {3.735554339621497*^9, 
   3.7355543402266417`*^9}, {3.735563588879902*^9, 3.735563642857235*^9}, {
   3.735563712018046*^9, 3.735563713305147*^9}, 3.735815611631175*^9, 
   3.735852027157289*^9, {3.7358532116464987`*^9, 3.735853232046371*^9}, {
   3.735853307669404*^9, 3.735853307788766*^9}, {3.763593549137391*^9, 
   3.763593551790934*^9}},ExpressionUUID->"71fac492-cb7b-41c3-a35a-\
7e8aab9ee6a4"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["16", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         SuperscriptBox["\[Delta]", 
          TagBox["0",
           HoldForm]], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
      ImageSize->32], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["9", {0, 0},
          Background->RGBColor[1, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["12", {0, 0},
          Background->RGBColor[1, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["15", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["18", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["24", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["10", {0, 0},
          Background->RGBColor[1, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[1, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["11", {0, 0},
          Background->RGBColor[1, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["17", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["20", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["23", {0, 0},
          Background->RGBColor[0, 1, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["19", {0, 0},
         Background->RGBColor[0, 1, 0]]}, 
       {GrayLevel[0], InsetBox[
         SuperscriptBox["\[Delta]", 
          TagBox["0",
           HoldForm]], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
      ImageSize->32], "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\"\[Rule]t\"\>"},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>"},
    {
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["13", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         SuperscriptBox["\[Delta]", 
          TagBox["0",
           HoldForm]], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
      ImageSize->32], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["2", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["14", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["21", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["5", {0, 0},
          Background->RGBColor[0, 0, 1]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["8", {0, 0},
          Background->RGBColor[0, 0, 1]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["1", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["4", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["22", {0, 0},
          Background->RGBColor[1, 0, 0]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           TagBox["0",
            HoldForm]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", 
     RowBox[{
      GraphicsBox[{
        {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["6", {0, 0},
          Background->RGBColor[0, 0, 1]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             FractionBox["1", "2"],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32], " ", 
      GraphicsBox[{
        {RGBColor[0, 0, 1], DiskBox[{0, 0}, 22]}, 
        {GrayLevel[0], InsetBox["7", {0, 0},
          Background->RGBColor[0, 0, 1]]}, 
        {GrayLevel[0], InsetBox[
          SuperscriptBox["\[Delta]", 
           StyleBox[
            TagBox[
             RowBox[{"-", 
              FractionBox["1", "2"]}],
             HoldForm],
            StripOnInput->False,
            FontSize->Tiny]], {0, 50}]}, 
        {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
       ImageSize->32]}], "\<\" \"\>", 
     GraphicsBox[{
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 22]}, 
       {GrayLevel[0], InsetBox["3", {0, 0},
         Background->RGBColor[1, 0, 0]]}, 
       {GrayLevel[0], InsetBox[
         SuperscriptBox["\[Delta]", 
          TagBox["0",
           HoldForm]], {0, 50}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 10}, {32., 10.}]}},
      ImageSize->32], "\<\" \"\>"}
   },
   AutoDelete->False,
   FrameStyle->Directive[
     Thickness[0.1], 
     AbsoluteDashing[{100, 0.01}], 
     GrayLevel[0.5]],
   GridBoxBackground->{
    "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
     "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
     "ItemsIndexed" -> {{3, 7} -> GrayLevel[0.5]}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.735853090812326*^9, 3.7635884697077627`*^9, 
  3.763593436634897*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"c2315686-8cc4-4a16-aea6-2038d459f0e1"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1319, 744},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{2384.25, 3369.75},
"PostScriptOutputFile"->"/home/knotkobold/print.pdf"},
FrontEndVersion->"11.3 for Linux ARM (32-bit) (May 23, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 817, 12, 98, "Title",ExpressionUUID->"0192177b-a099-45c4-b651-5c01b64a7748"],
Cell[1242, 29, 851, 15, 58, "Text",ExpressionUUID->"13d23760-dd90-4c52-86f3-5d34d47024fc"],
Cell[CellGroupData[{
Cell[2118, 48, 530, 8, 68, "Section",ExpressionUUID->"846806df-2cee-43f0-8188-0a9d83e17a18"],
Cell[CellGroupData[{
Cell[2673, 60, 1717, 40, 124, "Input",ExpressionUUID->"11a6915b-4675-42cc-ac24-168cc5e96aca"],
Cell[4393, 102, 861, 12, 35, "Output",ExpressionUUID->"47c51c6d-57af-4622-904f-01055df7527f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5303, 120, 503, 8, 68, "Section",ExpressionUUID->"e951c699-a968-452e-895d-96327728cfc9"],
Cell[CellGroupData[{
Cell[5831, 132, 786, 11, 31, "Input",ExpressionUUID->"6fbcb8dd-36e0-47b4-bf0e-cca0eecea46b"],
Cell[6620, 145, 2843, 45, 510, "Print",ExpressionUUID->"000e41f1-5747-4371-89e8-b1531fa12927"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9512, 196, 279, 4, 68, "Section",ExpressionUUID->"ec389f1b-86d1-46c7-97ba-27d7ba8995e3"],
Cell[CellGroupData[{
Cell[9816, 204, 23607, 405, 744, "Input",ExpressionUUID->"78bcfb24-b666-405f-9a5b-2fb617ebd081"],
Cell[CellGroupData[{
Cell[33448, 613, 2012, 30, 25, "Print",ExpressionUUID->"6c8da21d-0c37-4743-8292-4f8fddfcdfe0"],
Cell[35463, 645, 2104, 34, 25, "Print",ExpressionUUID->"5f1c241f-3839-457d-9b9e-bd5e0622f146"],
Cell[37570, 681, 2128, 34, 25, "Print",ExpressionUUID->"7c236364-5be9-49e8-90e7-eea75a87fabf"],
Cell[39701, 717, 2212, 36, 25, "Print",ExpressionUUID->"05a5683f-ad7d-4ba7-8697-5f6e4062986e"],
Cell[41916, 755, 2188, 36, 25, "Print",ExpressionUUID->"88ea185a-8f1b-4c1e-b2fc-ac48e692290a"],
Cell[44107, 793, 2187, 36, 25, "Print",ExpressionUUID->"d2385297-f463-424c-bd1d-6c8bd21b8c09"],
Cell[46297, 831, 2128, 35, 25, "Print",ExpressionUUID->"70924cc9-2d89-4eb8-9581-1dda5f973b7d"],
Cell[48428, 868, 2128, 35, 25, "Print",ExpressionUUID->"445fe176-39e6-4ecf-b648-b6ba03997d50"],
Cell[50559, 905, 2164, 36, 25, "Print",ExpressionUUID->"7b90747d-ad2d-4e5e-9a19-319166899951"],
Cell[52726, 943, 2502, 42, 25, "Print",ExpressionUUID->"4635499e-fdbd-446d-831c-cd5f86172d1b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55289, 992, 475, 7, 68, "Section",ExpressionUUID->"bc3c3d3d-a530-4a5e-8813-554453034374"],
Cell[CellGroupData[{
Cell[55789, 1003, 179, 3, 31, "Input",ExpressionUUID->"9ab3e0f9-6530-4d1c-ad56-9e5c04cd88e0"],
Cell[CellGroupData[{
Cell[55993, 1010, 5306, 142, 40, "Print",ExpressionUUID->"3ee2ac3c-cedf-424a-a8db-bb05b42ce95c"],
Cell[61302, 1154, 1740, 39, 62, "Print",ExpressionUUID->"30fe5bf4-2e97-44ea-8278-b5856e01a068"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63091, 1199, 225, 4, 31, "Input",ExpressionUUID->"31907692-7f3d-42b1-9d79-85aa18748cf2"],
Cell[63319, 1205, 3116, 67, 62, "Print",ExpressionUUID->"30f37f6b-f832-4a51-b590-eeb3d8d49d13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66472, 1277, 252, 4, 31, "Input",ExpressionUUID->"164f34f2-c593-4154-9d82-363bd140c137"],
Cell[66727, 1283, 412, 7, 25, "Print",ExpressionUUID->"6ee74134-183b-4d9a-ae89-533d580b0ee9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67176, 1295, 281, 5, 31, "Input",ExpressionUUID->"f3150596-7618-49ad-a477-d501e3bced8a"],
Cell[CellGroupData[{
Cell[67482, 1304, 1272, 22, 25, "Print",ExpressionUUID->"a31c8158-2c2c-43ef-9009-177c877016c8"],
Cell[68757, 1328, 1328, 24, 25, "Print",ExpressionUUID->"dbb30049-d15d-4688-894c-0fbde0e64219"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70146, 1359, 452, 7, 68, "Section",ExpressionUUID->"7e72e11d-6dd1-4bbe-86db-72f783928555"],
Cell[CellGroupData[{
Cell[70623, 1370, 1820, 44, 147, "Input",ExpressionUUID->"8f3a29ba-159f-443a-9f5d-95d51e58088b"],
Cell[CellGroupData[{
Cell[72468, 1418, 722, 15, 25, "Print",ExpressionUUID->"d0a69b1f-06ed-486a-8e07-c453a3479505"],
Cell[73193, 1435, 1894, 39, 119, "Print",ExpressionUUID->"7f5c1205-b743-4ccf-bf8d-5868867cdef4"],
Cell[75090, 1476, 695, 15, 25, "Print",ExpressionUUID->"c55d6258-da62-4de8-b687-0cd6d428bff2"]
}, Open  ]]
}, Open  ]],
Cell[75812, 1495, 338, 8, 31, "Input",ExpressionUUID->"5d142c35-1a5e-4058-99d3-380173ecd3f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76187, 1508, 495, 7, 68, "Section",ExpressionUUID->"46f91800-cb0c-44ee-902f-06da7418cc2c"],
Cell[CellGroupData[{
Cell[76707, 1519, 1022, 15, 78, "Input",ExpressionUUID->"caa74ff8-e589-4497-9138-183b41b22e73"],
Cell[77732, 1536, 1671, 42, 103, "Output",ExpressionUUID->"07c1ddb9-37f2-4e35-ab23-dd7c5fb9c62b"],
Cell[79406, 1580, 603, 9, 35, "Output",ExpressionUUID->"680a9002-5158-4503-91a0-4e84ae43f16f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80046, 1594, 207, 3, 31, "Input",ExpressionUUID->"e1a3832f-1cb5-441b-b274-83a2f7a45e8d"],
Cell[80256, 1599, 14988, 416, 247, "Output",ExpressionUUID->"6039ed9b-f693-47b7-a06c-03dd15f609e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95281, 2020, 234, 4, 31, "Input",ExpressionUUID->"98041b17-e086-46ab-8160-b748ed34af1c"],
Cell[95518, 2026, 30811, 642, 606, "Output",ExpressionUUID->"5f29250e-94d9-4ca5-9afe-850d5581e4d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126366, 2673, 695, 11, 31, "Input",ExpressionUUID->"20b9ecc8-c471-4134-9203-f40acc6dce19"],
Cell[127064, 2686, 657, 14, 25, "Print",ExpressionUUID->"01898a59-7f5b-479a-9e9d-e88e5f88bca8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127758, 2705, 399, 6, 31, "Input",ExpressionUUID->"5a326eb3-26bd-4a11-97bf-b6e4931b992c"],
Cell[128160, 2713, 10210, 205, 180, "Output",ExpressionUUID->"79b63374-4d4a-4532-9d94-2ca495f37fb1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138407, 2923, 498, 8, 31, "Input",ExpressionUUID->"5e007dbd-6d9b-4187-a5ff-fa19653be012"],
Cell[CellGroupData[{
Cell[138930, 2935, 9752, 216, 230, "Print",ExpressionUUID->"276a52d8-93bb-45cd-b456-ac3985d253bf"],
Cell[148685, 3153, 17933, 390, 230, "Print",ExpressionUUID->"7b3c5dd6-af50-4150-b04c-409acbc40abe"],
Cell[166621, 3545, 9714, 215, 230, "Print",ExpressionUUID->"98fa5b2e-de22-4e7f-b04c-de9e24ba2944"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[176384, 3766, 310, 6, 31, "Input",ExpressionUUID->"e13b01da-3f8b-449e-86e5-1001439fef1a"],
Cell[176697, 3774, 11832, 312, 183, "Output",ExpressionUUID->"37a65f03-7e52-4fa5-b631-697174cd7895"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188566, 4091, 502, 12, 55, "Input",ExpressionUUID->"494cacd0-6ccc-457f-a4a1-8a5a104b6a2d"],
Cell[189071, 4105, 594, 13, 25, "Print",ExpressionUUID->"b2725d23-5ca4-41ff-b7ce-cc75aa9e6d32"]
}, Open  ]],
Cell[189680, 4121, 250, 6, 31, "Input",ExpressionUUID->"5a02eca2-3966-48c5-92e8-f7d15bb912d1"],
Cell[189933, 4129, 895, 20, 58, "Text",ExpressionUUID->"9562122f-3d23-49e8-abb5-debbb9ad5fc9"],
Cell[CellGroupData[{
Cell[190853, 4153, 9752, 216, 230, "Print",ExpressionUUID->"0d3276a9-1d00-4d91-a3cb-b222ff3bc981"],
Cell[200608, 4371, 17933, 390, 230, "Print",ExpressionUUID->"a41f2915-09bd-44dc-8e8c-f322a1c96ad3"],
Cell[218544, 4763, 9714, 215, 230, "Print",ExpressionUUID->"6b2e63f4-79bd-4eb5-a155-ecc1a293267d"]
}, Open  ]],
Cell[228273, 4981, 586, 8, 35, "Text",ExpressionUUID->"71fac492-cb7b-41c3-a35a-7e8aab9ee6a4"],
Cell[228862, 4991, 11832, 312, 183, "Output",ExpressionUUID->"c2315686-8cc4-4a16-aea6-2038d459f0e1"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/PQM1.0/licence.txt <==
The following license can be found at

https://www.gnu.org/licenses/agpl-3.0.txt

------------------------------------------------------------------------

                    GNU AFFERO GENERAL PUBLIC LICENSE
                       Version 3, 19 November 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU Affero General Public License is a free, copyleft license for
software and other kinds of works, specifically designed to ensure
cooperation with the community in the case of network server software.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
our General Public Licenses are intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  Developers that use our General Public Licenses protect your rights
with two steps: (1) assert copyright on the software, and (2) offer
you this License which gives you legal permission to copy, distribute
and/or modify the software.

  A secondary benefit of defending all users' freedom is that
improvements made in alternate versions of the program, if they
receive widespread use, become available for other developers to
incorporate.  Many developers of free software are heartened and
encouraged by the resulting cooperation.  However, in the case of
software used on network servers, this result may fail to come about.
The GNU General Public License permits making a modified version and
letting the public access it on a server without ever releasing its
source code to the public.

  The GNU Affero General Public License is designed specifically to
ensure that, in such cases, the modified source code becomes available
to the community.  It requires the operator of a network server to
provide the source code of the modified version running there to the
users of that server.  Therefore, public use of a modified version, on
a publicly accessible server, gives the public access to the source
code of the modified version.

  An older license, called the Affero General Public License and
published by Affero, was designed to accomplish similar goals.  This is
a different license, not a version of the Affero GPL, but Affero has
released a new version of the Affero GPL which permits relicensing under
this license.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU Affero General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Remote Network Interaction; Use with the GNU General Public License.

  Notwithstanding any other provision of this License, if you modify the
Program, your modified version must prominently offer all users
interacting with it remotely through a computer network (if your version
supports such interaction) an opportunity to receive the Corresponding
Source of your version by providing access to the Corresponding Source
from a network server at no charge, through some standard or customary
means of facilitating copying of software.  This Corresponding Source
shall include the Corresponding Source for any work covered by version 3
of the GNU General Public License that is incorporated pursuant to the
following paragraph.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the work with which it is combined will remain governed by version
3 of the GNU General Public License.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU Affero General Public License from time to time.  Such new versions
will be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU Affero General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU Affero General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU Affero General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU Affero General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU Affero General Public License for more details.

    You should have received a copy of the GNU Affero General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If your software can interact with users remotely through a computer
network, you should also make sure that it provides a way for users to
get its source.  For example, if your program is a web application, its
interface could display a "Source" link that leads users to an archive
of the code.  There are many ways you could offer source, and different
solutions will be better for different programs; see section 13 for the
specific requirements.

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU AGPL, see
<http://www.gnu.org/licenses/>.

